Renormalization-group consistent treatment of color superconductivity in the NJL model

The Nambu-Jona-Lasinio (NJL) model and specifically its extension to color superconductivity (CSC) is a popular effective model for investigating dense quark matter. However, the reliability of its results is challenged by cutoff artifacts, which emerge if temperature or chemical potential are of the order of the cutoff energy scales. In this work, we generalize an idea from [Braun et al. SciPost Phys., 6:056, 2019], which is based on the requirement of renormalization-group (RG) consistency and has successfully been applied to the two-flavor Quark-Meson-Diquark model, to the NJL model for electrically and color-neutral three-flavor color-superconducting quark matter. To this end, we analyze the medium divergences of the model and eliminate them by appropriate counterterms, introducing three different schemes. We show that the RG-consistent treatment removes the cutoff artifacts of the conventional regularization and enables the investigation of CSC matter at higher densities by the model. Our studies reveal the emergence of a so-called d-quark superconducting (dSC) phase within the melting pattern of the Color-Flavor Locked (CFL) phase at high chemical potentials, consistent with earlier Ginzburg-Landau analyses.

==> anc/data/Fig_2/Fig_2_Delta_1_lambda_1.dat <==
#mu	Delta_1
0	0.0
1	0.0
2	0.0
3	0.0
4	0.0
5	0.0
6	0.0
7	0.0
8	0.0
9	0.0
10	0.0
11	0.0
12	0.0
13	0.0
14	0.0
15	0.0
16	0.0
17	0.0
18	0.0
19	0.0
20	0.0
21	0.0
22	0.0
23	0.0
24	0.0
25	0.0
26	0.0
27	0.0
28	0.0
29	0.0
30	0.0
31	0.0
32	0.0
33	0.0
34	0.0
35	0.0
36	0.0
37	0.0
38	0.0
39	0.0
40	0.0
41	0.0
42	0.0
43	0.0
44	0.0
45	0.0
46	0.0
47	0.0
48	0.0
49	0.0
50	0.0
51	0.0
52	0.0
53	0.0
54	0.0
55	0.0
56	0.0
57	0.0
58	0.0
59	0.0
60	0.0
61	0.0
62	0.0
63	0.0
64	0.0
65	0.0
66	0.0
67	0.0
68	0.0
69	0.0
70	0.0
71	0.0
72	0.0
73	0.0
74	0.0
75	0.0
76	0.0
77	0.0
78	0.0
79	0.0
80	0.0
81	0.0
82	0.0
83	0.0
84	0.0
85	0.0
86	0.0
87	0.0
88	0.0
89	0.0
90	0.0
91	0.0
92	0.0
93	0.0
94	0.0
95	0.0
96	0.0
97	0.0
98	0.0
99	0.0
100	0.0
101	0.0
102	0.0
103	0.0
104	0.0
105	0.0
106	0.0
107	0.0
108	0.0
109	0.0
110	0.0
111	0.0
112	0.0
113	0.0
114	0.0
115	0.0
116	0.0
117	0.0
118	0.0
119	0.0
120	0.0
121	0.0
122	0.0
123	0.0
124	0.0
125	0.0
126	0.0
127	0.0
128	0.0
129	0.0
130	0.0
131	0.0
132	0.0
133	0.0
134	0.0
135	0.0
136	0.0
137	0.0
138	0.0
139	0.0
140	0.0
141	0.0
142	0.0
143	0.0
144	0.0
145	0.0
146	0.0
147	0.0
148	0.0
149	0.0
150	0.0
151	0.0
152	0.0
153	0.0
154	0.0
155	0.0
156	0.0
157	0.0
158	0.0
159	0.0
160	0.0
161	0.0
162	0.0
163	0.0
164	0.0
165	0.0
166	0.0
167	0.0
168	0.0
169	0.0
170	0.0
171	0.0
172	0.0
173	0.0
174	0.0
175	0.0
176	0.0
177	0.0
178	0.0
179	0.0
180	0.0
181	0.0
182	0.0
183	0.0
184	0.0
185	0.0
186	0.0
187	0.0
188	0.0
189	0.0
190	0.0
191	0.0
192	0.0
193	0.0
194	0.0
195	0.0
196	0.0
197	0.0
198	0.0
199	0.0
200	0.0
201	0.0
202	0.0
203	0.0
204	0.0
205	0.0
206	0.0
207	0.0
208	0.0
209	0.0
210	0.0
211	0.0
212	0.0
213	0.0
214	0.0
215	0.0
216	0.0
217	0.0
218	0.0
219	0.0
220	0.0
221	0.0
222	0.0
223	0.0
224	0.0
225	0.0
226	0.0
227	0.0
228	0.0
229	0.0
230	0.0
231	0.0
232	0.0
233	0.0
234	0.0
235	0.0
236	0.0
237	0.0
238	0.0
239	0.0
240	0.0
241	0.0
242	0.0
243	0.0
244	0.0
245	0.0
246	0.0
247	0.0
248	0.0
249	0.0
250	0.0
251	0.0
252	0.0
253	0.0
254	0.0
255	0.0
256	0.0
257	0.0
258	0.0
259	0.0
260	0.0
261	0.0
262	0.0
263	0.0
264	0.0
265	0.0
266	0.0
267	0.0
268	0.0
269	0.0
270	0.0
271	0.0
272	0.0
273	0.0
274	0.0
275	0.0
276	0.0
277	0.0
278	0.0
279	0.0
280	0.0
281	0.0
282	0.0
283	0.0
284	0.0
285	0.0
287	0.0
288	0.0
289	0.0
290	0.0
292	0.0
293	0.0
294	0.0
295	0.0
296	0.0
297	0.0
298	0.0
299	0.0
300	0.0
301	0.0
302	0.0
303	0.0
304	0.0
305	0.0
306	0.0
307	0.0
308	0.0
309	0.0
310	0.0
311	0.0
312	0.0
313	0.0
314	0.0
315	0.0
316	0.0
317	0.0
318	0.0
319	0.0
320	0.0
321	0.0
322	0.0
323	0.0
324	0.0
325	0.0
326	0.0
327	0.0
328	0.0
329	0.0
330	0.0
331	0.0
332	0.0
333	0.0
334	0.0
335	0.0
336	0.0
337	0.0
338	0.0
339	0.0
340	0.0
341	0.0
342	0.0
343	0.0
344	0.0
345	0.0
346	0.0
347	0.0
348	0.0
349	0.0
350	0.0
351	0.0
352	0.0
353	0.0
354	0.0
355	0.0
356	0.0
357	0.0
358	0.0
359	0.0
360	0.0
361	0.0
362	0.0
363	0.0
364	0.0
365	0.0
366	0.0
367	0.0
368	0.0
369	0.0
370	0.0
371	0.0
372	0.0
373	0.0
374	0.0
375	0.0
376	0.0
377	0.0
379	0.0
380	0.0
381	0.0
382	0.0
383	0.0
384	0.0
385	0.0
386	0.0
387	0.0
388	0.0
389	0.0
390	0.0
391	0.0
392	0.0
393	0.0
394	0.0
395	0.0
396	0.0
397	0.0
398	0.0
399	0.0
400	2.722856168635195e-09
401	5.031752446700134e-09
402	5.857344639940634e-09
403	5.173019569057408e-09
404	1.688360845004522e-06
405	3.20717390674657e-06
407	0.0
408	0.0
409	0.0
410	0.0
411	0.0
412	0.0
413	0.0
414	0.0
415	107.7511929165539
416	108.061415187559
417	108.3673999642275
418	108.6691654029158
419	108.9667293265345
420	109.2601092584855
421	109.5493224409262
422	109.8343858470951
423	110.1153162034052
424	110.3921299932102
425	110.6648434698862
426	110.9334726663017
427	111.1980333934965
428	111.4585412495426
429	111.7150116188725
430	111.9674596773393
431	112.2159003832767
432	112.4603485064874
433	112.7008185733801
434	112.937324919037
435	113.1698816575609
436	113.3985026870673
437	113.6232016833906
438	113.8439921039624
439	114.0608871771782
440	114.2738999060725
441	114.4830430600401
442	114.6883291752274
443	114.8897705493625
444	115.087379239401
445	115.2811670579546
446	115.4711455497575
447	115.6573260935094
448	115.8397196914307
449	116.0183371675853
451	116.3642856854154
452	116.5316370362375
453	116.6952528771631
454	116.8551426951654
455	117.0113157068386
456	117.1637808498956
457	117.3125467940878
458	117.4576219272338
459	117.5990143579203
460	117.736731913117
461	117.8707821384796
462	118.0011722934415
463	118.1279093512393
464	118.2509999987038
465	118.3704506311612
466	118.4862673559232
467	118.5984559887898
468	118.7070220462827
469	118.8119707595495
470	118.9133070593339
471	119.0110355803131
472	119.1051606607498
473	119.195686346124
474	119.2826163293187
475	119.3659534410153
476	119.4457028657334
477	119.5218653295543
478	119.5944440781306
479	119.6634413402285
480	119.728859039404
481	119.7906987932878
482	119.8489619146988
483	119.9036494022313
484	119.9547619555755
485	120.0022999583088
486	120.0462634860212
487	120.0866523003579
488	120.1234658527928
489	120.1567032814017
490	120.1863634079259
491	120.2124447397579
492	120.2349454663041
493	120.2538634594003
494	120.2691962712477
495	120.2809411332352
496	120.2890949544162
497	120.2936543207141
498	120.2946154939878
499	120.2919744037137
500	120.2857407085422
501	120.2758675496105
502	120.2623951871749
503	120.2452945569431
504	120.2245689515129
505	120.2002086534771
506	120.1722124301163
507	120.1405672670793
508	120.1052675305346
509	120.0663074006846
510	120.0236824266291
511	119.9773770287211
512	119.9273785750949
513	119.8736967383001
514	119.8163007493143
515	119.7551959280855
516	119.6903682687742
517	119.621810693192
518	119.5495013167657
519	119.4734402572229
520	119.3936123292441
521	119.3100056910309
522	119.222608640797
523	119.1314069607126
524	119.0363892144215
525	118.9375414414365
526	118.8348515704817
527	118.7283000408907
528	118.6178774857168
529	118.5035670382122
530	118.3853531691518
531	118.2632199145654
532	118.1371508670561
533	118.0071291674579
534	117.8731375184675
535	117.7351581253823
536	117.5931727610741
537	117.4471627047274
538	117.297108754427
539	117.1429912175055
540	116.9847899021942
541	116.8224841084037
542	116.6560526196329
543	116.4854736950141
544	116.3107250579225
545	116.131783889126
546	115.9486268142631
547	115.7612298952193
548	115.5695686192266
549	115.3736178876183
550	115.1733520044412
551	114.968744665055
552	114.7597689438485
553	114.5463972809836
554	114.3286014705456
555	114.1063526460447
556	113.8796212666614
557	113.6483771027878
558	113.4125892226185
559	113.1722259696681
560	112.9272549599456
561	112.6776430522153
562	112.4233563366476
563	112.1643601169594
564	111.9006188902866
565	111.6320963288288
566	111.3587552605433
567	111.0805576468919
568	110.7974645631495
569	110.5094361666843
570	110.2164316997888
571	109.9184094344646
572	109.6153266650548
573	109.3071396794472
574	108.9938037310792
575	108.6752730110978
576	108.3515006218782
577	108.0224385428666
578	107.6880376032788
579	107.3482474468807
580	107.0030165000996
581	106.6522919365288
582	106.296019639656
583	105.9341441636847
584	105.5666086990794
585	105.1933550257586
586	104.8143234706542
587	104.4294528688125
588	104.0386805092951
589	103.6419420912699
590	103.2391716702356
591	102.8303016080157
592	102.4152625185774
593	101.9939832018676
594	101.5663905937435
595	101.1324096970202
596	100.6919635172897
597	100.2449729920933
598	99.7913569247132
599	99.3310318969001
600	98.8639121993275
601	98.38990974540022
602	97.90893398416586


==> anc/data/Fig_2/Fig_2_Delta_1_lambda_10.dat <==
#mu	Delta_1
0	0.0
1	0.0
2	0.0
3	0.0
4	0.0
5	0.0
6	0.0
7	0.0
8	0.0
9	0.0
10	0.0
11	0.0
12	0.0
13	0.0
14	0.0
15	0.0
16	0.0
17	0.0
18	0.0
19	0.0
20	0.0
21	0.0
22	0.0
23	0.0
24	0.0
25	0.0
26	0.0
27	0.0
28	0.0
29	0.0
30	0.0
31	0.0
32	0.0
33	0.0
34	0.0
35	0.0
36	0.0
37	0.0
38	0.0
39	0.0
40	0.0
41	0.0
42	0.0
43	0.0
44	0.0
45	0.0
46	0.0
47	0.0
48	0.0
49	0.0
50	0.0
51	0.0
52	0.0
53	0.0
54	0.0
55	0.0
56	0.0
57	0.0
58	0.0
59	0.0
60	0.0
61	0.0
62	0.0
63	0.0
64	0.0
65	0.0
66	0.0
67	0.0
68	0.0
69	0.0
70	0.0
71	0.0
72	0.0
73	0.0
74	0.0
75	0.0
76	0.0
77	0.0
78	0.0
79	0.0
80	0.0
81	0.0
82	0.0
83	0.0
84	0.0
85	0.0
86	0.0
87	0.0
88	0.0
89	0.0
90	0.0
91	0.0
92	0.0
93	0.0
94	0.0
95	0.0
96	0.0
97	0.0
98	0.0
99	0.0
100	0.0
101	0.0
102	0.0
103	0.0
104	0.0
105	0.0
106	0.0
107	0.0
108	0.0
109	0.0
110	0.0
111	0.0
112	0.0
113	0.0
114	0.0
115	0.0
116	0.0
117	0.0
118	0.0
119	0.0
120	0.0
121	0.0
122	0.0
123	0.0
124	0.0
125	0.0
126	0.0
127	0.0
128	0.0
129	0.0
130	0.0
131	0.0
132	0.0
133	0.0
134	0.0
135	0.0
136	0.0
137	0.0
138	0.0
139	0.0
140	0.0
141	0.0
142	0.0
143	0.0
144	0.0
145	0.0
146	0.0
147	0.0
148	0.0
149	0.0
150	0.0
151	0.0
152	0.0
153	0.0
154	0.0
155	0.0
156	0.0
157	0.0
158	0.0
159	0.0
160	0.0
161	0.0
162	0.0
163	0.0
164	0.0
165	0.0
166	0.0
167	0.0
168	0.0
169	0.0
170	0.0
171	0.0
172	0.0
173	0.0
174	0.0
175	0.0
176	0.0
177	0.0
178	0.0
179	0.0
180	0.0
181	0.0
182	0.0
183	0.0
184	0.0
185	0.0
186	0.0
187	0.0
188	0.0
189	0.0
190	0.0
191	0.0
192	0.0
193	0.0
194	0.0
195	0.0
196	0.0
197	0.0
198	0.0
199	0.0
200	0.0
201	0.0
202	0.0
203	0.0
204	0.0
205	0.0
206	0.0
207	0.0
208	0.0
209	0.0
210	0.0
211	0.0
212	0.0
213	0.0
214	0.0
215	0.0
216	0.0
217	0.0
218	0.0
219	0.0
220	0.0
221	0.0
222	0.0
223	0.0
224	0.0
225	0.0
226	0.0
227	0.0
228	0.0
229	0.0
230	0.0
231	0.0
232	0.0
233	0.0
234	0.0
235	0.0
236	0.0
237	0.0
238	0.0
239	0.0
240	0.0
241	0.0
242	0.0
243	0.0
244	0.0
245	0.0
246	0.0
247	0.0
248	0.0
249	0.0
250	0.0
251	0.0
252	0.0
253	0.0
254	0.0
255	0.0
256	0.0
257	0.0
258	0.0
259	0.0
260	0.0
261	0.0
262	0.0
263	0.0
264	0.0
265	0.0
266	0.0
267	0.0
268	0.0
269	0.0
270	0.0
271	0.0
272	0.0
273	0.0
274	0.0
275	0.0
276	0.0
277	0.0
278	0.0
279	0.0
280	0.0
281	0.0
282	0.0
283	0.0
284	0.0
285	0.0
287	0.0
288	0.0
289	0.0
290	0.0
292	0.0
293	0.0
294	0.0
295	0.0
296	0.0
297	0.0
298	0.0
299	0.0
300	0.0
301	0.0
302	0.0
303	0.0
304	0.0
305	0.0
306	0.0
307	0.0
308	0.0
309	0.0
310	0.0
311	0.0
312	0.0
313	0.0
314	0.0
315	0.0
316	0.0
317	0.0
318	0.0
319	0.0
320	0.0
321	0.0
322	0.0
323	0.0
324	0.0
325	0.0
326	0.0
327	0.0
328	0.0
329	0.0
330	0.0
331	0.0
332	0.0
333	0.0
334	0.0
335	0.0
336	0.0
337	0.0
338	0.0
339	0.0
340	0.0
341	0.0
342	0.0
343	0.0
344	0.0
345	0.0
346	0.0
347	0.0
348	0.0
349	0.0
350	0.0
351	0.0
352	0.0
353	0.0
354	0.0
355	0.0
356	0.0
357	0.0
358	0.0
359	0.0
360	0.0
361	0.0
362	0.0
363	0.0
364	0.0
365	0.0
366	0.0
367	0.0
368	0.0
369	0.0
370	0.0
371	0.0
372	0.0
373	0.0
374	0.0
375	0.0
376	0.0
377	0.0
379	0.0
380	0.0
381	0.0
382	0.0
383	0.0
384	0.0
385	0.0
386	0.0
387	0.0
388	0.0
389	0.0
390	0.0
391	0.0
392	0.0
393	0.0
394	0.0
395	0.0
396	0.0
397	0.0
398	0.0
399	0.0
400	2.722856168635195e-09
401	5.031752446700134e-09
402	5.857344639940634e-09
403	5.173019569057408e-09
404	1.688360845004522e-06
405	3.20717390674657e-06
407	0.0
408	0.0
409	0.0
410	0.0
411	0.0
412	0.0
413	0.0
414	0.0
415	107.7511929165539
416	108.061415187559
417	108.3673999642275
418	108.6691654029158
419	108.9667293265345
420	109.2601092584855
421	109.5493224409262
422	109.8343858470951
423	110.1153162034052
424	110.3921299932102
425	110.6648434698862
426	110.9334726663017
427	111.1980333934965
428	111.4585412495426
429	111.7150116188725
430	111.9674596773393
431	112.2159003832767
432	112.4603485064874
433	112.7008185733801
434	112.937324919037
435	113.1698816575609
436	113.3985026870673
437	113.6232016833906
438	113.8439921039624
439	114.0608871771782
440	114.2738999060725
441	114.4830430600401
442	114.6883291752274
443	114.8897705493625
444	115.087379239401
445	115.2811670579546
446	115.4711455497575
447	115.6573260935094
448	115.8397196914307
449	116.0183371675853
451	116.3642856854154
452	116.5316370362375
453	116.6952528771631
454	116.8551426951654
455	117.0113157068386
456	117.1637808498956
457	117.3125467940878
458	117.4576219272338
459	117.5990143579203
460	117.736731913117
461	117.8707821384796
462	118.0011722934415
463	118.1279093512393
464	118.2509999987038
465	118.3704506311612
466	118.4862673559232
467	118.5984559887898
468	118.7070220462827
469	118.8119707595495
470	118.9133070593339
471	119.0110355803131
472	119.1051606607498
473	119.195686346124
474	119.2826163293187
475	119.3659534410153
476	119.4457028657334
477	119.5218653295543
478	119.5944440781306
479	119.6634413402285
480	119.728859039404
481	119.7906987932878
482	119.8489619146988
483	119.9036494022313
484	119.9547619555755
485	120.0022999583088
486	120.0462634860212
487	120.0866523003579
488	120.1234658527928
489	120.1567032814017
490	120.1863634079259
491	120.2124447397579
492	120.2349454663041
493	120.2538634594003
494	120.2691962712477
495	120.2809411332352
496	120.2890949544162
497	120.2936543207141
498	120.2946154939878
499	120.2919744037137
500	120.2857407085422
501	120.2758675496105
502	120.2623951871749
503	120.2452945569431
504	120.2245689515129
505	120.2002086534771
506	120.1722124301163
507	120.1405672670793
508	120.1052675305346
509	120.0663074006846
510	120.0236824266291
511	119.9773770287211
512	119.9273785750949
513	119.8736967383001
514	119.8163007493143
515	119.7551959280855
516	119.6903682687742
517	119.621810693192
518	119.5495013167657
519	119.4734402572229
520	119.3936123292441
521	119.3100056910309
522	119.222608640797
523	119.1314069607126
524	119.0363892144215
525	118.9375414414365
526	118.8348515704817
527	118.7283000408907
528	118.6178774857168
529	118.5035670382122
530	118.3853531691518
531	118.2632199145654
532	118.1371508670561
533	118.0071291674579
534	117.8731375184675
535	117.7351581253823
536	117.5931727610741
537	117.4471627047274
538	117.297108754427
539	117.1429912175055
540	116.9847899021942
541	116.8224841084037
542	116.6560526196329
543	116.4854736950141
544	116.3107250579225
545	116.131783889126
546	115.9486268142631
547	115.7612298952193
548	115.5695686192266
549	115.3736178876183
550	115.1733520044412
551	114.968744665055
552	114.7597689438485
553	114.5463972809836
554	114.3286014705456
555	114.1063526460447
556	113.8796212666614
557	113.6483771027878
558	113.4125892226185
559	113.1722259696681
560	112.9272549599456
561	112.6776430522153
562	112.4233563366476
563	112.1643601169594
564	111.9006188902866
565	111.6320963288288
566	111.3587552605433
567	111.0805576468919
568	110.7974645631495
569	110.5094361666843
570	110.2164316997888
571	109.9184094344646
572	109.6153266650548
573	109.3071396794472
574	108.9938037310792
575	108.6752730110978
576	108.3515006218782
577	108.0224385428666
578	107.6880376032788
579	107.3482474468807
580	107.0030165000996
581	106.6522919365288
582	106.296019639656
583	105.9341441636847
584	105.5666086990794
585	105.1933550257586
586	104.8143234706542
587	104.4294528688125
588	104.0386805092951
589	103.6419420912699
590	103.2391716702356
591	102.8303016080157
592	102.4152625185774
593	101.9939832018676
594	101.5663905937435
595	101.1324096970202
596	100.6919635172897
597	100.2449729920933
598	99.7913569247132
599	99.3310318969001
600	98.8639121993275
601	98.38990974540022
602	97.90893398416586


==> anc/data/Fig_2/Fig_2_Delta_1_lambda_2.dat <==
#mu	Delta_1
0	0.0
1	0.0
2	0.0
3	0.0
4	0.0
5	0.0
6	0.0
7	0.0
8	0.0
9	0.0
10	0.0
11	0.0
12	0.0
13	0.0
14	0.0
15	0.0
16	0.0
17	0.0
18	0.0
19	0.0
20	0.0
21	0.0
22	0.0
23	0.0
24	0.0
25	0.0
26	0.0
27	0.0
28	0.0
29	0.0
30	0.0
31	0.0
32	0.0
33	0.0
34	0.0
35	0.0
36	0.0
37	0.0
38	0.0
39	0.0
40	0.0
41	0.0
42	0.0
43	0.0
44	0.0
45	0.0
46	0.0
47	0.0
48	0.0
49	0.0
50	0.0
51	0.0
52	0.0
53	0.0
54	0.0
55	0.0
56	0.0
57	0.0
58	0.0
59	0.0
60	0.0
61	0.0
62	0.0
63	0.0
64	0.0
65	0.0
66	0.0
67	0.0
68	0.0
69	0.0
70	0.0
71	0.0
72	0.0
73	0.0
74	0.0
75	0.0
76	0.0
77	0.0
78	0.0
79	0.0
80	0.0
81	0.0
82	0.0
83	0.0
84	0.0
85	0.0
86	0.0
87	0.0
88	0.0
89	0.0
90	0.0
91	0.0
92	0.0
93	0.0
94	0.0
95	0.0
96	0.0
97	0.0
98	0.0
99	0.0
100	0.0
101	0.0
102	0.0
103	0.0
104	0.0
105	0.0
106	0.0
107	0.0
108	0.0
109	0.0
110	0.0
111	0.0
112	0.0
113	0.0
114	0.0
115	0.0
116	0.0
117	0.0
118	0.0
119	0.0
120	0.0
121	0.0
122	0.0
123	0.0
124	0.0
125	0.0
126	0.0
127	0.0
128	0.0
129	0.0
130	0.0
131	0.0
132	0.0
133	0.0
134	0.0
135	0.0
136	0.0
137	0.0
138	0.0
139	0.0
140	0.0
141	0.0
142	0.0
143	0.0
144	0.0
145	0.0
146	0.0
147	0.0
148	0.0
149	0.0
150	0.0
151	0.0
152	0.0
153	0.0
154	0.0
155	0.0
156	0.0
157	0.0
158	0.0
159	0.0
160	0.0
161	0.0
162	0.0
163	0.0
164	0.0
165	0.0
166	0.0
167	0.0
168	0.0
169	0.0
170	0.0
171	0.0
172	0.0
173	0.0
174	0.0
175	0.0
176	0.0
177	0.0
178	0.0
179	0.0
180	0.0
181	0.0
182	0.0
183	0.0
184	0.0
185	0.0
186	0.0
187	0.0
188	0.0
189	0.0
190	0.0
191	0.0
192	0.0
193	0.0
194	0.0
195	0.0
196	0.0
197	0.0
198	0.0
199	0.0
200	0.0
201	0.0
202	0.0
203	0.0
204	0.0
205	0.0
206	0.0
207	0.0
208	0.0
209	0.0
210	0.0
211	0.0
212	0.0
213	0.0
214	0.0
215	0.0
216	0.0
217	0.0
218	0.0
219	0.0
220	0.0
221	0.0
222	0.0
223	0.0
224	0.0
225	0.0
226	0.0
227	0.0
228	0.0
229	0.0
230	0.0
231	0.0
232	0.0
233	0.0
234	0.0
235	0.0
236	0.0
237	0.0
238	0.0
239	0.0
240	0.0
241	0.0
242	0.0
243	0.0
244	0.0
245	0.0
246	0.0
247	0.0
248	0.0
249	0.0
250	0.0
251	0.0
252	0.0
253	0.0
254	0.0
255	0.0
256	0.0
257	0.0
258	0.0
259	0.0
260	0.0
261	0.0
262	0.0
263	0.0
264	0.0
265	0.0
266	0.0
267	0.0
268	0.0
269	0.0
270	0.0
271	0.0
272	0.0
273	0.0
274	0.0
275	0.0
276	0.0
277	0.0
278	0.0
279	0.0
280	0.0
281	0.0
282	0.0
283	0.0
284	0.0
285	0.0
287	0.0
288	0.0
289	0.0
290	0.0
292	0.0
293	0.0
294	0.0
295	0.0
296	0.0
297	0.0
298	0.0
299	0.0
300	0.0
301	0.0
302	0.0
303	0.0
304	0.0
305	0.0
306	0.0
307	0.0
308	0.0
309	0.0
310	0.0
311	0.0
312	0.0
313	0.0
314	0.0
315	0.0
316	0.0
317	0.0
318	0.0
319	0.0
320	0.0
321	0.0
322	0.0
323	0.0
324	0.0
325	0.0
326	0.0
327	0.0
328	0.0
329	0.0
330	0.0
331	0.0
332	0.0
333	0.0
334	0.0
335	0.0
336	0.0
337	0.0
338	0.0
339	0.0
340	0.0
341	0.0
342	0.0
343	0.0
344	0.0
345	0.0
346	0.0
347	0.0
348	0.0
349	0.0
350	0.0
351	0.0
352	0.0
353	0.0
354	0.0
355	0.0
356	0.0
357	0.0
358	0.0
359	0.0
360	0.0
361	0.0
362	0.0
363	0.0
364	0.0
365	0.0
366	0.0
367	0.0
368	0.0
369	0.0
370	0.0
371	0.0
372	0.0
373	0.0
374	0.0
375	0.0
376	0.0
377	0.0
379	0.0
380	0.0
381	0.0
382	0.0
383	0.0
384	0.0
385	0.0
386	0.0
387	0.0
388	0.0
389	0.0
390	0.0
391	0.0
392	0.0
393	0.0
394	0.0
395	0.0
396	0.0
397	0.0
398	0.0
399	0.0
400	2.722856168635195e-09
401	5.031752446700134e-09
402	5.857344639940634e-09
403	5.173019569057408e-09
404	1.688360845004522e-06
405	3.20717390674657e-06
407	0.0
408	0.0
409	0.0
410	0.0
411	0.0
412	0.0
413	0.0
414	0.0
415	107.7511929165539
416	108.061415187559
417	108.3673999642275
418	108.6691654029158
419	108.9667293265345
420	109.2601092584855
421	109.5493224409262
422	109.8343858470951
423	110.1153162034052
424	110.3921299932102
425	110.6648434698862
426	110.9334726663017
427	111.1980333934965
428	111.4585412495426
429	111.7150116188725
430	111.9674596773393
431	112.2159003832767
432	112.4603485064874
433	112.7008185733801
434	112.937324919037
435	113.1698816575609
436	113.3985026870673
437	113.6232016833906
438	113.8439921039624
439	114.0608871771782
440	114.2738999060725
441	114.4830430600401
442	114.6883291752274
443	114.8897705493625
444	115.087379239401
445	115.2811670579546
446	115.4711455497575
447	115.6573260935094
448	115.8397196914307
449	116.0183371675853
451	116.3642856854154
452	116.5316370362375
453	116.6952528771631
454	116.8551426951654
455	117.0113157068386
456	117.1637808498956
457	117.3125467940878
458	117.4576219272338
459	117.5990143579203
460	117.736731913117
461	117.8707821384796
462	118.0011722934415
463	118.1279093512393
464	118.2509999987038
465	118.3704506311612
466	118.4862673559232
467	118.5984559887898
468	118.7070220462827
469	118.8119707595495
470	118.9133070593339
471	119.0110355803131
472	119.1051606607498
473	119.195686346124
474	119.2826163293187
475	119.3659534410153
476	119.4457028657334
477	119.5218653295543
478	119.5944440781306
479	119.6634413402285
480	119.728859039404
481	119.7906987932878
482	119.8489619146988
483	119.9036494022313
484	119.9547619555755
485	120.0022999583088
486	120.0462634860212
487	120.0866523003579
488	120.1234658527928
489	120.1567032814017
490	120.1863634079259
491	120.2124447397579
492	120.2349454663041
493	120.2538634594003
494	120.2691962712477
495	120.2809411332352
496	120.2890949544162
497	120.2936543207141
498	120.2946154939878
499	120.2919744037137
500	120.2857407085422
501	120.2758675496105
502	120.2623951871749
503	120.2452945569431
504	120.2245689515129
505	120.2002086534771
506	120.1722124301163
507	120.1405672670793
508	120.1052675305346
509	120.0663074006846
510	120.0236824266291
511	119.9773770287211
512	119.9273785750949
513	119.8736967383001
514	119.8163007493143
515	119.7551959280855
516	119.6903682687742
517	119.621810693192
518	119.5495013167657
519	119.4734402572229
520	119.3936123292441
521	119.3100056910309
522	119.222608640797
523	119.1314069607126
524	119.0363892144215
525	118.9375414414365
526	118.8348515704817
527	118.7283000408907
528	118.6178774857168
529	118.5035670382122
530	118.3853531691518
531	118.2632199145654
532	118.1371508670561
533	118.0071291674579
534	117.8731375184675
535	117.7351581253823
536	117.5931727610741
537	117.4471627047274
538	117.297108754427
539	117.1429912175055
540	116.9847899021942
541	116.8224841084037
542	116.6560526196329
543	116.4854736950141
544	116.3107250579225
545	116.131783889126
546	115.9486268142631
547	115.7612298952193
548	115.5695686192266
549	115.3736178876183
550	115.1733520044412
551	114.968744665055
552	114.7597689438485
553	114.5463972809836
554	114.3286014705456
555	114.1063526460447
556	113.8796212666614
557	113.6483771027878
558	113.4125892226185
559	113.1722259696681
560	112.9272549599456
561	112.6776430522153
562	112.4233563366476
563	112.1643601169594
564	111.9006188902866
565	111.6320963288288
566	111.3587552605433
567	111.0805576468919
568	110.7974645631495
569	110.5094361666843
570	110.2164316997888
571	109.9184094344646
572	109.6153266650548
573	109.3071396794472
574	108.9938037310792
575	108.6752730110978
576	108.3515006218782
577	108.0224385428666
578	107.6880376032788
579	107.3482474468807
580	107.0030165000996
581	106.6522919365288
582	106.296019639656
583	105.9341441636847
584	105.5666086990794
585	105.1933550257586
586	104.8143234706542
587	104.4294528688125
588	104.0386805092951
589	103.6419420912699
590	103.2391716702356
591	102.8303016080157
592	102.4152625185774
593	101.9939832018676
594	101.5663905937435
595	101.1324096970202
596	100.6919635172897
597	100.2449729920933
598	99.7913569247132
599	99.3310318969001
600	98.8639121993275
601	98.38990974540022
602	97.90893398416586


==> anc/data/Fig_2/Fig_2_Delta_1_lambda_20.dat <==
#mu	Delta_1
0	0.0
1	0.0
2	0.0
3	0.0
4	0.0
5	0.0
6	0.0
7	0.0
8	0.0
9	0.0
10	0.0
11	0.0
12	0.0
13	0.0
14	0.0
15	0.0
16	0.0
17	0.0
18	0.0
19	0.0
20	0.0
21	0.0
22	0.0
23	0.0
24	0.0
25	0.0
26	0.0
27	0.0
28	0.0
29	0.0
30	0.0
31	0.0
32	0.0
33	0.0
34	0.0
35	0.0
36	0.0
37	0.0
38	0.0
39	0.0
40	0.0
41	0.0
42	0.0
43	0.0
44	0.0
45	0.0
46	0.0
47	0.0
48	0.0
49	0.0
50	0.0
51	0.0
52	0.0
53	0.0
54	0.0
55	0.0
56	0.0
57	0.0
58	0.0
59	0.0
60	0.0
61	0.0
62	0.0
63	0.0
64	0.0
65	0.0
66	0.0
67	0.0
68	0.0
69	0.0
70	0.0
71	0.0
72	0.0
73	0.0
74	0.0
75	0.0
76	0.0
77	0.0
78	0.0
79	0.0
80	0.0
81	0.0
82	0.0
83	0.0
84	0.0
85	0.0
86	0.0
87	0.0
88	0.0
89	0.0
90	0.0
91	0.0
92	0.0
93	0.0
94	0.0
95	0.0
96	0.0
97	0.0
98	0.0
99	0.0
100	0.0
101	0.0
102	0.0
103	0.0
104	0.0
105	0.0
106	0.0
107	0.0
108	0.0
109	0.0
110	0.0
111	0.0
112	0.0
113	0.0
114	0.0
115	0.0
116	0.0
117	0.0
118	0.0
119	0.0
120	0.0
121	0.0
122	0.0
123	0.0
124	0.0
125	0.0
126	0.0
127	0.0
128	0.0
129	0.0
130	0.0
131	0.0
132	0.0
133	0.0
134	0.0
135	0.0
136	0.0
137	0.0
138	0.0
139	0.0
140	0.0
141	0.0
142	0.0
143	0.0
144	0.0
145	0.0
146	0.0
147	0.0
148	0.0
149	0.0
150	0.0
151	0.0
152	0.0
153	0.0
154	0.0
155	0.0
156	0.0
157	0.0
158	0.0
159	0.0
160	0.0
161	0.0
162	0.0
163	0.0
164	0.0
165	0.0
166	0.0
167	0.0
168	0.0
169	0.0
170	0.0
171	0.0
172	0.0
173	0.0
174	0.0
175	0.0
176	0.0
177	0.0
178	0.0
179	0.0
180	0.0
181	0.0
182	0.0
183	0.0
184	0.0
185	0.0
186	0.0
187	0.0
188	0.0
189	0.0
190	0.0
191	0.0
192	0.0
193	0.0
194	0.0
195	0.0
196	0.0
197	0.0
198	0.0
199	0.0
200	0.0
201	0.0
202	0.0
203	0.0
204	0.0
205	0.0
206	0.0
207	0.0
208	0.0
209	0.0
210	0.0
211	0.0
212	0.0
213	0.0
214	0.0
215	0.0
216	0.0
217	0.0
218	0.0
219	0.0
220	0.0
221	0.0
222	0.0
223	0.0
224	0.0
225	0.0
226	0.0
227	0.0
228	0.0
229	0.0
230	0.0
231	0.0
232	0.0
233	0.0
234	0.0
235	0.0
236	0.0
237	0.0
238	0.0
239	0.0
240	0.0
241	0.0
242	0.0
243	0.0
244	0.0
245	0.0
246	0.0
247	0.0
248	0.0
249	0.0
250	0.0
251	0.0
252	0.0
253	0.0
254	0.0
255	0.0
256	0.0
257	0.0
258	0.0
259	0.0
260	0.0
261	0.0
262	0.0
263	0.0
264	0.0
265	0.0
266	0.0
267	0.0
268	0.0
269	0.0
270	0.0
271	0.0
272	0.0
273	0.0
274	0.0
275	0.0
276	0.0
277	0.0
278	0.0
279	0.0
280	0.0
281	0.0
282	0.0
283	0.0
284	0.0
285	0.0
287	0.0
288	0.0
289	0.0
290	0.0
292	0.0
293	0.0
294	0.0
295	0.0
296	0.0
297	0.0
298	0.0
299	0.0
300	0.0
301	0.0
302	0.0
303	0.0
304	0.0
305	0.0
306	0.0
307	0.0
308	0.0
309	0.0
310	0.0
311	0.0
312	0.0
313	0.0
314	0.0
315	0.0
316	0.0
317	0.0
318	0.0
319	0.0
320	0.0
321	0.0
322	0.0
323	0.0
324	0.0
325	0.0
326	0.0
327	0.0
328	0.0
329	0.0
330	0.0
331	0.0
332	0.0
333	0.0
334	0.0
335	0.0
336	0.0
337	0.0
338	0.0
339	0.0
340	0.0
341	0.0
342	0.0
343	0.0
344	0.0
345	0.0
346	0.0
347	0.0
348	0.0
349	0.0
350	0.0
351	0.0
352	0.0
353	0.0
354	0.0
355	0.0
356	0.0
357	0.0
358	0.0
359	0.0
360	0.0
361	0.0
362	0.0
363	0.0
364	0.0
365	0.0
366	0.0
367	0.0
368	0.0
369	0.0
370	0.0
371	0.0
372	0.0
373	0.0
374	0.0
375	0.0
376	0.0
377	0.0
379	0.0
380	0.0
381	0.0
382	0.0
383	0.0
384	0.0
385	0.0
386	0.0
387	0.0
388	0.0
389	0.0
390	0.0
391	0.0
392	0.0
393	0.0
394	0.0
395	0.0
396	0.0
397	0.0
398	0.0
399	0.0
400	2.722856168635195e-09
401	5.031752446700134e-09
402	5.857344639940634e-09
403	5.173019569057408e-09
404	1.688360845004522e-06
405	3.20717390674657e-06
407	0.0
408	0.0
409	0.0
410	0.0
411	0.0
412	0.0
413	0.0
414	0.0
415	107.7511929165539
416	108.061415187559
417	108.3673999642275
418	108.6691654029158
419	108.9667293265345
420	109.2601092584855
421	109.5493224409262
422	109.8343858470951
423	110.1153162034052
424	110.3921299932102
425	110.6648434698862
426	110.9334726663017
427	111.1980333934965
428	111.4585412495426
429	111.7150116188725
430	111.9674596773393
431	112.2159003832767
432	112.4603485064874
433	112.7008185733801
434	112.937324919037
435	113.1698816575609
436	113.3985026870673
437	113.6232016833906
438	113.8439921039624
439	114.0608871771782
440	114.2738999060725
441	114.4830430600401
442	114.6883291752274
443	114.8897705493625
444	115.087379239401
445	115.2811670579546
446	115.4711455497575
447	115.6573260935094
448	115.8397196914307
449	116.0183371675853
451	116.3642856854154
452	116.5316370362375
453	116.6952528771631
454	116.8551426951654
455	117.0113157068386
456	117.1637808498956
457	117.3125467940878
458	117.4576219272338
459	117.5990143579203
460	117.736731913117
461	117.8707821384796
462	118.0011722934415
463	118.1279093512393
464	118.2509999987038
465	118.3704506311612
466	118.4862673559232
467	118.5984559887898
468	118.7070220462827
469	118.8119707595495
470	118.9133070593339
471	119.0110355803131
472	119.1051606607498
473	119.195686346124
474	119.2826163293187
475	119.3659534410153
476	119.4457028657334
477	119.5218653295543
478	119.5944440781306
479	119.6634413402285
480	119.728859039404
481	119.7906987932878
482	119.8489619146988
483	119.9036494022313
484	119.9547619555755
485	120.0022999583088
486	120.0462634860212
487	120.0866523003579
488	120.1234658527928
489	120.1567032814017
490	120.1863634079259
491	120.2124447397579
492	120.2349454663041
493	120.2538634594003
494	120.2691962712477
495	120.2809411332352
496	120.2890949544162
497	120.2936543207141
498	120.2946154939878
499	120.2919744037137
500	120.2857407085422
501	120.2758675496105
502	120.2623951871749
503	120.2452945569431
504	120.2245689515129
505	120.2002086534771
506	120.1722124301163
507	120.1405672670793
508	120.1052675305346
509	120.0663074006846
510	120.0236824266291
511	119.9773770287211
512	119.9273785750949
513	119.8736967383001
514	119.8163007493143
515	119.7551959280855
516	119.6903682687742
517	119.621810693192
518	119.5495013167657
519	119.4734402572229
520	119.3936123292441
521	119.3100056910309
522	119.222608640797
523	119.1314069607126
524	119.0363892144215
525	118.9375414414365
526	118.8348515704817
527	118.7283000408907
528	118.6178774857168
529	118.5035670382122
530	118.3853531691518
531	118.2632199145654
532	118.1371508670561
533	118.0071291674579
534	117.8731375184675
535	117.7351581253823
536	117.5931727610741
537	117.4471627047274
538	117.297108754427
539	117.1429912175055
540	116.9847899021942
541	116.8224841084037
542	116.6560526196329
543	116.4854736950141
544	116.3107250579225
545	116.131783889126
546	115.9486268142631
547	115.7612298952193
548	115.5695686192266
549	115.3736178876183
550	115.1733520044412
551	114.968744665055
552	114.7597689438485
553	114.5463972809836
554	114.3286014705456
555	114.1063526460447
556	113.8796212666614
557	113.6483771027878
558	113.4125892226185
559	113.1722259696681
560	112.9272549599456
561	112.6776430522153
562	112.4233563366476
563	112.1643601169594
564	111.9006188902866
565	111.6320963288288
566	111.3587552605433
567	111.0805576468919
568	110.7974645631495
569	110.5094361666843
570	110.2164316997888
571	109.9184094344646
572	109.6153266650548
573	109.3071396794472
574	108.9938037310792
575	108.6752730110978
576	108.3515006218782
577	108.0224385428666
578	107.6880376032788
579	107.3482474468807
580	107.0030165000996
581	106.6522919365288
582	106.296019639656
583	105.9341441636847
584	105.5666086990794
585	105.1933550257586
586	104.8143234706542
587	104.4294528688125
588	104.0386805092951
589	103.6419420912699
590	103.2391716702356
591	102.8303016080157
592	102.4152625185774
593	101.9939832018676
594	101.5663905937435
595	101.1324096970202
596	100.6919635172897
597	100.2449729920933
598	99.7913569247132
599	99.3310318969001
600	98.8639121993275
601	98.38990974540022
602	97.90893398416586


==> anc/data/Fig_2/Fig_2_Delta_1_lambda_5.dat <==
#mu	Delta_1
0	0.0
1	0.0
2	0.0
3	0.0
4	0.0
5	0.0
6	0.0
7	0.0
8	0.0
9	0.0
10	0.0
11	0.0
12	0.0
13	0.0
14	0.0
15	0.0
16	0.0
17	0.0
18	0.0
19	0.0
20	0.0
21	0.0
22	0.0
23	0.0
24	0.0
25	0.0
26	0.0
27	0.0
28	0.0
29	0.0
30	0.0
31	0.0
32	0.0
33	0.0
34	0.0
35	0.0
36	0.0
37	0.0
38	0.0
39	0.0
40	0.0
41	0.0
42	0.0
43	0.0
44	0.0
45	0.0
46	0.0
47	0.0
48	0.0
49	0.0
50	0.0
51	0.0
52	0.0
53	0.0
54	0.0
55	0.0
56	0.0
57	0.0
58	0.0
59	0.0
60	0.0
61	0.0
62	0.0
63	0.0
64	0.0
65	0.0
66	0.0
67	0.0
68	0.0
69	0.0
70	0.0
71	0.0
72	0.0
73	0.0
74	0.0
75	0.0
76	0.0
77	0.0
78	0.0
79	0.0
80	0.0
81	0.0
82	0.0
83	0.0
84	0.0
85	0.0
86	0.0
87	0.0
88	0.0
89	0.0
90	0.0
91	0.0
92	0.0
93	0.0
94	0.0
95	0.0
96	0.0
97	0.0
98	0.0
99	0.0
100	0.0
101	0.0
102	0.0
103	0.0
104	0.0
105	0.0
106	0.0
107	0.0
108	0.0
109	0.0
110	0.0
111	0.0
112	0.0
113	0.0
114	0.0
115	0.0
116	0.0
117	0.0
118	0.0
119	0.0
120	0.0
121	0.0
122	0.0
123	0.0
124	0.0
125	0.0
126	0.0
127	0.0
128	0.0
129	0.0
130	0.0
131	0.0
132	0.0
133	0.0
134	0.0
135	0.0
136	0.0
137	0.0
138	0.0
139	0.0
140	0.0
141	0.0
142	0.0
143	0.0
144	0.0
145	0.0
146	0.0
147	0.0
148	0.0
149	0.0
150	0.0
151	0.0
152	0.0
153	0.0
154	0.0
155	0.0
156	0.0
157	0.0
158	0.0
159	0.0
160	0.0
161	0.0
162	0.0
163	0.0
164	0.0
165	0.0
166	0.0
167	0.0
168	0.0
169	0.0
170	0.0
171	0.0
172	0.0
173	0.0
174	0.0
175	0.0
176	0.0
177	0.0
178	0.0
179	0.0
180	0.0
181	0.0
182	0.0
183	0.0
184	0.0
185	0.0
186	0.0
187	0.0
188	0.0
189	0.0
190	0.0
191	0.0
192	0.0
193	0.0
194	0.0
195	0.0
196	0.0
197	0.0
198	0.0
199	0.0
200	0.0
201	0.0
202	0.0
203	0.0
204	0.0
205	0.0
206	0.0
207	0.0
208	0.0
209	0.0
210	0.0
211	0.0
212	0.0
213	0.0
214	0.0
215	0.0
216	0.0
217	0.0
218	0.0
219	0.0
220	0.0
221	0.0
222	0.0
223	0.0
224	0.0
225	0.0
226	0.0
227	0.0
228	0.0
229	0.0
230	0.0
231	0.0
232	0.0
233	0.0
234	0.0
235	0.0
236	0.0
237	0.0
238	0.0
239	0.0
240	0.0
241	0.0
242	0.0
243	0.0
244	0.0
245	0.0
246	0.0
247	0.0
248	0.0
249	0.0
250	0.0
251	0.0
252	0.0
253	0.0
254	0.0
255	0.0
256	0.0
257	0.0
258	0.0
259	0.0
260	0.0
261	0.0
262	0.0
263	0.0
264	0.0
265	0.0
266	0.0
267	0.0
268	0.0
269	0.0
270	0.0
271	0.0
272	0.0
273	0.0
274	0.0
275	0.0
276	0.0
277	0.0
278	0.0
279	0.0
280	0.0
281	0.0
282	0.0
283	0.0
284	0.0
285	0.0
287	0.0
288	0.0
289	0.0
290	0.0
292	0.0
293	0.0
294	0.0
295	0.0
296	0.0
297	0.0
298	0.0
299	0.0
300	0.0
301	0.0
302	0.0
303	0.0
304	0.0
305	0.0
306	0.0
307	0.0
308	0.0
309	0.0
310	0.0
311	0.0
312	0.0
313	0.0
314	0.0
315	0.0
316	0.0
317	0.0
318	0.0
319	0.0
320	0.0
321	0.0
322	0.0
323	0.0
324	0.0
325	0.0
326	0.0
327	0.0
328	0.0
329	0.0
330	0.0
331	0.0
332	0.0
333	0.0
334	0.0
335	0.0
336	0.0
337	0.0
338	0.0
339	0.0
340	0.0
341	0.0
342	0.0
343	0.0
344	0.0
345	0.0
346	0.0
347	0.0
348	0.0
349	0.0
350	0.0
351	0.0
352	0.0
353	0.0
354	0.0
355	0.0
356	0.0
357	0.0
358	0.0
359	0.0
360	0.0
361	0.0
362	0.0
363	0.0
364	0.0
365	0.0
366	0.0
367	0.0
368	0.0
369	0.0
370	0.0
371	0.0
372	0.0
373	0.0
374	0.0
375	0.0
376	0.0
377	0.0
379	0.0
380	0.0
381	0.0
382	0.0
383	0.0
384	0.0
385	0.0
386	0.0
387	0.0
388	0.0
389	0.0
390	0.0
391	0.0
392	0.0
393	0.0
394	0.0
395	0.0
396	0.0
397	0.0
398	0.0
399	0.0
400	2.722856168635195e-09
401	5.031752446700134e-09
402	5.857344639940634e-09
403	5.173019569057408e-09
404	1.688360845004522e-06
405	3.20717390674657e-06
407	0.0
408	0.0
409	0.0
410	0.0
411	0.0
412	0.0
413	0.0
414	0.0
415	107.7511929165539
416	108.061415187559
417	108.3673999642275
418	108.6691654029158
419	108.9667293265345
420	109.2601092584855
421	109.5493224409262
422	109.8343858470951
423	110.1153162034052
424	110.3921299932102
425	110.6648434698862
426	110.9334726663017
427	111.1980333934965
428	111.4585412495426
429	111.7150116188725
430	111.9674596773393
431	112.2159003832767
432	112.4603485064874
433	112.7008185733801
434	112.937324919037
435	113.1698816575609
436	113.3985026870673
437	113.6232016833906
438	113.8439921039624
439	114.0608871771782
440	114.2738999060725
441	114.4830430600401
442	114.6883291752274
443	114.8897705493625
444	115.087379239401
445	115.2811670579546
446	115.4711455497575
447	115.6573260935094
448	115.8397196914307
449	116.0183371675853
451	116.3642856854154
452	116.5316370362375
453	116.6952528771631
454	116.8551426951654
455	117.0113157068386
456	117.1637808498956
457	117.3125467940878
458	117.4576219272338
459	117.5990143579203
460	117.736731913117
461	117.8707821384796
462	118.0011722934415
463	118.1279093512393
464	118.2509999987038
465	118.3704506311612
466	118.4862673559232
467	118.5984559887898
468	118.7070220462827
469	118.8119707595495
470	118.9133070593339
471	119.0110355803131
472	119.1051606607498
473	119.195686346124
474	119.2826163293187
475	119.3659534410153
476	119.4457028657334
477	119.5218653295543
478	119.5944440781306
479	119.6634413402285
480	119.728859039404
481	119.7906987932878
482	119.8489619146988
483	119.9036494022313
484	119.9547619555755
485	120.0022999583088
486	120.0462634860212
487	120.0866523003579
488	120.1234658527928
489	120.1567032814017
490	120.1863634079259
491	120.2124447397579
492	120.2349454663041
493	120.2538634594003
494	120.2691962712477
495	120.2809411332352
496	120.2890949544162
497	120.2936543207141
498	120.2946154939878
499	120.2919744037137
500	120.2857407085422
501	120.2758675496105
502	120.2623951871749
503	120.2452945569431
504	120.2245689515129
505	120.2002086534771
506	120.1722124301163
507	120.1405672670793
508	120.1052675305346
509	120.0663074006846
510	120.0236824266291
511	119.9773770287211
512	119.9273785750949
513	119.8736967383001
514	119.8163007493143
515	119.7551959280855
516	119.6903682687742
517	119.621810693192
518	119.5495013167657
519	119.4734402572229
520	119.3936123292441
521	119.3100056910309
522	119.222608640797
523	119.1314069607126
524	119.0363892144215
525	118.9375414414365
526	118.8348515704817
527	118.7283000408907
528	118.6178774857168
529	118.5035670382122
530	118.3853531691518
531	118.2632199145654
532	118.1371508670561
533	118.0071291674579
534	117.8731375184675
535	117.7351581253823
536	117.5931727610741
537	117.4471627047274
538	117.297108754427
539	117.1429912175055
540	116.9847899021942
541	116.8224841084037
542	116.6560526196329
543	116.4854736950141
544	116.3107250579225
545	116.131783889126
546	115.9486268142631
547	115.7612298952193
548	115.5695686192266
549	115.3736178876183
550	115.1733520044412
551	114.968744665055
552	114.7597689438485
553	114.5463972809836
554	114.3286014705456
555	114.1063526460447
556	113.8796212666614
557	113.6483771027878
558	113.4125892226185
559	113.1722259696681
560	112.9272549599456
561	112.6776430522153
562	112.4233563366476
563	112.1643601169594
564	111.9006188902866
565	111.6320963288288
566	111.3587552605433
567	111.0805576468919
568	110.7974645631495
569	110.5094361666843
570	110.2164316997888
571	109.9184094344646
572	109.6153266650548
573	109.3071396794472
574	108.9938037310792
575	108.6752730110978
576	108.3515006218782
577	108.0224385428666
578	107.6880376032788
579	107.3482474468807
580	107.0030165000996
581	106.6522919365288
582	106.296019639656
583	105.9341441636847
584	105.5666086990794
585	105.1933550257586
586	104.8143234706542
587	104.4294528688125
588	104.0386805092951
589	103.6419420912699
590	103.2391716702356
591	102.8303016080157
592	102.4152625185774
593	101.9939832018676
594	101.5663905937435
595	101.1324096970202
596	100.6919635172897
597	100.2449729920933
598	99.7913569247132
599	99.3310318969001
600	98.8639121993275
601	98.38990974540022
602	97.90893398416586


==> anc/data/Fig_2/Fig_2_Delta_2_lambda_1.dat <==
#mu	Delta_1
0	0.0
1	0.0
2	0.0
3	0.0
4	0.0
5	0.0
6	0.0
7	0.0
8	0.0
9	0.0
10	0.0
11	0.0
12	0.0
13	0.0
14	0.0
15	0.0
16	0.0
17	0.0
18	0.0
19	0.0
20	0.0
21	0.0
22	0.0
23	0.0
24	0.0
25	0.0
26	0.0
27	0.0
28	0.0
29	0.0
30	0.0
31	0.0
32	0.0
33	0.0
34	0.0
35	0.0
36	0.0
37	0.0
38	0.0
39	0.0
40	0.0
41	0.0
42	0.0
43	0.0
44	0.0
45	0.0
46	0.0
47	0.0
48	0.0
49	0.0
50	0.0
51	0.0
52	0.0
53	0.0
54	0.0
55	0.0
56	0.0
57	0.0
58	0.0
59	0.0
60	0.0
61	0.0
62	0.0
63	0.0
64	0.0
65	0.0
66	0.0
67	0.0
68	0.0
69	0.0
70	0.0
71	0.0
72	0.0
73	0.0
74	0.0
75	0.0
76	0.0
77	0.0
78	0.0
79	0.0
80	0.0
81	0.0
82	0.0
83	0.0
84	0.0
85	0.0
86	0.0
87	0.0
88	0.0
89	0.0
90	0.0
91	0.0
92	0.0
93	0.0
94	0.0
95	0.0
96	0.0
97	0.0
98	0.0
99	0.0
100	0.0
101	0.0
102	0.0
103	0.0
104	0.0
105	0.0
106	0.0
107	0.0
108	0.0
109	0.0
110	0.0
111	0.0
112	0.0
113	0.0
114	0.0
115	0.0
116	0.0
117	0.0
118	0.0
119	0.0
120	0.0
121	0.0
122	0.0
123	0.0
124	0.0
125	0.0
126	0.0
127	0.0
128	0.0
129	0.0
130	0.0
131	0.0
132	0.0
133	0.0
134	0.0
135	0.0
136	0.0
137	0.0
138	0.0
139	0.0
140	0.0
141	0.0
142	0.0
143	0.0
144	0.0
145	0.0
146	0.0
147	0.0
148	0.0
149	0.0
150	0.0
151	0.0
152	0.0
153	0.0
154	0.0
155	0.0
156	0.0
157	0.0
158	0.0
159	0.0
160	0.0
161	0.0
162	0.0
163	0.0
164	0.0
165	0.0
166	0.0
167	0.0
168	0.0
169	0.0
170	0.0
171	0.0
172	0.0
173	0.0
174	0.0
175	0.0
176	0.0
177	0.0
178	0.0
179	0.0
180	0.0
181	0.0
182	0.0
183	0.0
184	0.0
185	0.0
186	0.0
187	0.0
188	0.0
189	0.0
190	0.0
191	0.0
192	0.0
193	0.0
194	0.0
195	0.0
196	0.0
197	0.0
198	0.0
199	0.0
200	0.0
201	0.0
202	0.0
203	0.0
204	0.0
205	0.0
206	0.0
207	0.0
208	0.0
209	0.0
210	0.0
211	0.0
212	0.0
213	0.0
214	0.0
215	0.0
216	0.0
217	0.0
218	0.0
219	0.0
220	0.0
221	0.0
222	0.0
223	0.0
224	0.0
225	0.0
226	0.0
227	0.0
228	0.0
229	0.0
230	0.0
231	0.0
232	0.0
233	0.0
234	0.0
235	0.0
236	0.0
237	0.0
238	0.0
239	0.0
240	0.0
241	0.0
242	0.0
243	0.0
244	0.0
245	0.0
246	0.0
247	0.0
248	0.0
249	0.0
250	0.0
251	0.0
252	0.0
253	0.0
254	0.0
255	0.0
256	0.0
257	0.0
258	0.0
259	0.0
260	0.0
261	0.0
262	0.0
263	0.0
264	0.0
265	0.0
266	0.0
267	0.0
268	0.0
269	0.0
270	0.0
271	0.0
272	0.0
273	0.0
274	0.0
275	0.0
276	0.0
277	0.0
278	0.0
279	0.0
280	0.0
281	0.0
282	0.0
283	0.0
284	0.0
285	0.0
287	0.0
288	0.0
289	0.0
290	0.0
292	0.0
293	0.0
294	0.0
295	0.0
296	0.0
297	0.0
298	0.0
299	0.0
300	0.0
301	0.0
302	0.0
303	0.0
304	0.0
305	0.0
306	0.0
307	0.0
308	0.0
309	0.0
310	0.0
311	0.0
312	0.0
313	0.0
314	0.0
315	0.0
316	0.0
317	0.0
318	0.0
319	0.0
320	0.0
321	0.0
322	0.0
323	0.0
324	0.0
325	0.0
326	0.0
327	0.0
328	0.0
329	0.0
330	0.0
331	0.0
332	0.0
333	0.0
334	0.0
335	0.0
336	0.0
337	0.0
338	0.0
339	0.0
340	0.0
341	0.0
342	0.0
343	0.0
344	0.0
345	0.0
346	0.0
347	0.0
348	0.0
349	0.0
350	0.0
351	0.0
352	0.0
353	0.0
354	0.0
355	0.0
356	0.0
357	0.0
358	0.0
359	0.0
360	0.0
361	0.0
362	0.0
363	0.0
364	0.0
365	0.0
366	0.0
367	0.0
368	0.0
369	0.0
370	0.0
371	0.0
372	0.0
373	0.0
374	0.0
375	0.0
376	0.0
377	0.0
379	0.0
380	0.0
381	0.0
382	0.0
383	0.0
384	0.0
385	0.0
386	0.0
387	0.0
388	0.0
389	0.0
390	0.0
391	0.0
392	0.0
393	0.0
394	0.0
395	0.0
396	0.0
397	0.0
398	0.0
399	0.0
400	1.973609110632171e-09
401	5.251753818304809e-09
402	6.50347349293012e-09
403	5.3199813988303605e-09
404	6.289154846986606e-07
405	5.913155828734727e-05
407	0.0
408	0.0
409	0.0
410	0.0
411	0.0
412	0.0
413	0.0
414	0.0
415	107.7511929164509
416	108.0614151875056
417	108.3673999636515
418	108.6691654051818
419	108.9667293227869
420	109.2601092579142
421	109.5493224405631
422	109.8343858469283
423	110.1153162028362
424	110.3921299925177
425	110.6648434699609
426	110.9334726669685
427	111.1980333942937
428	111.4585412493931
429	111.7150116192361
430	111.9674596766197
431	112.2159003461707
432	112.4603485064948
433	112.7008185738733
434	112.9373249192286
435	113.1698816572428
436	113.3985026863615
437	113.6232016834408
438	113.8439921041606
439	114.0608871774327
440	114.2738999058837
441	114.4830430604439
442	114.6883291755521
443	114.8897705488652
444	115.0873792395103
445	115.2811670580228
446	115.4711455508872
447	115.6573260935723
448	115.8397196916437
449	116.0183371673848
451	116.364285685349
452	116.5316370358943
453	116.6952528773154
454	116.8551426954603
455	117.0113157058643
456	117.1637808498595
457	117.3125467942907
458	117.4576219267898
459	117.5990143576822
460	117.7367319132697
461	117.8707821383375
462	118.0011722931004
463	118.1279093513659
464	118.2509999985015
465	118.3704506311952
466	118.4862673565937
467	118.5984559871747
468	118.7070220464727
469	118.8119707596991
470	118.9133070592346
471	119.0110355802978
472	119.105160660747
473	119.1956863446973
474	119.2826190622007
475	119.36595502297
476	119.44570286598
477	119.5218653295115
478	119.5944440783128
479	119.6634413403007
480	119.7288590394251
481	119.7906987932352
482	119.8489619146523
483	119.9036494022493
484	119.9547619556135
485	120.0022999582816
486	120.0462634844211
487	120.0866522997747
488	120.1234658527251
489	120.1567032813331
490	120.1863634080877
491	120.2124447397682
492	120.2349454663906
493	120.2538634593923
494	120.2691962712062
495	120.2809411332023
496	120.2890949542448
497	120.2936543204879
498	120.2946154951795
499	120.2919744035776
500	120.2857011345928
501	120.2758675496146
502	120.2623804321016
503	120.2452945958316
504	120.2245830907917
505	120.2002410543129
506	120.1722228653258
507	120.1405765175512
508	120.105279035374
509	120.0663074006973
510	120.0236619202297
511	119.9773459655262
512	119.927389504691
513	119.8736518611998
514	119.8163112200758
515	119.7551959277978
516	119.6903682685333
517	119.6217967064849
518	119.5495013167212
519	119.4734402572782
520	119.3936123292749
521	119.3100056909819
522	119.2226111532261
523	119.1314069604953
524	119.0363892136694
525	118.9375414416318
526	118.8348449631858
527	118.728300040684
528	118.6178774854724
529	118.5035670378901
530	118.3853531689659
531	118.2632199145801
532	118.1371508672115
533	118.0071291724901
534	117.8731375122601
535	117.7351581253639
536	117.5931727614651
537	117.4471627046998
538	117.2971087544802
539	117.1429912178546
540	116.9847899022663
541	116.8224841082818
542	116.6560526197289
543	116.485473694932
544	116.3107250580843
545	116.1317838891415
546	115.9486268141146
547	115.7612298950367
548	115.5695686191553
549	115.3736178876819
550	115.1733520043556
551	114.9687446649598
552	114.7597689436964
553	114.5463972808348
554	114.3286014704422
555	114.1063526459655
556	113.879621266458
557	113.6483771026564
558	113.4125892226778
559	113.1722259696283
560	112.9272549600425
561	112.6776430522512
562	112.423356336696
563	112.1643601169685
564	111.900618890077
565	111.6320963287953
566	111.3587552605338
567	111.0805576506243
568	110.7974645547016
569	110.5094361668708
570	110.2164316999709
571	109.9184094343598
572	109.6153266651747
573	109.307139679398
574	108.9938037309757
575	108.6752730113558
576	108.3515006218529
577	108.0224385428692
578	107.6880376032939
579	107.3482474469982
580	107.0030165002477
581	106.6522919365706
582	106.296019639168
583	105.9341441635419
584	105.5666086989552
585	105.1933550247376
586	104.8143234708919
587	104.4294528686365
588	104.0386805088429
589	103.6419420907321
590	103.2391716701224
591	102.8303016052455
592	102.4152625185293
593	101.9939832016976
594	101.566390593907
595	101.1324096972209
596	100.6919635171331
597	100.2449729912865
598	99.79135692480278
599	99.33103189702037
600	98.8639121993628
601	98.38990974541434
602	97.90893398389572


==> anc/data/Fig_2/Fig_2_Delta_2_lambda_10.dat <==
#mu	Delta_1
0	0.0
1	0.0
2	0.0
3	0.0
4	0.0
5	0.0
6	0.0
7	0.0
8	0.0
9	0.0
10	0.0
11	0.0
12	0.0
13	0.0
14	0.0
15	0.0
16	0.0
17	0.0
18	0.0
19	0.0
20	0.0
21	0.0
22	0.0
23	0.0
24	0.0
25	0.0
26	0.0
27	0.0
28	0.0
29	0.0
30	0.0
31	0.0
32	0.0
33	0.0
34	0.0
35	0.0
36	0.0
37	0.0
38	0.0
39	0.0
40	0.0
41	0.0
42	0.0
43	0.0
44	0.0
45	0.0
46	0.0
47	0.0
48	0.0
49	0.0
50	0.0
51	0.0
52	0.0
53	0.0
54	0.0
55	0.0
56	0.0
57	0.0
58	0.0
59	0.0
60	0.0
61	0.0
62	0.0
63	0.0
64	0.0
65	0.0
66	0.0
67	0.0
68	0.0
69	0.0
70	0.0
71	0.0
72	0.0
73	0.0
74	0.0
75	0.0
76	0.0
77	0.0
78	0.0
79	0.0
80	0.0
81	0.0
82	0.0
83	0.0
84	0.0
85	0.0
86	0.0
87	0.0
88	0.0
89	0.0
90	0.0
91	0.0
92	0.0
93	0.0
94	0.0
95	0.0
96	0.0
97	0.0
98	0.0
99	0.0
100	0.0
101	0.0
102	0.0
103	0.0
104	0.0
105	0.0
106	0.0
107	0.0
108	0.0
109	0.0
110	0.0
111	0.0
112	0.0
113	0.0
114	0.0
115	0.0
116	0.0
117	0.0
118	0.0
119	0.0
120	0.0
121	0.0
122	0.0
123	0.0
124	0.0
125	0.0
126	0.0
127	0.0
128	0.0
129	0.0
130	0.0
131	0.0
132	0.0
133	0.0
134	0.0
135	0.0
136	0.0
137	0.0
138	0.0
139	0.0
140	0.0
141	0.0
142	0.0
143	0.0
144	0.0
145	0.0
146	0.0
147	0.0
148	0.0
149	0.0
150	0.0
151	0.0
152	0.0
153	0.0
154	0.0
155	0.0
156	0.0
157	0.0
158	0.0
159	0.0
160	0.0
161	0.0
162	0.0
163	0.0
164	0.0
165	0.0
166	0.0
167	0.0
168	0.0
169	0.0
170	0.0
171	0.0
172	0.0
173	0.0
174	0.0
175	0.0
176	0.0
177	0.0
178	0.0
179	0.0
180	0.0
181	0.0
182	0.0
183	0.0
184	0.0
185	0.0
186	0.0
187	0.0
188	0.0
189	0.0
190	0.0
191	0.0
192	0.0
193	0.0
194	0.0
195	0.0
196	0.0
197	0.0
198	0.0
199	0.0
200	0.0
201	0.0
202	0.0
203	0.0
204	0.0
205	0.0
206	0.0
207	0.0
208	0.0
209	0.0
210	0.0
211	0.0
212	0.0
213	0.0
214	0.0
215	0.0
216	0.0
217	0.0
218	0.0
219	0.0
220	0.0
221	0.0
222	0.0
223	0.0
224	0.0
225	0.0
226	0.0
227	0.0
228	0.0
229	0.0
230	0.0
231	0.0
232	0.0
233	0.0
234	0.0
235	0.0
236	0.0
237	0.0
238	0.0
239	0.0
240	0.0
241	0.0
242	0.0
243	0.0
244	0.0
245	0.0
246	0.0
247	0.0
248	0.0
249	0.0
250	0.0
251	0.0
252	0.0
253	0.0
254	0.0
255	0.0
256	0.0
257	0.0
258	0.0
259	0.0
260	0.0
261	0.0
262	0.0
263	0.0
264	0.0
265	0.0
266	0.0
267	0.0
268	0.0
269	0.0
270	0.0
271	0.0
272	0.0
273	0.0
274	0.0
275	0.0
276	0.0
277	0.0
278	0.0
279	0.0
280	0.0
281	0.0
282	0.0
283	0.0
284	0.0
285	0.0
287	0.0
288	0.0
289	0.0
290	0.0
292	0.0
293	0.0
294	0.0
295	0.0
296	0.0
297	0.0
298	0.0
299	0.0
300	0.0
301	0.0
302	0.0
303	0.0
304	0.0
305	0.0
306	0.0
307	0.0
308	0.0
309	0.0
310	0.0
311	0.0
312	0.0
313	0.0
314	0.0
315	0.0
316	0.0
317	0.0
318	0.0
319	0.0
320	0.0
321	0.0
322	0.0
323	0.0
324	0.0
325	0.0
326	0.0
327	0.0
328	0.0
329	0.0
330	0.0
331	0.0
332	0.0
333	0.0
334	0.0
335	0.0
336	0.0
337	0.0
338	0.0
339	0.0
340	0.0
341	0.0
342	0.0
343	0.0
344	0.0
345	0.0
346	0.0
347	0.0
348	0.0
349	0.0
350	0.0
351	0.0
352	0.0
353	0.0
354	0.0
355	0.0
356	0.0
357	0.0
358	0.0
359	0.0
360	0.0
361	0.0
362	0.0
363	0.0
364	0.0
365	0.0
366	0.0
367	0.0
368	0.0
369	0.0
370	0.0
371	0.0
372	0.0
373	0.0
374	0.0
375	0.0
376	0.0
377	0.0
379	0.0
380	0.0
381	0.0
382	0.0
383	0.0
384	0.0
385	0.0
386	0.0
387	0.0
388	0.0
389	0.0
390	0.0
391	0.0
392	0.0
393	0.0
394	0.0
395	0.0
396	0.0
397	0.0
398	0.0
399	0.0
400	1.973609110632171e-09
401	5.251753818304809e-09
402	6.50347349293012e-09
403	5.3199813988303605e-09
404	6.289154846986606e-07
405	5.913155828734727e-05
407	0.0
408	0.0
409	0.0
410	0.0
411	0.0
412	0.0
413	0.0
414	0.0
415	107.7511929164509
416	108.0614151875056
417	108.3673999636515
418	108.6691654051818
419	108.9667293227869
420	109.2601092579142
421	109.5493224405631
422	109.8343858469283
423	110.1153162028362
424	110.3921299925177
425	110.6648434699609
426	110.9334726669685
427	111.1980333942937
428	111.4585412493931
429	111.7150116192361
430	111.9674596766197
431	112.2159003461707
432	112.4603485064948
433	112.7008185738733
434	112.9373249192286
435	113.1698816572428
436	113.3985026863615
437	113.6232016834408
438	113.8439921041606
439	114.0608871774327
440	114.2738999058837
441	114.4830430604439
442	114.6883291755521
443	114.8897705488652
444	115.0873792395103
445	115.2811670580228
446	115.4711455508872
447	115.6573260935723
448	115.8397196916437
449	116.0183371673848
451	116.364285685349
452	116.5316370358943
453	116.6952528773154
454	116.8551426954603
455	117.0113157058643
456	117.1637808498595
457	117.3125467942907
458	117.4576219267898
459	117.5990143576822
460	117.7367319132697
461	117.8707821383375
462	118.0011722931004
463	118.1279093513659
464	118.2509999985015
465	118.3704506311952
466	118.4862673565937
467	118.5984559871747
468	118.7070220464727
469	118.8119707596991
470	118.9133070592346
471	119.0110355802978
472	119.105160660747
473	119.1956863446973
474	119.2826190622007
475	119.36595502297
476	119.44570286598
477	119.5218653295115
478	119.5944440783128
479	119.6634413403007
480	119.7288590394251
481	119.7906987932352
482	119.8489619146523
483	119.9036494022493
484	119.9547619556135
485	120.0022999582816
486	120.0462634844211
487	120.0866522997747
488	120.1234658527251
489	120.1567032813331
490	120.1863634080877
491	120.2124447397682
492	120.2349454663906
493	120.2538634593923
494	120.2691962712062
495	120.2809411332023
496	120.2890949542448
497	120.2936543204879
498	120.2946154951795
499	120.2919744035776
500	120.2857011345928
501	120.2758675496146
502	120.2623804321016
503	120.2452945958316
504	120.2245830907917
505	120.2002410543129
506	120.1722228653258
507	120.1405765175512
508	120.105279035374
509	120.0663074006973
510	120.0236619202297
511	119.9773459655262
512	119.927389504691
513	119.8736518611998
514	119.8163112200758
515	119.7551959277978
516	119.6903682685333
517	119.6217967064849
518	119.5495013167212
519	119.4734402572782
520	119.3936123292749
521	119.3100056909819
522	119.2226111532261
523	119.1314069604953
524	119.0363892136694
525	118.9375414416318
526	118.8348449631858
527	118.728300040684
528	118.6178774854724
529	118.5035670378901
530	118.3853531689659
531	118.2632199145801
532	118.1371508672115
533	118.0071291724901
534	117.8731375122601
535	117.7351581253639
536	117.5931727614651
537	117.4471627046998
538	117.2971087544802
539	117.1429912178546
540	116.9847899022663
541	116.8224841082818
542	116.6560526197289
543	116.485473694932
544	116.3107250580843
545	116.1317838891415
546	115.9486268141146
547	115.7612298950367
548	115.5695686191553
549	115.3736178876819
550	115.1733520043556
551	114.9687446649598
552	114.7597689436964
553	114.5463972808348
554	114.3286014704422
555	114.1063526459655
556	113.879621266458
557	113.6483771026564
558	113.4125892226778
559	113.1722259696283
560	112.9272549600425
561	112.6776430522512
562	112.423356336696
563	112.1643601169685
564	111.900618890077
565	111.6320963287953
566	111.3587552605338
567	111.0805576506243
568	110.7974645547016
569	110.5094361668708
570	110.2164316999709
571	109.9184094343598
572	109.6153266651747
573	109.307139679398
574	108.9938037309757
575	108.6752730113558
576	108.3515006218529
577	108.0224385428692
578	107.6880376032939
579	107.3482474469982
580	107.0030165002477
581	106.6522919365706
582	106.296019639168
583	105.9341441635419
584	105.5666086989552
585	105.1933550247376
586	104.8143234708919
587	104.4294528686365
588	104.0386805088429
589	103.6419420907321
590	103.2391716701224
591	102.8303016052455
592	102.4152625185293
593	101.9939832016976
594	101.566390593907
595	101.1324096972209
596	100.6919635171331
597	100.2449729912865
598	99.79135692480278
599	99.33103189702037
600	98.8639121993628
601	98.38990974541434
602	97.90893398389572


==> anc/data/Fig_2/Fig_2_Delta_2_lambda_2.dat <==
#mu	Delta_1
0	0.0
1	0.0
2	0.0
3	0.0
4	0.0
5	0.0
6	0.0
7	0.0
8	0.0
9	0.0
10	0.0
11	0.0
12	0.0
13	0.0
14	0.0
15	0.0
16	0.0
17	0.0
18	0.0
19	0.0
20	0.0
21	0.0
22	0.0
23	0.0
24	0.0
25	0.0
26	0.0
27	0.0
28	0.0
29	0.0
30	0.0
31	0.0
32	0.0
33	0.0
34	0.0
35	0.0
36	0.0
37	0.0
38	0.0
39	0.0
40	0.0
41	0.0
42	0.0
43	0.0
44	0.0
45	0.0
46	0.0
47	0.0
48	0.0
49	0.0
50	0.0
51	0.0
52	0.0
53	0.0
54	0.0
55	0.0
56	0.0
57	0.0
58	0.0
59	0.0
60	0.0
61	0.0
62	0.0
63	0.0
64	0.0
65	0.0
66	0.0
67	0.0
68	0.0
69	0.0
70	0.0
71	0.0
72	0.0
73	0.0
74	0.0
75	0.0
76	0.0
77	0.0
78	0.0
79	0.0
80	0.0
81	0.0
82	0.0
83	0.0
84	0.0
85	0.0
86	0.0
87	0.0
88	0.0
89	0.0
90	0.0
91	0.0
92	0.0
93	0.0
94	0.0
95	0.0
96	0.0
97	0.0
98	0.0
99	0.0
100	0.0
101	0.0
102	0.0
103	0.0
104	0.0
105	0.0
106	0.0
107	0.0
108	0.0
109	0.0
110	0.0
111	0.0
112	0.0
113	0.0
114	0.0
115	0.0
116	0.0
117	0.0
118	0.0
119	0.0
120	0.0
121	0.0
122	0.0
123	0.0
124	0.0
125	0.0
126	0.0
127	0.0
128	0.0
129	0.0
130	0.0
131	0.0
132	0.0
133	0.0
134	0.0
135	0.0
136	0.0
137	0.0
138	0.0
139	0.0
140	0.0
141	0.0
142	0.0
143	0.0
144	0.0
145	0.0
146	0.0
147	0.0
148	0.0
149	0.0
150	0.0
151	0.0
152	0.0
153	0.0
154	0.0
155	0.0
156	0.0
157	0.0
158	0.0
159	0.0
160	0.0
161	0.0
162	0.0
163	0.0
164	0.0
165	0.0
166	0.0
167	0.0
168	0.0
169	0.0
170	0.0
171	0.0
172	0.0
173	0.0
174	0.0
175	0.0
176	0.0
177	0.0
178	0.0
179	0.0
180	0.0
181	0.0
182	0.0
183	0.0
184	0.0
185	0.0
186	0.0
187	0.0
188	0.0
189	0.0
190	0.0
191	0.0
192	0.0
193	0.0
194	0.0
195	0.0
196	0.0
197	0.0
198	0.0
199	0.0
200	0.0
201	0.0
202	0.0
203	0.0
204	0.0
205	0.0
206	0.0
207	0.0
208	0.0
209	0.0
210	0.0
211	0.0
212	0.0
213	0.0
214	0.0
215	0.0
216	0.0
217	0.0
218	0.0
219	0.0
220	0.0
221	0.0
222	0.0
223	0.0
224	0.0
225	0.0
226	0.0
227	0.0
228	0.0
229	0.0
230	0.0
231	0.0
232	0.0
233	0.0
234	0.0
235	0.0
236	0.0
237	0.0
238	0.0
239	0.0
240	0.0
241	0.0
242	0.0
243	0.0
244	0.0
245	0.0
246	0.0
247	0.0
248	0.0
249	0.0
250	0.0
251	0.0
252	0.0
253	0.0
254	0.0
255	0.0
256	0.0
257	0.0
258	0.0
259	0.0
260	0.0
261	0.0
262	0.0
263	0.0
264	0.0
265	0.0
266	0.0
267	0.0
268	0.0
269	0.0
270	0.0
271	0.0
272	0.0
273	0.0
274	0.0
275	0.0
276	0.0
277	0.0
278	0.0
279	0.0
280	0.0
281	0.0
282	0.0
283	0.0
284	0.0
285	0.0
287	0.0
288	0.0
289	0.0
290	0.0
292	0.0
293	0.0
294	0.0
295	0.0
296	0.0
297	0.0
298	0.0
299	0.0
300	0.0
301	0.0
302	0.0
303	0.0
304	0.0
305	0.0
306	0.0
307	0.0
308	0.0
309	0.0
310	0.0
311	0.0
312	0.0
313	0.0
314	0.0
315	0.0
316	0.0
317	0.0
318	0.0
319	0.0
320	0.0
321	0.0
322	0.0
323	0.0
324	0.0
325	0.0
326	0.0
327	0.0
328	0.0
329	0.0
330	0.0
331	0.0
332	0.0
333	0.0
334	0.0
335	0.0
336	0.0
337	0.0
338	0.0
339	0.0
340	0.0
341	0.0
342	0.0
343	0.0
344	0.0
345	0.0
346	0.0
347	0.0
348	0.0
349	0.0
350	0.0
351	0.0
352	0.0
353	0.0
354	0.0
355	0.0
356	0.0
357	0.0
358	0.0
359	0.0
360	0.0
361	0.0
362	0.0
363	0.0
364	0.0
365	0.0
366	0.0
367	0.0
368	0.0
369	0.0
370	0.0
371	0.0
372	0.0
373	0.0
374	0.0
375	0.0
376	0.0
377	0.0
379	0.0
380	0.0
381	0.0
382	0.0
383	0.0
384	0.0
385	0.0
386	0.0
387	0.0
388	0.0
389	0.0
390	0.0
391	0.0
392	0.0
393	0.0
394	0.0
395	0.0
396	0.0
397	0.0
398	0.0
399	0.0
400	1.973609110632171e-09
401	5.251753818304809e-09
402	6.50347349293012e-09
403	5.3199813988303605e-09
404	6.289154846986606e-07
405	5.913155828734727e-05
407	0.0
408	0.0
409	0.0
410	0.0
411	0.0
412	0.0
413	0.0
414	0.0
415	107.7511929164509
416	108.0614151875056
417	108.3673999636515
418	108.6691654051818
419	108.9667293227869
420	109.2601092579142
421	109.5493224405631
422	109.8343858469283
423	110.1153162028362
424	110.3921299925177
425	110.6648434699609
426	110.9334726669685
427	111.1980333942937
428	111.4585412493931
429	111.7150116192361
430	111.9674596766197
431	112.2159003461707
432	112.4603485064948
433	112.7008185738733
434	112.9373249192286
435	113.1698816572428
436	113.3985026863615
437	113.6232016834408
438	113.8439921041606
439	114.0608871774327
440	114.2738999058837
441	114.4830430604439
442	114.6883291755521
443	114.8897705488652
444	115.0873792395103
445	115.2811670580228
446	115.4711455508872
447	115.6573260935723
448	115.8397196916437
449	116.0183371673848
451	116.364285685349
452	116.5316370358943
453	116.6952528773154
454	116.8551426954603
455	117.0113157058643
456	117.1637808498595
457	117.3125467942907
458	117.4576219267898
459	117.5990143576822
460	117.7367319132697
461	117.8707821383375
462	118.0011722931004
463	118.1279093513659
464	118.2509999985015
465	118.3704506311952
466	118.4862673565937
467	118.5984559871747
468	118.7070220464727
469	118.8119707596991
470	118.9133070592346
471	119.0110355802978
472	119.105160660747
473	119.1956863446973
474	119.2826190622007
475	119.36595502297
476	119.44570286598
477	119.5218653295115
478	119.5944440783128
479	119.6634413403007
480	119.7288590394251
481	119.7906987932352
482	119.8489619146523
483	119.9036494022493
484	119.9547619556135
485	120.0022999582816
486	120.0462634844211
487	120.0866522997747
488	120.1234658527251
489	120.1567032813331
490	120.1863634080877
491	120.2124447397682
492	120.2349454663906
493	120.2538634593923
494	120.2691962712062
495	120.2809411332023
496	120.2890949542448
497	120.2936543204879
498	120.2946154951795
499	120.2919744035776
500	120.2857011345928
501	120.2758675496146
502	120.2623804321016
503	120.2452945958316
504	120.2245830907917
505	120.2002410543129
506	120.1722228653258
507	120.1405765175512
508	120.105279035374
509	120.0663074006973
510	120.0236619202297
511	119.9773459655262
512	119.927389504691
513	119.8736518611998
514	119.8163112200758
515	119.7551959277978
516	119.6903682685333
517	119.6217967064849
518	119.5495013167212
519	119.4734402572782
520	119.3936123292749
521	119.3100056909819
522	119.2226111532261
523	119.1314069604953
524	119.0363892136694
525	118.9375414416318
526	118.8348449631858
527	118.728300040684
528	118.6178774854724
529	118.5035670378901
530	118.3853531689659
531	118.2632199145801
532	118.1371508672115
533	118.0071291724901
534	117.8731375122601
535	117.7351581253639
536	117.5931727614651
537	117.4471627046998
538	117.2971087544802
539	117.1429912178546
540	116.9847899022663
541	116.8224841082818
542	116.6560526197289
543	116.485473694932
544	116.3107250580843
545	116.1317838891415
546	115.9486268141146
547	115.7612298950367
548	115.5695686191553
549	115.3736178876819
550	115.1733520043556
551	114.9687446649598
552	114.7597689436964
553	114.5463972808348
554	114.3286014704422
555	114.1063526459655
556	113.879621266458
557	113.6483771026564
558	113.4125892226778
559	113.1722259696283
560	112.9272549600425
561	112.6776430522512
562	112.423356336696
563	112.1643601169685
564	111.900618890077
565	111.6320963287953
566	111.3587552605338
567	111.0805576506243
568	110.7974645547016
569	110.5094361668708
570	110.2164316999709
571	109.9184094343598
572	109.6153266651747
573	109.307139679398
574	108.9938037309757
575	108.6752730113558
576	108.3515006218529
577	108.0224385428692
578	107.6880376032939
579	107.3482474469982
580	107.0030165002477
581	106.6522919365706
582	106.296019639168
583	105.9341441635419
584	105.5666086989552
585	105.1933550247376
586	104.8143234708919
587	104.4294528686365
588	104.0386805088429
589	103.6419420907321
590	103.2391716701224
591	102.8303016052455
592	102.4152625185293
593	101.9939832016976
594	101.566390593907
595	101.1324096972209
596	100.6919635171331
597	100.2449729912865
598	99.79135692480278
599	99.33103189702037
600	98.8639121993628
601	98.38990974541434
602	97.90893398389572


==> anc/data/Fig_2/Fig_2_Delta_2_lambda_20.dat <==
#mu	Delta_1
0	0.0
1	0.0
2	0.0
3	0.0
4	0.0
5	0.0
6	0.0
7	0.0
8	0.0
9	0.0
10	0.0
11	0.0
12	0.0
13	0.0
14	0.0
15	0.0
16	0.0
17	0.0
18	0.0
19	0.0
20	0.0
21	0.0
22	0.0
23	0.0
24	0.0
25	0.0
26	0.0
27	0.0
28	0.0
29	0.0
30	0.0
31	0.0
32	0.0
33	0.0
34	0.0
35	0.0
36	0.0
37	0.0
38	0.0
39	0.0
40	0.0
41	0.0
42	0.0
43	0.0
44	0.0
45	0.0
46	0.0
47	0.0
48	0.0
49	0.0
50	0.0
51	0.0
52	0.0
53	0.0
54	0.0
55	0.0
56	0.0
57	0.0
58	0.0
59	0.0
60	0.0
61	0.0
62	0.0
63	0.0
64	0.0
65	0.0
66	0.0
67	0.0
68	0.0
69	0.0
70	0.0
71	0.0
72	0.0
73	0.0
74	0.0
75	0.0
76	0.0
77	0.0
78	0.0
79	0.0
80	0.0
81	0.0
82	0.0
83	0.0
84	0.0
85	0.0
86	0.0
87	0.0
88	0.0
89	0.0
90	0.0
91	0.0
92	0.0
93	0.0
94	0.0
95	0.0
96	0.0
97	0.0
98	0.0
99	0.0
100	0.0
101	0.0
102	0.0
103	0.0
104	0.0
105	0.0
106	0.0
107	0.0
108	0.0
109	0.0
110	0.0
111	0.0
112	0.0
113	0.0
114	0.0
115	0.0
116	0.0
117	0.0
118	0.0
119	0.0
120	0.0
121	0.0
122	0.0
123	0.0
124	0.0
125	0.0
126	0.0
127	0.0
128	0.0
129	0.0
130	0.0
131	0.0
132	0.0
133	0.0
134	0.0
135	0.0
136	0.0
137	0.0
138	0.0
139	0.0
140	0.0
141	0.0
142	0.0
143	0.0
144	0.0
145	0.0
146	0.0
147	0.0
148	0.0
149	0.0
150	0.0
151	0.0
152	0.0
153	0.0
154	0.0
155	0.0
156	0.0
157	0.0
158	0.0
159	0.0
160	0.0
161	0.0
162	0.0
163	0.0
164	0.0
165	0.0
166	0.0
167	0.0
168	0.0
169	0.0
170	0.0
171	0.0
172	0.0
173	0.0
174	0.0
175	0.0
176	0.0
177	0.0
178	0.0
179	0.0
180	0.0
181	0.0
182	0.0
183	0.0
184	0.0
185	0.0
186	0.0
187	0.0
188	0.0
189	0.0
190	0.0
191	0.0
192	0.0
193	0.0
194	0.0
195	0.0
196	0.0
197	0.0
198	0.0
199	0.0
200	0.0
201	0.0
202	0.0
203	0.0
204	0.0
205	0.0
206	0.0
207	0.0
208	0.0
209	0.0
210	0.0
211	0.0
212	0.0
213	0.0
214	0.0
215	0.0
216	0.0
217	0.0
218	0.0
219	0.0
220	0.0
221	0.0
222	0.0
223	0.0
224	0.0
225	0.0
226	0.0
227	0.0
228	0.0
229	0.0
230	0.0
231	0.0
232	0.0
233	0.0
234	0.0
235	0.0
236	0.0
237	0.0
238	0.0
239	0.0
240	0.0
241	0.0
242	0.0
243	0.0
244	0.0
245	0.0
246	0.0
247	0.0
248	0.0
249	0.0
250	0.0
251	0.0
252	0.0
253	0.0
254	0.0
255	0.0
256	0.0
257	0.0
258	0.0
259	0.0
260	0.0
261	0.0
262	0.0
263	0.0
264	0.0
265	0.0
266	0.0
267	0.0
268	0.0
269	0.0
270	0.0
271	0.0
272	0.0
273	0.0
274	0.0
275	0.0
276	0.0
277	0.0
278	0.0
279	0.0
280	0.0
281	0.0
282	0.0
283	0.0
284	0.0
285	0.0
287	0.0
288	0.0
289	0.0
290	0.0
292	0.0
293	0.0
294	0.0
295	0.0
296	0.0
297	0.0
298	0.0
299	0.0
300	0.0
301	0.0
302	0.0
303	0.0
304	0.0
305	0.0
306	0.0
307	0.0
308	0.0
309	0.0
310	0.0
311	0.0
312	0.0
313	0.0
314	0.0
315	0.0
316	0.0
317	0.0
318	0.0
319	0.0
320	0.0
321	0.0
322	0.0
323	0.0
324	0.0
325	0.0
326	0.0
327	0.0
328	0.0
329	0.0
330	0.0
331	0.0
332	0.0
333	0.0
334	0.0
335	0.0
336	0.0
337	0.0
338	0.0
339	0.0
340	0.0
341	0.0
342	0.0
343	0.0
344	0.0
345	0.0
346	0.0
347	0.0
348	0.0
349	0.0
350	0.0
351	0.0
352	0.0
353	0.0
354	0.0
355	0.0
356	0.0
357	0.0
358	0.0
359	0.0
360	0.0
361	0.0
362	0.0
363	0.0
364	0.0
365	0.0
366	0.0
367	0.0
368	0.0
369	0.0
370	0.0
371	0.0
372	0.0
373	0.0
374	0.0
375	0.0
376	0.0
377	0.0
379	0.0
380	0.0
381	0.0
382	0.0
383	0.0
384	0.0
385	0.0
386	0.0
387	0.0
388	0.0
389	0.0
390	0.0
391	0.0
392	0.0
393	0.0
394	0.0
395	0.0
396	0.0
397	0.0
398	0.0
399	0.0
400	1.973609110632171e-09
401	5.251753818304809e-09
402	6.50347349293012e-09
403	5.3199813988303605e-09
404	6.289154846986606e-07
405	5.913155828734727e-05
407	0.0
408	0.0
409	0.0
410	0.0
411	0.0
412	0.0
413	0.0
414	0.0
415	107.7511929164509
416	108.0614151875056
417	108.3673999636515
418	108.6691654051818
419	108.9667293227869
420	109.2601092579142
421	109.5493224405631
422	109.8343858469283
423	110.1153162028362
424	110.3921299925177
425	110.6648434699609
426	110.9334726669685
427	111.1980333942937
428	111.4585412493931
429	111.7150116192361
430	111.9674596766197
431	112.2159003461707
432	112.4603485064948
433	112.7008185738733
434	112.9373249192286
435	113.1698816572428
436	113.3985026863615
437	113.6232016834408
438	113.8439921041606
439	114.0608871774327
440	114.2738999058837
441	114.4830430604439
442	114.6883291755521
443	114.8897705488652
444	115.0873792395103
445	115.2811670580228
446	115.4711455508872
447	115.6573260935723
448	115.8397196916437
449	116.0183371673848
451	116.364285685349
452	116.5316370358943
453	116.6952528773154
454	116.8551426954603
455	117.0113157058643
456	117.1637808498595
457	117.3125467942907
458	117.4576219267898
459	117.5990143576822
460	117.7367319132697
461	117.8707821383375
462	118.0011722931004
463	118.1279093513659
464	118.2509999985015
465	118.3704506311952
466	118.4862673565937
467	118.5984559871747
468	118.7070220464727
469	118.8119707596991
470	118.9133070592346
471	119.0110355802978
472	119.105160660747
473	119.1956863446973
474	119.2826190622007
475	119.36595502297
476	119.44570286598
477	119.5218653295115
478	119.5944440783128
479	119.6634413403007
480	119.7288590394251
481	119.7906987932352
482	119.8489619146523
483	119.9036494022493
484	119.9547619556135
485	120.0022999582816
486	120.0462634844211
487	120.0866522997747
488	120.1234658527251
489	120.1567032813331
490	120.1863634080877
491	120.2124447397682
492	120.2349454663906
493	120.2538634593923
494	120.2691962712062
495	120.2809411332023
496	120.2890949542448
497	120.2936543204879
498	120.2946154951795
499	120.2919744035776
500	120.2857011345928
501	120.2758675496146
502	120.2623804321016
503	120.2452945958316
504	120.2245830907917
505	120.2002410543129
506	120.1722228653258
507	120.1405765175512
508	120.105279035374
509	120.0663074006973
510	120.0236619202297
511	119.9773459655262
512	119.927389504691
513	119.8736518611998
514	119.8163112200758
515	119.7551959277978
516	119.6903682685333
517	119.6217967064849
518	119.5495013167212
519	119.4734402572782
520	119.3936123292749
521	119.3100056909819
522	119.2226111532261
523	119.1314069604953
524	119.0363892136694
525	118.9375414416318
526	118.8348449631858
527	118.728300040684
528	118.6178774854724
529	118.5035670378901
530	118.3853531689659
531	118.2632199145801
532	118.1371508672115
533	118.0071291724901
534	117.8731375122601
535	117.7351581253639
536	117.5931727614651
537	117.4471627046998
538	117.2971087544802
539	117.1429912178546
540	116.9847899022663
541	116.8224841082818
542	116.6560526197289
543	116.485473694932
544	116.3107250580843
545	116.1317838891415
546	115.9486268141146
547	115.7612298950367
548	115.5695686191553
549	115.3736178876819
550	115.1733520043556
551	114.9687446649598
552	114.7597689436964
553	114.5463972808348
554	114.3286014704422
555	114.1063526459655
556	113.879621266458
557	113.6483771026564
558	113.4125892226778
559	113.1722259696283
560	112.9272549600425
561	112.6776430522512
562	112.423356336696
563	112.1643601169685
564	111.900618890077
565	111.6320963287953
566	111.3587552605338
567	111.0805576506243
568	110.7974645547016
569	110.5094361668708
570	110.2164316999709
571	109.9184094343598
572	109.6153266651747
573	109.307139679398
574	108.9938037309757
575	108.6752730113558
576	108.3515006218529
577	108.0224385428692
578	107.6880376032939
579	107.3482474469982
580	107.0030165002477
581	106.6522919365706
582	106.296019639168
583	105.9341441635419
584	105.5666086989552
585	105.1933550247376
586	104.8143234708919
587	104.4294528686365
588	104.0386805088429
589	103.6419420907321
590	103.2391716701224
591	102.8303016052455
592	102.4152625185293
593	101.9939832016976
594	101.566390593907
595	101.1324096972209
596	100.6919635171331
597	100.2449729912865
598	99.79135692480278
599	99.33103189702037
600	98.8639121993628
601	98.38990974541434
602	97.90893398389572


==> anc/data/Fig_2/Fig_2_Delta_2_lambda_5.dat <==
#mu	Delta_1
0	0.0
1	0.0
2	0.0
3	0.0
4	0.0
5	0.0
6	0.0
7	0.0
8	0.0
9	0.0
10	0.0
11	0.0
12	0.0
13	0.0
14	0.0
15	0.0
16	0.0
17	0.0
18	0.0
19	0.0
20	0.0
21	0.0
22	0.0
23	0.0
24	0.0
25	0.0
26	0.0
27	0.0
28	0.0
29	0.0
30	0.0
31	0.0
32	0.0
33	0.0
34	0.0
35	0.0
36	0.0
37	0.0
38	0.0
39	0.0
40	0.0
41	0.0
42	0.0
43	0.0
44	0.0
45	0.0
46	0.0
47	0.0
48	0.0
49	0.0
50	0.0
51	0.0
52	0.0
53	0.0
54	0.0
55	0.0
56	0.0
57	0.0
58	0.0
59	0.0
60	0.0
61	0.0
62	0.0
63	0.0
64	0.0
65	0.0
66	0.0
67	0.0
68	0.0
69	0.0
70	0.0
71	0.0
72	0.0
73	0.0
74	0.0
75	0.0
76	0.0
77	0.0
78	0.0
79	0.0
80	0.0
81	0.0
82	0.0
83	0.0
84	0.0
85	0.0
86	0.0
87	0.0
88	0.0
89	0.0
90	0.0
91	0.0
92	0.0
93	0.0
94	0.0
95	0.0
96	0.0
97	0.0
98	0.0
99	0.0
100	0.0
101	0.0
102	0.0
103	0.0
104	0.0
105	0.0
106	0.0
107	0.0
108	0.0
109	0.0
110	0.0
111	0.0
112	0.0
113	0.0
114	0.0
115	0.0
116	0.0
117	0.0
118	0.0
119	0.0
120	0.0
121	0.0
122	0.0
123	0.0
124	0.0
125	0.0
126	0.0
127	0.0
128	0.0
129	0.0
130	0.0
131	0.0
132	0.0
133	0.0
134	0.0
135	0.0
136	0.0
137	0.0
138	0.0
139	0.0
140	0.0
141	0.0
142	0.0
143	0.0
144	0.0
145	0.0
146	0.0
147	0.0
148	0.0
149	0.0
150	0.0
151	0.0
152	0.0
153	0.0
154	0.0
155	0.0
156	0.0
157	0.0
158	0.0
159	0.0
160	0.0
161	0.0
162	0.0
163	0.0
164	0.0
165	0.0
166	0.0
167	0.0
168	0.0
169	0.0
170	0.0
171	0.0
172	0.0
173	0.0
174	0.0
175	0.0
176	0.0
177	0.0
178	0.0
179	0.0
180	0.0
181	0.0
182	0.0
183	0.0
184	0.0
185	0.0
186	0.0
187	0.0
188	0.0
189	0.0
190	0.0
191	0.0
192	0.0
193	0.0
194	0.0
195	0.0
196	0.0
197	0.0
198	0.0
199	0.0
200	0.0
201	0.0
202	0.0
203	0.0
204	0.0
205	0.0
206	0.0
207	0.0
208	0.0
209	0.0
210	0.0
211	0.0
212	0.0
213	0.0
214	0.0
215	0.0
216	0.0
217	0.0
218	0.0
219	0.0
220	0.0
221	0.0
222	0.0
223	0.0
224	0.0
225	0.0
226	0.0
227	0.0
228	0.0
229	0.0
230	0.0
231	0.0
232	0.0
233	0.0
234	0.0
235	0.0
236	0.0
237	0.0
238	0.0
239	0.0
240	0.0
241	0.0
242	0.0
243	0.0
244	0.0
245	0.0
246	0.0
247	0.0
248	0.0
249	0.0
250	0.0
251	0.0
252	0.0
253	0.0
254	0.0
255	0.0
256	0.0
257	0.0
258	0.0
259	0.0
260	0.0
261	0.0
262	0.0
263	0.0
264	0.0
265	0.0
266	0.0
267	0.0
268	0.0
269	0.0
270	0.0
271	0.0
272	0.0
273	0.0
274	0.0
275	0.0
276	0.0
277	0.0
278	0.0
279	0.0
280	0.0
281	0.0
282	0.0
283	0.0
284	0.0
285	0.0
287	0.0
288	0.0
289	0.0
290	0.0
292	0.0
293	0.0
294	0.0
295	0.0
296	0.0
297	0.0
298	0.0
299	0.0
300	0.0
301	0.0
302	0.0
303	0.0
304	0.0
305	0.0
306	0.0
307	0.0
308	0.0
309	0.0
310	0.0
311	0.0
312	0.0
313	0.0
314	0.0
315	0.0
316	0.0
317	0.0
318	0.0
319	0.0
320	0.0
321	0.0
322	0.0
323	0.0
324	0.0
325	0.0
326	0.0
327	0.0
328	0.0
329	0.0
330	0.0
331	0.0
332	0.0
333	0.0
334	0.0
335	0.0
336	0.0
337	0.0
338	0.0
339	0.0
340	0.0
341	0.0
342	0.0
343	0.0
344	0.0
345	0.0
346	0.0
347	0.0
348	0.0
349	0.0
350	0.0
351	0.0
352	0.0
353	0.0
354	0.0
355	0.0
356	0.0
357	0.0
358	0.0
359	0.0
360	0.0
361	0.0
362	0.0
363	0.0
364	0.0
365	0.0
366	0.0
367	0.0
368	0.0
369	0.0
370	0.0
371	0.0
372	0.0
373	0.0
374	0.0
375	0.0
376	0.0
377	0.0
379	0.0
380	0.0
381	0.0
382	0.0
383	0.0
384	0.0
385	0.0
386	0.0
387	0.0
388	0.0
389	0.0
390	0.0
391	0.0
392	0.0
393	0.0
394	0.0
395	0.0
396	0.0
397	0.0
398	0.0
399	0.0
400	1.973609110632171e-09
401	5.251753818304809e-09
402	6.50347349293012e-09
403	5.3199813988303605e-09
404	6.289154846986606e-07
405	5.913155828734727e-05
407	0.0
408	0.0
409	0.0
410	0.0
411	0.0
412	0.0
413	0.0
414	0.0
415	107.7511929164509
416	108.0614151875056
417	108.3673999636515
418	108.6691654051818
419	108.9667293227869
420	109.2601092579142
421	109.5493224405631
422	109.8343858469283
423	110.1153162028362
424	110.3921299925177
425	110.6648434699609
426	110.9334726669685
427	111.1980333942937
428	111.4585412493931
429	111.7150116192361
430	111.9674596766197
431	112.2159003461707
432	112.4603485064948
433	112.7008185738733
434	112.9373249192286
435	113.1698816572428
436	113.3985026863615
437	113.6232016834408
438	113.8439921041606
439	114.0608871774327
440	114.2738999058837
441	114.4830430604439
442	114.6883291755521
443	114.8897705488652
444	115.0873792395103
445	115.2811670580228
446	115.4711455508872
447	115.6573260935723
448	115.8397196916437
449	116.0183371673848
451	116.364285685349
452	116.5316370358943
453	116.6952528773154
454	116.8551426954603
455	117.0113157058643
456	117.1637808498595
457	117.3125467942907
458	117.4576219267898
459	117.5990143576822
460	117.7367319132697
461	117.8707821383375
462	118.0011722931004
463	118.1279093513659
464	118.2509999985015
465	118.3704506311952
466	118.4862673565937
467	118.5984559871747
468	118.7070220464727
469	118.8119707596991
470	118.9133070592346
471	119.0110355802978
472	119.105160660747
473	119.1956863446973
474	119.2826190622007
475	119.36595502297
476	119.44570286598
477	119.5218653295115
478	119.5944440783128
479	119.6634413403007
480	119.7288590394251
481	119.7906987932352
482	119.8489619146523
483	119.9036494022493
484	119.9547619556135
485	120.0022999582816
486	120.0462634844211
487	120.0866522997747
488	120.1234658527251
489	120.1567032813331
490	120.1863634080877
491	120.2124447397682
492	120.2349454663906
493	120.2538634593923
494	120.2691962712062
495	120.2809411332023
496	120.2890949542448
497	120.2936543204879
498	120.2946154951795
499	120.2919744035776
500	120.2857011345928
501	120.2758675496146
502	120.2623804321016
503	120.2452945958316
504	120.2245830907917
505	120.2002410543129
506	120.1722228653258
507	120.1405765175512
508	120.105279035374
509	120.0663074006973
510	120.0236619202297
511	119.9773459655262
512	119.927389504691
513	119.8736518611998
514	119.8163112200758
515	119.7551959277978
516	119.6903682685333
517	119.6217967064849
518	119.5495013167212
519	119.4734402572782
520	119.3936123292749
521	119.3100056909819
522	119.2226111532261
523	119.1314069604953
524	119.0363892136694
525	118.9375414416318
526	118.8348449631858
527	118.728300040684
528	118.6178774854724
529	118.5035670378901
530	118.3853531689659
531	118.2632199145801
532	118.1371508672115
533	118.0071291724901
534	117.8731375122601
535	117.7351581253639
536	117.5931727614651
537	117.4471627046998
538	117.2971087544802
539	117.1429912178546
540	116.9847899022663
541	116.8224841082818
542	116.6560526197289
543	116.485473694932
544	116.3107250580843
545	116.1317838891415
546	115.9486268141146
547	115.7612298950367
548	115.5695686191553
549	115.3736178876819
550	115.1733520043556
551	114.9687446649598
552	114.7597689436964
553	114.5463972808348
554	114.3286014704422
555	114.1063526459655
556	113.879621266458
557	113.6483771026564
558	113.4125892226778
559	113.1722259696283
560	112.9272549600425
561	112.6776430522512
562	112.423356336696
563	112.1643601169685
564	111.900618890077
565	111.6320963287953
566	111.3587552605338
567	111.0805576506243
568	110.7974645547016
569	110.5094361668708
570	110.2164316999709
571	109.9184094343598
572	109.6153266651747
573	109.307139679398
574	108.9938037309757
575	108.6752730113558
576	108.3515006218529
577	108.0224385428692
578	107.6880376032939
579	107.3482474469982
580	107.0030165002477
581	106.6522919365706
582	106.296019639168
583	105.9341441635419
584	105.5666086989552
585	105.1933550247376
586	104.8143234708919
587	104.4294528686365
588	104.0386805088429
589	103.6419420907321
590	103.2391716701224
591	102.8303016052455
592	102.4152625185293
593	101.9939832016976
594	101.566390593907
595	101.1324096972209
596	100.6919635171331
597	100.2449729912865
598	99.79135692480278
599	99.33103189702037
600	98.8639121993628
601	98.38990974541434
602	97.90893398389572


==> anc/data/Fig_2/Fig_2_Delta_3_lambda_1.dat <==
#mu	Delta_1
0	0.0
1	0.0
2	0.0
3	0.0
4	0.0
5	0.0
6	0.0
7	0.0
8	0.0
9	0.0
10	0.0
11	0.0
12	0.0
13	0.0
14	0.0
15	0.0
16	0.0
17	0.0
18	0.0
19	0.0
20	0.0
21	0.0
22	0.0
23	0.0
24	0.0
25	0.0
26	0.0
27	0.0
28	0.0
29	0.0
30	0.0
31	0.0
32	0.0
33	0.0
34	0.0
35	0.0
36	0.0
37	0.0
38	0.0
39	0.0
40	0.0
41	0.0
42	0.0
43	0.0
44	0.0
45	0.0
46	0.0
47	0.0
48	0.0
49	0.0
50	0.0
51	0.0
52	0.0
53	0.0
54	0.0
55	0.0
56	0.0
57	0.0
58	0.0
59	0.0
60	0.0
61	0.0
62	0.0
63	0.0
64	0.0
65	0.0
66	0.0
67	0.0
68	0.0
69	0.0
70	0.0
71	0.0
72	0.0
73	0.0
74	0.0
75	0.0
76	0.0
77	0.0
78	0.0
79	0.0
80	0.0
81	0.0
82	0.0
83	0.0
84	0.0
85	0.0
86	0.0
87	0.0
88	0.0
89	0.0
90	0.0
91	0.0
92	0.0
93	0.0
94	0.0
95	0.0
96	0.0
97	0.0
98	0.0
99	0.0
100	0.0
101	0.0
102	0.0
103	0.0
104	0.0
105	0.0
106	0.0
107	0.0
108	0.0
109	0.0
110	0.0
111	0.0
112	0.0
113	0.0
114	0.0
115	0.0
116	0.0
117	0.0
118	0.0
119	0.0
120	0.0
121	0.0
122	0.0
123	0.0
124	0.0
125	0.0
126	0.0
127	0.0
128	0.0
129	0.0
130	0.0
131	0.0
132	0.0
133	0.0
134	0.0
135	0.0
136	0.0
137	0.0
138	0.0
139	0.0
140	0.0
141	0.0
142	0.0
143	0.0
144	0.0
145	0.0
146	0.0
147	0.0
148	0.0
149	0.0
150	0.0
151	0.0
152	0.0
153	0.0
154	0.0
155	0.0
156	0.0
157	0.0
158	0.0
159	0.0
160	0.0
161	0.0
162	0.0
163	0.0
164	0.0
165	0.0
166	0.0
167	0.0
168	0.0
169	0.0
170	0.0
171	0.0
172	0.0
173	0.0
174	0.0
175	0.0
176	0.0
177	0.0
178	0.0
179	0.0
180	0.0
181	0.0
182	0.0
183	0.0
184	0.0
185	0.0
186	0.0
187	0.0
188	0.0
189	0.0
190	0.0
191	0.0
192	0.0
193	0.0
194	0.0
195	0.0
196	0.0
197	0.0
198	0.0
199	0.0
200	0.0
201	0.0
202	0.0
203	0.0
204	0.0
205	0.0
206	0.0
207	0.0
208	0.0
209	0.0
210	0.0
211	0.0
212	0.0
213	0.0
214	0.0
215	0.0
216	0.0
217	0.0
218	0.0
219	0.0
220	0.0
221	0.0
222	0.0
223	0.0
224	0.0
225	0.0
226	0.0
227	0.0
228	0.0
229	0.0
230	0.0
231	0.0
232	0.0
233	0.0
234	0.0
235	0.0
236	0.0
237	0.0
238	0.0
239	0.0
240	0.0
241	0.0
242	0.0
243	0.0
244	0.0
245	0.0
246	0.0
247	0.0
248	0.0
249	0.0
250	0.0
251	0.0
252	0.0
253	0.0
254	0.0
255	0.0
256	0.0
257	0.0
258	0.0
259	0.0
260	0.0
261	0.0
262	0.0
263	0.0
264	0.0
265	0.0
266	0.0
267	0.0
268	0.0
269	0.0
270	0.0
271	0.0
272	0.0
273	0.0
274	0.0
275	0.0
276	0.0
277	0.0
278	0.0
279	0.0
280	0.0
281	0.0
282	0.0
283	0.0
284	0.0
285	0.0
287	0.0
288	0.0
289	0.0
290	0.0
292	0.0
293	0.0
294	0.0
295	0.0
296	0.0
297	0.0
298	0.0
299	0.0
300	0.0
301	0.0
302	0.0
303	0.0
304	0.0
305	0.0
306	0.0
307	0.0
308	0.0
309	0.0
310	0.0
311	0.0
312	0.0
313	0.0
314	0.0
315	0.0
316	0.0
317	0.0
318	0.0
319	0.0
320	0.0
321	0.0
322	0.0
323	0.0
324	0.0
325	0.0
326	0.0
327	0.0
328	0.0
329	0.0
330	0.0
331	0.0
332	0.0
333	0.0
334	0.0
335	0.0
336	0.0
337	0.0
338	0.0
339	0.0
340	0.0
341	0.0
342	0.0
343	0.0
344	0.0
345	0.0
346	0.0
347	0.0
348	0.0
349	0.0
350	0.0
351	0.0
352	0.0
353	0.0
354	0.0
355	0.0
356	0.0
357	0.0
358	0.0
359	115.6621717457027
360	116.4014336064007
361	117.0880720676567
362	117.7248627143423
363	118.3418668055892
364	118.9290080439595
365	119.4791788444724
366	120.0149033323505
367	120.5325936827796
368	121.034513495832
369	121.5219070008283
370	121.9979330763777
371	122.4622082851041
372	122.9163649331335
373	123.3612767511373
374	123.797720035219
375	124.2263029677332
376	124.6477522118265
377	125.0623727166053
379	125.873059559247
380	126.269836491524
381	126.6613188546964
382	127.0477132896803
383	127.4292890077911
384	127.8062571948661
385	128.178797652649
386	128.5470476150745
387	128.9111824184085
388	129.2725716187373
389	129.6357879395295
390	129.998139539755
391	130.3589693506437
392	130.7178250912258
393	131.0745126147856
394	131.4287874438731
395	131.7793829314462
396	132.1266885475559
397	132.4713037768905
398	132.8134031574989
399	133.1531381835136
400	133.4906681098753
401	133.8260790094894
402	134.1594849627055
403	134.4909656549881
404	134.8206097352696
405	135.1484883500281
407	135.7992560191387
408	136.1222846328866
409	136.4438210576282
410	136.763921033109
411	137.0826305216384
412	137.3999894962462
413	137.7160288476425
414	138.0307674059099
415	113.4646889642643
416	113.7451365882725
417	114.020742088216
418	114.2915646984865
419	114.557661299764
420	114.8190865594708
421	115.0758930712764
422	115.3281314457144
423	115.5758504236628
424	115.8190969671749
425	116.0579163502171
426	116.2923522306119
427	116.5224467303964
428	116.7482404994549
429	116.9697727823704
430	117.1870814758583
431	117.4002031873698
432	117.609173253784
433	117.8140258608576
434	118.0147940117633
435	118.2115096076918
436	118.4042034783772
437	118.5929054196427
438	118.7776442230013
439	118.9584477176754
440	119.1353427871537
441	119.3083554086596
442	119.4775106785023
443	119.6428328304094
444	119.8043452715505
445	119.9620705933428
446	120.116030600688
447	120.2662463256136
448	120.412738064582
449	120.5555253699223
451	120.8300613734403
452	120.961845694671
453	121.0899968602069
454	121.2145310296091
455	121.3354637266658
456	121.4528098552403
457	121.5665837081075
458	121.6767989813429
459	121.7834687900249
460	121.8866056719118
461	121.9862216045524
462	122.0823280119338
463	122.1749357771735
464	122.2640552484038
465	122.3496962518694
466	122.4318680985154
467	122.5105795917971
468	122.5858390387463
469	122.6576542533471
470	122.7260325682341
471	122.7909808358621
472	122.8525054447221
473	122.9106123100498
474	122.9653071883579
475	123.0165937702061
476	123.0644789190552
477	123.1089650206096
478	123.1500562613481
479	123.187755907019
480	123.2220667989114
481	123.2529913576183
482	123.2805315687271
483	123.3046890810245
484	123.325465022251
485	123.3428601905829
486	123.3568749636543
487	123.3675093231123
488	123.3747628524742
489	123.3786347447216
490	123.3791238034913
491	123.3762284443752
492	123.3699466984626
493	123.3602762137719
494	123.3472142572728
495	123.3307577166332
496	123.3109031014816
497	123.2876465453664
498	123.2609838014737
499	123.2309102660251
500	123.1974175842581
501	123.1605104093178
502	123.1201613625366
503	123.0764026588332
504	123.0292074508047
505	122.9785705791442
506	122.9244376965097
507	122.8668657705364
508	122.8058276018264
509	122.7412984525345
510	122.6732790833116
511	122.6017774806073
512	122.5268037453762
513	122.4482734823159
514	122.3662421587145
515	122.2806516382495
516	122.1915264115276
517	122.0988331293686
518	122.0025905292871
519	121.9027559173155
520	121.7993268933369
521	121.6922905014308
522	121.5816365503626
523	121.4673417007608
524	121.3494013399673
525	121.2277976819218
526	121.102511754527
527	120.9735400132132
528	120.840854712194
529	120.7044435279816
530	120.5642897398431
531	120.4203761834041
532	120.2726852534819
533	120.1211988890642
534	119.9658985735901
535	119.806765340834
536	119.6437797250483
537	119.4769218059122
538	119.3061711758721
539	119.1315069345714
540	118.9529076828471
541	118.7703515160403
542	118.5838160144781
543	118.3932782348266
544	118.1987147025425
545	118.0001014005729
546	117.7974137616919
547	117.5906266578824
548	117.3797143893088
549	117.1646506743849
550	116.9454086394893
551	116.7219608052987
552	116.4942790760282
553	116.2623347280776
554	116.0260983945242
555	115.7855400545397
556	115.5406290198982
557	115.2913339157542
558	115.0376226732308
559	114.7794625030672
560	114.5168198963852
561	114.2496605916987
562	113.9779495668577
563	113.7016510176531
564	113.4207283413091
565	113.1351441174644
566	112.8448600853123
567	112.5498371229662
568	112.2500352373247
569	111.9454135392646
570	111.6359301805064
571	111.3215423944903
572	111.0022064318106
573	110.6778775432443
574	110.3485099533179
575	110.0140568317829
576	109.6744702646219
577	109.3297012273057
578	108.9796995484277
579	108.6244138810144
580	108.2637916677854
581	107.8977791059801
582	107.5263211105458
583	107.1493612777869
584	106.7668418438884
585	106.3787036444807
586	105.9848860702445
587	105.5853270270768
588	105.179962883751
589	104.7687284264606
590	104.3515568069109
591	103.9283794899543
592	103.4991261991688
593	103.0637248556544
594	102.6221015224545
595	102.174180337376
596	101.7198834499923
597	101.2591309491277
598	100.7918407988313
599	100.3179287466559
600	99.83730826075654
601	99.34989043528049
602	98.85558391851008


==> anc/data/Fig_2/Fig_2_Delta_3_lambda_10.dat <==
#mu	Delta_1
0	0.0
1	0.0
2	0.0
3	0.0
4	0.0
5	0.0
6	0.0
7	0.0
8	0.0
9	0.0
10	0.0
11	0.0
12	0.0
13	0.0
14	0.0
15	0.0
16	0.0
17	0.0
18	0.0
19	0.0
20	0.0
21	0.0
22	0.0
23	0.0
24	0.0
25	0.0
26	0.0
27	0.0
28	0.0
29	0.0
30	0.0
31	0.0
32	0.0
33	0.0
34	0.0
35	0.0
36	0.0
37	0.0
38	0.0
39	0.0
40	0.0
41	0.0
42	0.0
43	0.0
44	0.0
45	0.0
46	0.0
47	0.0
48	0.0
49	0.0
50	0.0
51	0.0
52	0.0
53	0.0
54	0.0
55	0.0
56	0.0
57	0.0
58	0.0
59	0.0
60	0.0
61	0.0
62	0.0
63	0.0
64	0.0
65	0.0
66	0.0
67	0.0
68	0.0
69	0.0
70	0.0
71	0.0
72	0.0
73	0.0
74	0.0
75	0.0
76	0.0
77	0.0
78	0.0
79	0.0
80	0.0
81	0.0
82	0.0
83	0.0
84	0.0
85	0.0
86	0.0
87	0.0
88	0.0
89	0.0
90	0.0
91	0.0
92	0.0
93	0.0
94	0.0
95	0.0
96	0.0
97	0.0
98	0.0
99	0.0
100	0.0
101	0.0
102	0.0
103	0.0
104	0.0
105	0.0
106	0.0
107	0.0
108	0.0
109	0.0
110	0.0
111	0.0
112	0.0
113	0.0
114	0.0
115	0.0
116	0.0
117	0.0
118	0.0
119	0.0
120	0.0
121	0.0
122	0.0
123	0.0
124	0.0
125	0.0
126	0.0
127	0.0
128	0.0
129	0.0
130	0.0
131	0.0
132	0.0
133	0.0
134	0.0
135	0.0
136	0.0
137	0.0
138	0.0
139	0.0
140	0.0
141	0.0
142	0.0
143	0.0
144	0.0
145	0.0
146	0.0
147	0.0
148	0.0
149	0.0
150	0.0
151	0.0
152	0.0
153	0.0
154	0.0
155	0.0
156	0.0
157	0.0
158	0.0
159	0.0
160	0.0
161	0.0
162	0.0
163	0.0
164	0.0
165	0.0
166	0.0
167	0.0
168	0.0
169	0.0
170	0.0
171	0.0
172	0.0
173	0.0
174	0.0
175	0.0
176	0.0
177	0.0
178	0.0
179	0.0
180	0.0
181	0.0
182	0.0
183	0.0
184	0.0
185	0.0
186	0.0
187	0.0
188	0.0
189	0.0
190	0.0
191	0.0
192	0.0
193	0.0
194	0.0
195	0.0
196	0.0
197	0.0
198	0.0
199	0.0
200	0.0
201	0.0
202	0.0
203	0.0
204	0.0
205	0.0
206	0.0
207	0.0
208	0.0
209	0.0
210	0.0
211	0.0
212	0.0
213	0.0
214	0.0
215	0.0
216	0.0
217	0.0
218	0.0
219	0.0
220	0.0
221	0.0
222	0.0
223	0.0
224	0.0
225	0.0
226	0.0
227	0.0
228	0.0
229	0.0
230	0.0
231	0.0
232	0.0
233	0.0
234	0.0
235	0.0
236	0.0
237	0.0
238	0.0
239	0.0
240	0.0
241	0.0
242	0.0
243	0.0
244	0.0
245	0.0
246	0.0
247	0.0
248	0.0
249	0.0
250	0.0
251	0.0
252	0.0
253	0.0
254	0.0
255	0.0
256	0.0
257	0.0
258	0.0
259	0.0
260	0.0
261	0.0
262	0.0
263	0.0
264	0.0
265	0.0
266	0.0
267	0.0
268	0.0
269	0.0
270	0.0
271	0.0
272	0.0
273	0.0
274	0.0
275	0.0
276	0.0
277	0.0
278	0.0
279	0.0
280	0.0
281	0.0
282	0.0
283	0.0
284	0.0
285	0.0
287	0.0
288	0.0
289	0.0
290	0.0
292	0.0
293	0.0
294	0.0
295	0.0
296	0.0
297	0.0
298	0.0
299	0.0
300	0.0
301	0.0
302	0.0
303	0.0
304	0.0
305	0.0
306	0.0
307	0.0
308	0.0
309	0.0
310	0.0
311	0.0
312	0.0
313	0.0
314	0.0
315	0.0
316	0.0
317	0.0
318	0.0
319	0.0
320	0.0
321	0.0
322	0.0
323	0.0
324	0.0
325	0.0
326	0.0
327	0.0
328	0.0
329	0.0
330	0.0
331	0.0
332	0.0
333	0.0
334	0.0
335	0.0
336	0.0
337	0.0
338	0.0
339	0.0
340	0.0
341	0.0
342	0.0
343	0.0
344	0.0
345	0.0
346	0.0
347	0.0
348	0.0
349	0.0
350	0.0
351	0.0
352	0.0
353	0.0
354	0.0
355	0.0
356	0.0
357	0.0
358	0.0
359	115.6621717457027
360	116.4014336064007
361	117.0880720676567
362	117.7248627143423
363	118.3418668055892
364	118.9290080439595
365	119.4791788444724
366	120.0149033323505
367	120.5325936827796
368	121.034513495832
369	121.5219070008283
370	121.9979330763777
371	122.4622082851041
372	122.9163649331335
373	123.3612767511373
374	123.797720035219
375	124.2263029677332
376	124.6477522118265
377	125.0623727166053
379	125.873059559247
380	126.269836491524
381	126.6613188546964
382	127.0477132896803
383	127.4292890077911
384	127.8062571948661
385	128.178797652649
386	128.5470476150745
387	128.9111824184085
388	129.2725716187373
389	129.6357879395295
390	129.998139539755
391	130.3589693506437
392	130.7178250912258
393	131.0745126147856
394	131.4287874438731
395	131.7793829314462
396	132.1266885475559
397	132.4713037768905
398	132.8134031574989
399	133.1531381835136
400	133.4906681098753
401	133.8260790094894
402	134.1594849627055
403	134.4909656549881
404	134.8206097352696
405	135.1484883500281
407	135.7992560191387
408	136.1222846328866
409	136.4438210576282
410	136.763921033109
411	137.0826305216384
412	137.3999894962462
413	137.7160288476425
414	138.0307674059099
415	113.4646889642643
416	113.7451365882725
417	114.020742088216
418	114.2915646984865
419	114.557661299764
420	114.8190865594708
421	115.0758930712764
422	115.3281314457144
423	115.5758504236628
424	115.8190969671749
425	116.0579163502171
426	116.2923522306119
427	116.5224467303964
428	116.7482404994549
429	116.9697727823704
430	117.1870814758583
431	117.4002031873698
432	117.609173253784
433	117.8140258608576
434	118.0147940117633
435	118.2115096076918
436	118.4042034783772
437	118.5929054196427
438	118.7776442230013
439	118.9584477176754
440	119.1353427871537
441	119.3083554086596
442	119.4775106785023
443	119.6428328304094
444	119.8043452715505
445	119.9620705933428
446	120.116030600688
447	120.2662463256136
448	120.412738064582
449	120.5555253699223
451	120.8300613734403
452	120.961845694671
453	121.0899968602069
454	121.2145310296091
455	121.3354637266658
456	121.4528098552403
457	121.5665837081075
458	121.6767989813429
459	121.7834687900249
460	121.8866056719118
461	121.9862216045524
462	122.0823280119338
463	122.1749357771735
464	122.2640552484038
465	122.3496962518694
466	122.4318680985154
467	122.5105795917971
468	122.5858390387463
469	122.6576542533471
470	122.7260325682341
471	122.7909808358621
472	122.8525054447221
473	122.9106123100498
474	122.9653071883579
475	123.0165937702061
476	123.0644789190552
477	123.1089650206096
478	123.1500562613481
479	123.187755907019
480	123.2220667989114
481	123.2529913576183
482	123.2805315687271
483	123.3046890810245
484	123.325465022251
485	123.3428601905829
486	123.3568749636543
487	123.3675093231123
488	123.3747628524742
489	123.3786347447216
490	123.3791238034913
491	123.3762284443752
492	123.3699466984626
493	123.3602762137719
494	123.3472142572728
495	123.3307577166332
496	123.3109031014816
497	123.2876465453664
498	123.2609838014737
499	123.2309102660251
500	123.1974175842581
501	123.1605104093178
502	123.1201613625366
503	123.0764026588332
504	123.0292074508047
505	122.9785705791442
506	122.9244376965097
507	122.8668657705364
508	122.8058276018264
509	122.7412984525345
510	122.6732790833116
511	122.6017774806073
512	122.5268037453762
513	122.4482734823159
514	122.3662421587145
515	122.2806516382495
516	122.1915264115276
517	122.0988331293686
518	122.0025905292871
519	121.9027559173155
520	121.7993268933369
521	121.6922905014308
522	121.5816365503626
523	121.4673417007608
524	121.3494013399673
525	121.2277976819218
526	121.102511754527
527	120.9735400132132
528	120.840854712194
529	120.7044435279816
530	120.5642897398431
531	120.4203761834041
532	120.2726852534819
533	120.1211988890642
534	119.9658985735901
535	119.806765340834
536	119.6437797250483
537	119.4769218059122
538	119.3061711758721
539	119.1315069345714
540	118.9529076828471
541	118.7703515160403
542	118.5838160144781
543	118.3932782348266
544	118.1987147025425
545	118.0001014005729
546	117.7974137616919
547	117.5906266578824
548	117.3797143893088
549	117.1646506743849
550	116.9454086394893
551	116.7219608052987
552	116.4942790760282
553	116.2623347280776
554	116.0260983945242
555	115.7855400545397
556	115.5406290198982
557	115.2913339157542
558	115.0376226732308
559	114.7794625030672
560	114.5168198963852
561	114.2496605916987
562	113.9779495668577
563	113.7016510176531
564	113.4207283413091
565	113.1351441174644
566	112.8448600853123
567	112.5498371229662
568	112.2500352373247
569	111.9454135392646
570	111.6359301805064
571	111.3215423944903
572	111.0022064318106
573	110.6778775432443
574	110.3485099533179
575	110.0140568317829
576	109.6744702646219
577	109.3297012273057
578	108.9796995484277
579	108.6244138810144
580	108.2637916677854
581	107.8977791059801
582	107.5263211105458
583	107.1493612777869
584	106.7668418438884
585	106.3787036444807
586	105.9848860702445
587	105.5853270270768
588	105.179962883751
589	104.7687284264606
590	104.3515568069109
591	103.9283794899543
592	103.4991261991688
593	103.0637248556544
594	102.6221015224545
595	102.174180337376
596	101.7198834499923
597	101.2591309491277
598	100.7918407988313
599	100.3179287466559
600	99.83730826075654
601	99.34989043528049
602	98.85558391851008


==> anc/data/Fig_2/Fig_2_Delta_3_lambda_2.dat <==
#mu	Delta_1
0	0.0
1	0.0
2	0.0
3	0.0
4	0.0
5	0.0
6	0.0
7	0.0
8	0.0
9	0.0
10	0.0
11	0.0
12	0.0
13	0.0
14	0.0
15	0.0
16	0.0
17	0.0
18	0.0
19	0.0
20	0.0
21	0.0
22	0.0
23	0.0
24	0.0
25	0.0
26	0.0
27	0.0
28	0.0
29	0.0
30	0.0
31	0.0
32	0.0
33	0.0
34	0.0
35	0.0
36	0.0
37	0.0
38	0.0
39	0.0
40	0.0
41	0.0
42	0.0
43	0.0
44	0.0
45	0.0
46	0.0
47	0.0
48	0.0
49	0.0
50	0.0
51	0.0
52	0.0
53	0.0
54	0.0
55	0.0
56	0.0
57	0.0
58	0.0
59	0.0
60	0.0
61	0.0
62	0.0
63	0.0
64	0.0
65	0.0
66	0.0
67	0.0
68	0.0
69	0.0
70	0.0
71	0.0
72	0.0
73	0.0
74	0.0
75	0.0
76	0.0
77	0.0
78	0.0
79	0.0
80	0.0
81	0.0
82	0.0
83	0.0
84	0.0
85	0.0
86	0.0
87	0.0
88	0.0
89	0.0
90	0.0
91	0.0
92	0.0
93	0.0
94	0.0
95	0.0
96	0.0
97	0.0
98	0.0
99	0.0
100	0.0
101	0.0
102	0.0
103	0.0
104	0.0
105	0.0
106	0.0
107	0.0
108	0.0
109	0.0
110	0.0
111	0.0
112	0.0
113	0.0
114	0.0
115	0.0
116	0.0
117	0.0
118	0.0
119	0.0
120	0.0
121	0.0
122	0.0
123	0.0
124	0.0
125	0.0
126	0.0
127	0.0
128	0.0
129	0.0
130	0.0
131	0.0
132	0.0
133	0.0
134	0.0
135	0.0
136	0.0
137	0.0
138	0.0
139	0.0
140	0.0
141	0.0
142	0.0
143	0.0
144	0.0
145	0.0
146	0.0
147	0.0
148	0.0
149	0.0
150	0.0
151	0.0
152	0.0
153	0.0
154	0.0
155	0.0
156	0.0
157	0.0
158	0.0
159	0.0
160	0.0
161	0.0
162	0.0
163	0.0
164	0.0
165	0.0
166	0.0
167	0.0
168	0.0
169	0.0
170	0.0
171	0.0
172	0.0
173	0.0
174	0.0
175	0.0
176	0.0
177	0.0
178	0.0
179	0.0
180	0.0
181	0.0
182	0.0
183	0.0
184	0.0
185	0.0
186	0.0
187	0.0
188	0.0
189	0.0
190	0.0
191	0.0
192	0.0
193	0.0
194	0.0
195	0.0
196	0.0
197	0.0
198	0.0
199	0.0
200	0.0
201	0.0
202	0.0
203	0.0
204	0.0
205	0.0
206	0.0
207	0.0
208	0.0
209	0.0
210	0.0
211	0.0
212	0.0
213	0.0
214	0.0
215	0.0
216	0.0
217	0.0
218	0.0
219	0.0
220	0.0
221	0.0
222	0.0
223	0.0
224	0.0
225	0.0
226	0.0
227	0.0
228	0.0
229	0.0
230	0.0
231	0.0
232	0.0
233	0.0
234	0.0
235	0.0
236	0.0
237	0.0
238	0.0
239	0.0
240	0.0
241	0.0
242	0.0
243	0.0
244	0.0
245	0.0
246	0.0
247	0.0
248	0.0
249	0.0
250	0.0
251	0.0
252	0.0
253	0.0
254	0.0
255	0.0
256	0.0
257	0.0
258	0.0
259	0.0
260	0.0
261	0.0
262	0.0
263	0.0
264	0.0
265	0.0
266	0.0
267	0.0
268	0.0
269	0.0
270	0.0
271	0.0
272	0.0
273	0.0
274	0.0
275	0.0
276	0.0
277	0.0
278	0.0
279	0.0
280	0.0
281	0.0
282	0.0
283	0.0
284	0.0
285	0.0
287	0.0
288	0.0
289	0.0
290	0.0
292	0.0
293	0.0
294	0.0
295	0.0
296	0.0
297	0.0
298	0.0
299	0.0
300	0.0
301	0.0
302	0.0
303	0.0
304	0.0
305	0.0
306	0.0
307	0.0
308	0.0
309	0.0
310	0.0
311	0.0
312	0.0
313	0.0
314	0.0
315	0.0
316	0.0
317	0.0
318	0.0
319	0.0
320	0.0
321	0.0
322	0.0
323	0.0
324	0.0
325	0.0
326	0.0
327	0.0
328	0.0
329	0.0
330	0.0
331	0.0
332	0.0
333	0.0
334	0.0
335	0.0
336	0.0
337	0.0
338	0.0
339	0.0
340	0.0
341	0.0
342	0.0
343	0.0
344	0.0
345	0.0
346	0.0
347	0.0
348	0.0
349	0.0
350	0.0
351	0.0
352	0.0
353	0.0
354	0.0
355	0.0
356	0.0
357	0.0
358	0.0
359	115.6621717457027
360	116.4014336064007
361	117.0880720676567
362	117.7248627143423
363	118.3418668055892
364	118.9290080439595
365	119.4791788444724
366	120.0149033323505
367	120.5325936827796
368	121.034513495832
369	121.5219070008283
370	121.9979330763777
371	122.4622082851041
372	122.9163649331335
373	123.3612767511373
374	123.797720035219
375	124.2263029677332
376	124.6477522118265
377	125.0623727166053
379	125.873059559247
380	126.269836491524
381	126.6613188546964
382	127.0477132896803
383	127.4292890077911
384	127.8062571948661
385	128.178797652649
386	128.5470476150745
387	128.9111824184085
388	129.2725716187373
389	129.6357879395295
390	129.998139539755
391	130.3589693506437
392	130.7178250912258
393	131.0745126147856
394	131.4287874438731
395	131.7793829314462
396	132.1266885475559
397	132.4713037768905
398	132.8134031574989
399	133.1531381835136
400	133.4906681098753
401	133.8260790094894
402	134.1594849627055
403	134.4909656549881
404	134.8206097352696
405	135.1484883500281
407	135.7992560191387
408	136.1222846328866
409	136.4438210576282
410	136.763921033109
411	137.0826305216384
412	137.3999894962462
413	137.7160288476425
414	138.0307674059099
415	113.4646889642643
416	113.7451365882725
417	114.020742088216
418	114.2915646984865
419	114.557661299764
420	114.8190865594708
421	115.0758930712764
422	115.3281314457144
423	115.5758504236628
424	115.8190969671749
425	116.0579163502171
426	116.2923522306119
427	116.5224467303964
428	116.7482404994549
429	116.9697727823704
430	117.1870814758583
431	117.4002031873698
432	117.609173253784
433	117.8140258608576
434	118.0147940117633
435	118.2115096076918
436	118.4042034783772
437	118.5929054196427
438	118.7776442230013
439	118.9584477176754
440	119.1353427871537
441	119.3083554086596
442	119.4775106785023
443	119.6428328304094
444	119.8043452715505
445	119.9620705933428
446	120.116030600688
447	120.2662463256136
448	120.412738064582
449	120.5555253699223
451	120.8300613734403
452	120.961845694671
453	121.0899968602069
454	121.2145310296091
455	121.3354637266658
456	121.4528098552403
457	121.5665837081075
458	121.6767989813429
459	121.7834687900249
460	121.8866056719118
461	121.9862216045524
462	122.0823280119338
463	122.1749357771735
464	122.2640552484038
465	122.3496962518694
466	122.4318680985154
467	122.5105795917971
468	122.5858390387463
469	122.6576542533471
470	122.7260325682341
471	122.7909808358621
472	122.8525054447221
473	122.9106123100498
474	122.9653071883579
475	123.0165937702061
476	123.0644789190552
477	123.1089650206096
478	123.1500562613481
479	123.187755907019
480	123.2220667989114
481	123.2529913576183
482	123.2805315687271
483	123.3046890810245
484	123.325465022251
485	123.3428601905829
486	123.3568749636543
487	123.3675093231123
488	123.3747628524742
489	123.3786347447216
490	123.3791238034913
491	123.3762284443752
492	123.3699466984626
493	123.3602762137719
494	123.3472142572728
495	123.3307577166332
496	123.3109031014816
497	123.2876465453664
498	123.2609838014737
499	123.2309102660251
500	123.1974175842581
501	123.1605104093178
502	123.1201613625366
503	123.0764026588332
504	123.0292074508047
505	122.9785705791442
506	122.9244376965097
507	122.8668657705364
508	122.8058276018264
509	122.7412984525345
510	122.6732790833116
511	122.6017774806073
512	122.5268037453762
513	122.4482734823159
514	122.3662421587145
515	122.2806516382495
516	122.1915264115276
517	122.0988331293686
518	122.0025905292871
519	121.9027559173155
520	121.7993268933369
521	121.6922905014308
522	121.5816365503626
523	121.4673417007608
524	121.3494013399673
525	121.2277976819218
526	121.102511754527
527	120.9735400132132
528	120.840854712194
529	120.7044435279816
530	120.5642897398431
531	120.4203761834041
532	120.2726852534819
533	120.1211988890642
534	119.9658985735901
535	119.806765340834
536	119.6437797250483
537	119.4769218059122
538	119.3061711758721
539	119.1315069345714
540	118.9529076828471
541	118.7703515160403
542	118.5838160144781
543	118.3932782348266
544	118.1987147025425
545	118.0001014005729
546	117.7974137616919
547	117.5906266578824
548	117.3797143893088
549	117.1646506743849
550	116.9454086394893
551	116.7219608052987
552	116.4942790760282
553	116.2623347280776
554	116.0260983945242
555	115.7855400545397
556	115.5406290198982
557	115.2913339157542
558	115.0376226732308
559	114.7794625030672
560	114.5168198963852
561	114.2496605916987
562	113.9779495668577
563	113.7016510176531
564	113.4207283413091
565	113.1351441174644
566	112.8448600853123
567	112.5498371229662
568	112.2500352373247
569	111.9454135392646
570	111.6359301805064
571	111.3215423944903
572	111.0022064318106
573	110.6778775432443
574	110.3485099533179
575	110.0140568317829
576	109.6744702646219
577	109.3297012273057
578	108.9796995484277
579	108.6244138810144
580	108.2637916677854
581	107.8977791059801
582	107.5263211105458
583	107.1493612777869
584	106.7668418438884
585	106.3787036444807
586	105.9848860702445
587	105.5853270270768
588	105.179962883751
589	104.7687284264606
590	104.3515568069109
591	103.9283794899543
592	103.4991261991688
593	103.0637248556544
594	102.6221015224545
595	102.174180337376
596	101.7198834499923
597	101.2591309491277
598	100.7918407988313
599	100.3179287466559
600	99.83730826075654
601	99.34989043528049
602	98.85558391851008


==> anc/data/Fig_2/Fig_2_Delta_3_lambda_20.dat <==
#mu	Delta_1
0	0.0
1	0.0
2	0.0
3	0.0
4	0.0
5	0.0
6	0.0
7	0.0
8	0.0
9	0.0
10	0.0
11	0.0
12	0.0
13	0.0
14	0.0
15	0.0
16	0.0
17	0.0
18	0.0
19	0.0
20	0.0
21	0.0
22	0.0
23	0.0
24	0.0
25	0.0
26	0.0
27	0.0
28	0.0
29	0.0
30	0.0
31	0.0
32	0.0
33	0.0
34	0.0
35	0.0
36	0.0
37	0.0
38	0.0
39	0.0
40	0.0
41	0.0
42	0.0
43	0.0
44	0.0
45	0.0
46	0.0
47	0.0
48	0.0
49	0.0
50	0.0
51	0.0
52	0.0
53	0.0
54	0.0
55	0.0
56	0.0
57	0.0
58	0.0
59	0.0
60	0.0
61	0.0
62	0.0
63	0.0
64	0.0
65	0.0
66	0.0
67	0.0
68	0.0
69	0.0
70	0.0
71	0.0
72	0.0
73	0.0
74	0.0
75	0.0
76	0.0
77	0.0
78	0.0
79	0.0
80	0.0
81	0.0
82	0.0
83	0.0
84	0.0
85	0.0
86	0.0
87	0.0
88	0.0
89	0.0
90	0.0
91	0.0
92	0.0
93	0.0
94	0.0
95	0.0
96	0.0
97	0.0
98	0.0
99	0.0
100	0.0
101	0.0
102	0.0
103	0.0
104	0.0
105	0.0
106	0.0
107	0.0
108	0.0
109	0.0
110	0.0
111	0.0
112	0.0
113	0.0
114	0.0
115	0.0
116	0.0
117	0.0
118	0.0
119	0.0
120	0.0
121	0.0
122	0.0
123	0.0
124	0.0
125	0.0
126	0.0
127	0.0
128	0.0
129	0.0
130	0.0
131	0.0
132	0.0
133	0.0
134	0.0
135	0.0
136	0.0
137	0.0
138	0.0
139	0.0
140	0.0
141	0.0
142	0.0
143	0.0
144	0.0
145	0.0
146	0.0
147	0.0
148	0.0
149	0.0
150	0.0
151	0.0
152	0.0
153	0.0
154	0.0
155	0.0
156	0.0
157	0.0
158	0.0
159	0.0
160	0.0
161	0.0
162	0.0
163	0.0
164	0.0
165	0.0
166	0.0
167	0.0
168	0.0
169	0.0
170	0.0
171	0.0
172	0.0
173	0.0
174	0.0
175	0.0
176	0.0
177	0.0
178	0.0
179	0.0
180	0.0
181	0.0
182	0.0
183	0.0
184	0.0
185	0.0
186	0.0
187	0.0
188	0.0
189	0.0
190	0.0
191	0.0
192	0.0
193	0.0
194	0.0
195	0.0
196	0.0
197	0.0
198	0.0
199	0.0
200	0.0
201	0.0
202	0.0
203	0.0
204	0.0
205	0.0
206	0.0
207	0.0
208	0.0
209	0.0
210	0.0
211	0.0
212	0.0
213	0.0
214	0.0
215	0.0
216	0.0
217	0.0
218	0.0
219	0.0
220	0.0
221	0.0
222	0.0
223	0.0
224	0.0
225	0.0
226	0.0
227	0.0
228	0.0
229	0.0
230	0.0
231	0.0
232	0.0
233	0.0
234	0.0
235	0.0
236	0.0
237	0.0
238	0.0
239	0.0
240	0.0
241	0.0
242	0.0
243	0.0
244	0.0
245	0.0
246	0.0
247	0.0
248	0.0
249	0.0
250	0.0
251	0.0
252	0.0
253	0.0
254	0.0
255	0.0
256	0.0
257	0.0
258	0.0
259	0.0
260	0.0
261	0.0
262	0.0
263	0.0
264	0.0
265	0.0
266	0.0
267	0.0
268	0.0
269	0.0
270	0.0
271	0.0
272	0.0
273	0.0
274	0.0
275	0.0
276	0.0
277	0.0
278	0.0
279	0.0
280	0.0
281	0.0
282	0.0
283	0.0
284	0.0
285	0.0
287	0.0
288	0.0
289	0.0
290	0.0
292	0.0
293	0.0
294	0.0
295	0.0
296	0.0
297	0.0
298	0.0
299	0.0
300	0.0
301	0.0
302	0.0
303	0.0
304	0.0
305	0.0
306	0.0
307	0.0
308	0.0
309	0.0
310	0.0
311	0.0
312	0.0
313	0.0
314	0.0
315	0.0
316	0.0
317	0.0
318	0.0
319	0.0
320	0.0
321	0.0
322	0.0
323	0.0
324	0.0
325	0.0
326	0.0
327	0.0
328	0.0
329	0.0
330	0.0
331	0.0
332	0.0
333	0.0
334	0.0
335	0.0
336	0.0
337	0.0
338	0.0
339	0.0
340	0.0
341	0.0
342	0.0
343	0.0
344	0.0
345	0.0
346	0.0
347	0.0
348	0.0
349	0.0
350	0.0
351	0.0
352	0.0
353	0.0
354	0.0
355	0.0
356	0.0
357	0.0
358	0.0
359	115.6621717457027
360	116.4014336064007
361	117.0880720676567
362	117.7248627143423
363	118.3418668055892
364	118.9290080439595
365	119.4791788444724
366	120.0149033323505
367	120.5325936827796
368	121.034513495832
369	121.5219070008283
370	121.9979330763777
371	122.4622082851041
372	122.9163649331335
373	123.3612767511373
374	123.797720035219
375	124.2263029677332
376	124.6477522118265
377	125.0623727166053
379	125.873059559247
380	126.269836491524
381	126.6613188546964
382	127.0477132896803
383	127.4292890077911
384	127.8062571948661
385	128.178797652649
386	128.5470476150745
387	128.9111824184085
388	129.2725716187373
389	129.6357879395295
390	129.998139539755
391	130.3589693506437
392	130.7178250912258
393	131.0745126147856
394	131.4287874438731
395	131.7793829314462
396	132.1266885475559
397	132.4713037768905
398	132.8134031574989
399	133.1531381835136
400	133.4906681098753
401	133.8260790094894
402	134.1594849627055
403	134.4909656549881
404	134.8206097352696
405	135.1484883500281
407	135.7992560191387
408	136.1222846328866
409	136.4438210576282
410	136.763921033109
411	137.0826305216384
412	137.3999894962462
413	137.7160288476425
414	138.0307674059099
415	113.4646889642643
416	113.7451365882725
417	114.020742088216
418	114.2915646984865
419	114.557661299764
420	114.8190865594708
421	115.0758930712764
422	115.3281314457144
423	115.5758504236628
424	115.8190969671749
425	116.0579163502171
426	116.2923522306119
427	116.5224467303964
428	116.7482404994549
429	116.9697727823704
430	117.1870814758583
431	117.4002031873698
432	117.609173253784
433	117.8140258608576
434	118.0147940117633
435	118.2115096076918
436	118.4042034783772
437	118.5929054196427
438	118.7776442230013
439	118.9584477176754
440	119.1353427871537
441	119.3083554086596
442	119.4775106785023
443	119.6428328304094
444	119.8043452715505
445	119.9620705933428
446	120.116030600688
447	120.2662463256136
448	120.412738064582
449	120.5555253699223
451	120.8300613734403
452	120.961845694671
453	121.0899968602069
454	121.2145310296091
455	121.3354637266658
456	121.4528098552403
457	121.5665837081075
458	121.6767989813429
459	121.7834687900249
460	121.8866056719118
461	121.9862216045524
462	122.0823280119338
463	122.1749357771735
464	122.2640552484038
465	122.3496962518694
466	122.4318680985154
467	122.5105795917971
468	122.5858390387463
469	122.6576542533471
470	122.7260325682341
471	122.7909808358621
472	122.8525054447221
473	122.9106123100498
474	122.9653071883579
475	123.0165937702061
476	123.0644789190552
477	123.1089650206096
478	123.1500562613481
479	123.187755907019
480	123.2220667989114
481	123.2529913576183
482	123.2805315687271
483	123.3046890810245
484	123.325465022251
485	123.3428601905829
486	123.3568749636543
487	123.3675093231123
488	123.3747628524742
489	123.3786347447216
490	123.3791238034913
491	123.3762284443752
492	123.3699466984626
493	123.3602762137719
494	123.3472142572728
495	123.3307577166332
496	123.3109031014816
497	123.2876465453664
498	123.2609838014737
499	123.2309102660251
500	123.1974175842581
501	123.1605104093178
502	123.1201613625366
503	123.0764026588332
504	123.0292074508047
505	122.9785705791442
506	122.9244376965097
507	122.8668657705364
508	122.8058276018264
509	122.7412984525345
510	122.6732790833116
511	122.6017774806073
512	122.5268037453762
513	122.4482734823159
514	122.3662421587145
515	122.2806516382495
516	122.1915264115276
517	122.0988331293686
518	122.0025905292871
519	121.9027559173155
520	121.7993268933369
521	121.6922905014308
522	121.5816365503626
523	121.4673417007608
524	121.3494013399673
525	121.2277976819218
526	121.102511754527
527	120.9735400132132
528	120.840854712194
529	120.7044435279816
530	120.5642897398431
531	120.4203761834041
532	120.2726852534819
533	120.1211988890642
534	119.9658985735901
535	119.806765340834
536	119.6437797250483
537	119.4769218059122
538	119.3061711758721
539	119.1315069345714
540	118.9529076828471
541	118.7703515160403
542	118.5838160144781
543	118.3932782348266
544	118.1987147025425
545	118.0001014005729
546	117.7974137616919
547	117.5906266578824
548	117.3797143893088
549	117.1646506743849
550	116.9454086394893
551	116.7219608052987
552	116.4942790760282
553	116.2623347280776
554	116.0260983945242
555	115.7855400545397
556	115.5406290198982
557	115.2913339157542
558	115.0376226732308
559	114.7794625030672
560	114.5168198963852
561	114.2496605916987
562	113.9779495668577
563	113.7016510176531
564	113.4207283413091
565	113.1351441174644
566	112.8448600853123
567	112.5498371229662
568	112.2500352373247
569	111.9454135392646
570	111.6359301805064
571	111.3215423944903
572	111.0022064318106
573	110.6778775432443
574	110.3485099533179
575	110.0140568317829
576	109.6744702646219
577	109.3297012273057
578	108.9796995484277
579	108.6244138810144
580	108.2637916677854
581	107.8977791059801
582	107.5263211105458
583	107.1493612777869
584	106.7668418438884
585	106.3787036444807
586	105.9848860702445
587	105.5853270270768
588	105.179962883751
589	104.7687284264606
590	104.3515568069109
591	103.9283794899543
592	103.4991261991688
593	103.0637248556544
594	102.6221015224545
595	102.174180337376
596	101.7198834499923
597	101.2591309491277
598	100.7918407988313
599	100.3179287466559
600	99.83730826075654
601	99.34989043528049
602	98.85558391851008


==> anc/data/Fig_2/Fig_2_Delta_3_lambda_5.dat <==
#mu	Delta_1
0	0.0
1	0.0
2	0.0
3	0.0
4	0.0
5	0.0
6	0.0
7	0.0
8	0.0
9	0.0
10	0.0
11	0.0
12	0.0
13	0.0
14	0.0
15	0.0
16	0.0
17	0.0
18	0.0
19	0.0
20	0.0
21	0.0
22	0.0
23	0.0
24	0.0
25	0.0
26	0.0
27	0.0
28	0.0
29	0.0
30	0.0
31	0.0
32	0.0
33	0.0
34	0.0
35	0.0
36	0.0
37	0.0
38	0.0
39	0.0
40	0.0
41	0.0
42	0.0
43	0.0
44	0.0
45	0.0
46	0.0
47	0.0
48	0.0
49	0.0
50	0.0
51	0.0
52	0.0
53	0.0
54	0.0
55	0.0
56	0.0
57	0.0
58	0.0
59	0.0
60	0.0
61	0.0
62	0.0
63	0.0
64	0.0
65	0.0
66	0.0
67	0.0
68	0.0
69	0.0
70	0.0
71	0.0
72	0.0
73	0.0
74	0.0
75	0.0
76	0.0
77	0.0
78	0.0
79	0.0
80	0.0
81	0.0
82	0.0
83	0.0
84	0.0
85	0.0
86	0.0
87	0.0
88	0.0
89	0.0
90	0.0
91	0.0
92	0.0
93	0.0
94	0.0
95	0.0
96	0.0
97	0.0
98	0.0
99	0.0
100	0.0
101	0.0
102	0.0
103	0.0
104	0.0
105	0.0
106	0.0
107	0.0
108	0.0
109	0.0
110	0.0
111	0.0
112	0.0
113	0.0
114	0.0
115	0.0
116	0.0
117	0.0
118	0.0
119	0.0
120	0.0
121	0.0
122	0.0
123	0.0
124	0.0
125	0.0
126	0.0
127	0.0
128	0.0
129	0.0
130	0.0
131	0.0
132	0.0
133	0.0
134	0.0
135	0.0
136	0.0
137	0.0
138	0.0
139	0.0
140	0.0
141	0.0
142	0.0
143	0.0
144	0.0
145	0.0
146	0.0
147	0.0
148	0.0
149	0.0
150	0.0
151	0.0
152	0.0
153	0.0
154	0.0
155	0.0
156	0.0
157	0.0
158	0.0
159	0.0
160	0.0
161	0.0
162	0.0
163	0.0
164	0.0
165	0.0
166	0.0
167	0.0
168	0.0
169	0.0
170	0.0
171	0.0
172	0.0
173	0.0
174	0.0
175	0.0
176	0.0
177	0.0
178	0.0
179	0.0
180	0.0
181	0.0
182	0.0
183	0.0
184	0.0
185	0.0
186	0.0
187	0.0
188	0.0
189	0.0
190	0.0
191	0.0
192	0.0
193	0.0
194	0.0
195	0.0
196	0.0
197	0.0
198	0.0
199	0.0
200	0.0
201	0.0
202	0.0
203	0.0
204	0.0
205	0.0
206	0.0
207	0.0
208	0.0
209	0.0
210	0.0
211	0.0
212	0.0
213	0.0
214	0.0
215	0.0
216	0.0
217	0.0
218	0.0
219	0.0
220	0.0
221	0.0
222	0.0
223	0.0
224	0.0
225	0.0
226	0.0
227	0.0
228	0.0
229	0.0
230	0.0
231	0.0
232	0.0
233	0.0
234	0.0
235	0.0
236	0.0
237	0.0
238	0.0
239	0.0
240	0.0
241	0.0
242	0.0
243	0.0
244	0.0
245	0.0
246	0.0
247	0.0
248	0.0
249	0.0
250	0.0
251	0.0
252	0.0
253	0.0
254	0.0
255	0.0
256	0.0
257	0.0
258	0.0
259	0.0
260	0.0
261	0.0
262	0.0
263	0.0
264	0.0
265	0.0
266	0.0
267	0.0
268	0.0
269	0.0
270	0.0
271	0.0
272	0.0
273	0.0
274	0.0
275	0.0
276	0.0
277	0.0
278	0.0
279	0.0
280	0.0
281	0.0
282	0.0
283	0.0
284	0.0
285	0.0
287	0.0
288	0.0
289	0.0
290	0.0
292	0.0
293	0.0
294	0.0
295	0.0
296	0.0
297	0.0
298	0.0
299	0.0
300	0.0
301	0.0
302	0.0
303	0.0
304	0.0
305	0.0
306	0.0
307	0.0
308	0.0
309	0.0
310	0.0
311	0.0
312	0.0
313	0.0
314	0.0
315	0.0
316	0.0
317	0.0
318	0.0
319	0.0
320	0.0
321	0.0
322	0.0
323	0.0
324	0.0
325	0.0
326	0.0
327	0.0
328	0.0
329	0.0
330	0.0
331	0.0
332	0.0
333	0.0
334	0.0
335	0.0
336	0.0
337	0.0
338	0.0
339	0.0
340	0.0
341	0.0
342	0.0
343	0.0
344	0.0
345	0.0
346	0.0
347	0.0
348	0.0
349	0.0
350	0.0
351	0.0
352	0.0
353	0.0
354	0.0
355	0.0
356	0.0
357	0.0
358	0.0
359	115.6621717457027
360	116.4014336064007
361	117.0880720676567
362	117.7248627143423
363	118.3418668055892
364	118.9290080439595
365	119.4791788444724
366	120.0149033323505
367	120.5325936827796
368	121.034513495832
369	121.5219070008283
370	121.9979330763777
371	122.4622082851041
372	122.9163649331335
373	123.3612767511373
374	123.797720035219
375	124.2263029677332
376	124.6477522118265
377	125.0623727166053
379	125.873059559247
380	126.269836491524
381	126.6613188546964
382	127.0477132896803
383	127.4292890077911
384	127.8062571948661
385	128.178797652649
386	128.5470476150745
387	128.9111824184085
388	129.2725716187373
389	129.6357879395295
390	129.998139539755
391	130.3589693506437
392	130.7178250912258
393	131.0745126147856
394	131.4287874438731
395	131.7793829314462
396	132.1266885475559
397	132.4713037768905
398	132.8134031574989
399	133.1531381835136
400	133.4906681098753
401	133.8260790094894
402	134.1594849627055
403	134.4909656549881
404	134.8206097352696
405	135.1484883500281
407	135.7992560191387
408	136.1222846328866
409	136.4438210576282
410	136.763921033109
411	137.0826305216384
412	137.3999894962462
413	137.7160288476425
414	138.0307674059099
415	113.4646889642643
416	113.7451365882725
417	114.020742088216
418	114.2915646984865
419	114.557661299764
420	114.8190865594708
421	115.0758930712764
422	115.3281314457144
423	115.5758504236628
424	115.8190969671749
425	116.0579163502171
426	116.2923522306119
427	116.5224467303964
428	116.7482404994549
429	116.9697727823704
430	117.1870814758583
431	117.4002031873698
432	117.609173253784
433	117.8140258608576
434	118.0147940117633
435	118.2115096076918
436	118.4042034783772
437	118.5929054196427
438	118.7776442230013
439	118.9584477176754
440	119.1353427871537
441	119.3083554086596
442	119.4775106785023
443	119.6428328304094
444	119.8043452715505
445	119.9620705933428
446	120.116030600688
447	120.2662463256136
448	120.412738064582
449	120.5555253699223
451	120.8300613734403
452	120.961845694671
453	121.0899968602069
454	121.2145310296091
455	121.3354637266658
456	121.4528098552403
457	121.5665837081075
458	121.6767989813429
459	121.7834687900249
460	121.8866056719118
461	121.9862216045524
462	122.0823280119338
463	122.1749357771735
464	122.2640552484038
465	122.3496962518694
466	122.4318680985154
467	122.5105795917971
468	122.5858390387463
469	122.6576542533471
470	122.7260325682341
471	122.7909808358621
472	122.8525054447221
473	122.9106123100498
474	122.9653071883579
475	123.0165937702061
476	123.0644789190552
477	123.1089650206096
478	123.1500562613481
479	123.187755907019
480	123.2220667989114
481	123.2529913576183
482	123.2805315687271
483	123.3046890810245
484	123.325465022251
485	123.3428601905829
486	123.3568749636543
487	123.3675093231123
488	123.3747628524742
489	123.3786347447216
490	123.3791238034913
491	123.3762284443752
492	123.3699466984626
493	123.3602762137719
494	123.3472142572728
495	123.3307577166332
496	123.3109031014816
497	123.2876465453664
498	123.2609838014737
499	123.2309102660251
500	123.1974175842581
501	123.1605104093178
502	123.1201613625366
503	123.0764026588332
504	123.0292074508047
505	122.9785705791442
506	122.9244376965097
507	122.8668657705364
508	122.8058276018264
509	122.7412984525345
510	122.6732790833116
511	122.6017774806073
512	122.5268037453762
513	122.4482734823159
514	122.3662421587145
515	122.2806516382495
516	122.1915264115276
517	122.0988331293686
518	122.0025905292871
519	121.9027559173155
520	121.7993268933369
521	121.6922905014308
522	121.5816365503626
523	121.4673417007608
524	121.3494013399673
525	121.2277976819218
526	121.102511754527
527	120.9735400132132
528	120.840854712194
529	120.7044435279816
530	120.5642897398431
531	120.4203761834041
532	120.2726852534819
533	120.1211988890642
534	119.9658985735901
535	119.806765340834
536	119.6437797250483
537	119.4769218059122
538	119.3061711758721
539	119.1315069345714
540	118.9529076828471
541	118.7703515160403
542	118.5838160144781
543	118.3932782348266
544	118.1987147025425
545	118.0001014005729
546	117.7974137616919
547	117.5906266578824
548	117.3797143893088
549	117.1646506743849
550	116.9454086394893
551	116.7219608052987
552	116.4942790760282
553	116.2623347280776
554	116.0260983945242
555	115.7855400545397
556	115.5406290198982
557	115.2913339157542
558	115.0376226732308
559	114.7794625030672
560	114.5168198963852
561	114.2496605916987
562	113.9779495668577
563	113.7016510176531
564	113.4207283413091
565	113.1351441174644
566	112.8448600853123
567	112.5498371229662
568	112.2500352373247
569	111.9454135392646
570	111.6359301805064
571	111.3215423944903
572	111.0022064318106
573	110.6778775432443
574	110.3485099533179
575	110.0140568317829
576	109.6744702646219
577	109.3297012273057
578	108.9796995484277
579	108.6244138810144
580	108.2637916677854
581	107.8977791059801
582	107.5263211105458
583	107.1493612777869
584	106.7668418438884
585	106.3787036444807
586	105.9848860702445
587	105.5853270270768
588	105.179962883751
589	104.7687284264606
590	104.3515568069109
591	103.9283794899543
592	103.4991261991688
593	103.0637248556544
594	102.6221015224545
595	102.174180337376
596	101.7198834499923
597	101.2591309491277
598	100.7918407988313
599	100.3179287466559
600	99.83730826075654
601	99.34989043528049
602	98.85558391851008


==> anc/data/Fig_3/Fig_3_Delta_1_lambda_1.dat <==
#mu	Delta_1
602.3	97.7632653143187
602.3	97.76326527647689
602.3	97.76326525989477
602.3	97.76326544174752
602.3	97.76326656630106
602.3	97.7632626302362
602.3	97.76322904341832
602.3	97.76297218112444
602.3	97.76181247531512
602.3	97.75819309369656
602.3	97.7496141252998
602.3	97.73268139214082
602.3	97.70385986809224
602.3	97.65941501044138
602.3	97.59567705732772
602.3	97.50921025295564
602.3	97.3968688018744
602.3	97.25570836416684
602.3	97.08333313639868
602.3	96.87736507592729
602.3	96.63568411238651
602.3	96.35631503462236
602.3	96.0373881962044
602.3	95.6771099999174
602.3	95.27374242781688
602.3	94.82558967282404
602.3	94.330989561392
602.3	93.78830755999478
602.3	93.1959315719974
602.3	92.55226611773236
602.3	91.85572497205492
602.3	91.10472164152335
602.3	90.29765730702287
602.3	89.43290598295012
602.3	88.5087967217043
602.3	87.52359269937976
602.3	86.47546682558144
602.3	85.36247357422292
602.3	84.18225918242744
602.3	82.93297881874132
602.3	81.61191048402577
602.3	80.21624540133088
602.3	78.74282667126852
602.3	77.1880746130857
602.3	75.54789577238482
602.3	73.81757056431567
602.3	71.99161242020864
602.3	70.06358845652358
602.3	68.02588724399826
602.3	65.8694123094481
602.3	63.58316915491633
602.3	61.15369559449825
602.3	58.56425474346525
602.3	55.79365552403213
602.3	52.81391121146844
602.3	49.58923910771821
602.3	46.06880576662306
602.3	42.17958245433638
602.3	37.80893957794495
602.3	32.76479453702544
602.3	26.66973323362922
602.3	18.51206466621391
602.3	0.0012918131492588
602.3	1.530531024581751e-06
602.3	3.160482282716646e-06
602.3	4.45902447710992e-06
602.3	1.596884890028701e-08
602.3	3.322729212401335e-05
602.3	1.809085771702175e-06
602.3	0.0001371001362052
602.3	8.639685783700736e-07
602.3	0.0001337788037074
602.3	2.674395383640404e-06
602.3	1.579660731422521e-06
602.3	0.0007829912280872
602.3	2.111951305963341e-05
602.3	6.143612634889503e-08
602.3	0.0002499596200493
602.3	0.0001572171404159
602.3	6.982231672277825e-06
602.3	0.0002972528428252
602.3	8.398017110215704e-07
602.3	3.720316944459083e-05
602.3	1.207755181437611e-05
602.3	0.0001005332868099
602.3	2.854295790291781e-06
602.3	2.040515626798841e-06
602.3	1.769212119168299e-05
602.3	3.239229545897367e-05
602.3	8.438287741386591e-07
602.3	1.208860130713889e-05
602.3	8.38055837625541e-06
602.3	5.82129316022878e-06
602.3	3.913141037379002e-06
602.3	2.539537224435923e-06
602.3	1.609691761347341e-06
602.3	9.207827548425724e-07
602.3	3.218389397446867e-07
602.3	3.222755715107918e-08
602.3	2.743261468903661e-07
602.3	3.654346743045531e-07
602.3	4.991784219002056e-07
602.3	5.271280685738717e-07
602.3	6.329121547117556e-07
602.3	6.183432027366208e-07
602.3	5.405818280241285e-07
602.3	0.0001151215177722
602.3	1.157036668825858e-05
602.3	2.044276622060005e-07
602.3	4.769637242579404e-05
602.3	5.97432701191712e-07
602.3	3.41216544524534e-08
602.3	1.033845575802099e-07
602.3	3.706751381245599e-05
602.3	2.198549963192044e-07
602.3	2.67469025623595e-05
602.3	8.763915996511339e-08
602.3	1.958123540321589e-05
602.3	1.679474307978636e-05
602.3	1.388229544340582e-05
602.3	1.171198738112701e-05
602.3	9.690560411906832e-06
602.3	8.247622218456977e-06
602.3	6.818400529931231e-06
602.3	4.719945143405921e-07
602.3	5.377100915588441e-05
602.3	2.653328297594992e-07
602.3	2.976776080832726e-06
602.3	2.257152245106175e-06
602.3	1.681783442292972e-06
602.3	1.251396974071886e-06
602.3	8.028967720743458e-07
602.3	5.092795739931834e-07
602.3	1.589987526970342e-07
602.3	1.177109985981194e-07
602.3	3.424612287691244e-07
602.3	5.438000347441344e-07
602.3	6.87205376360865e-07
602.3	7.617693667672769e-07
602.3	9.619994629620016e-07
602.3	9.73972073909788e-07
602.3	1.104923370895038e-06
602.3	1.178383161065493e-06
602.3	1.226592025366237e-06
602.3	1.299630059657437e-06
602.3	1.278317701665692e-06
602.3	1.294299719430504e-06
602.3	1.324053919788255e-06
602.3	7.080094897492181e-06
602.3	5.796130322376446e-06
602.3	4.706311422202882e-06


==> anc/data/Fig_3/Fig_3_Delta_1_lambda_10.dat <==
#mu	Delta_1
602.3	97.7632653143187
602.3	97.76326527647689
602.3	97.76326525989477
602.3	97.76326544174752
602.3	97.76326656630106
602.3	97.7632626302362
602.3	97.76322904341832
602.3	97.76297218112444
602.3	97.76181247531512
602.3	97.75819309369656
602.3	97.7496141252998
602.3	97.73268139214082
602.3	97.70385986809224
602.3	97.65941501044138
602.3	97.59567705732772
602.3	97.50921025295564
602.3	97.3968688018744
602.3	97.25570836416684
602.3	97.08333313639868
602.3	96.87736507592729
602.3	96.63568411238651
602.3	96.35631503462236
602.3	96.0373881962044
602.3	95.6771099999174
602.3	95.27374242781688
602.3	94.82558967282404
602.3	94.330989561392
602.3	93.78830755999478
602.3	93.1959315719974
602.3	92.55226611773236
602.3	91.85572497205492
602.3	91.10472164152335
602.3	90.29765730702287
602.3	89.43290598295012
602.3	88.5087967217043
602.3	87.52359269937976
602.3	86.47546682558144
602.3	85.36247357422292
602.3	84.18225918242744
602.3	82.93297881874132
602.3	81.61191048402577
602.3	80.21624540133088
602.3	78.74282667126852
602.3	77.1880746130857
602.3	75.54789577238482
602.3	73.81757056431567
602.3	71.99161242020864
602.3	70.06358845652358
602.3	68.02588724399826
602.3	65.8694123094481
602.3	63.58316915491633
602.3	61.15369559449825
602.3	58.56425474346525
602.3	55.79365552403213
602.3	52.81391121146844
602.3	49.58923910771821
602.3	46.06880576662306
602.3	42.17958245433638
602.3	37.80893957794495
602.3	32.76479453702544
602.3	26.66973323362922
602.3	18.51206466621391
602.3	0.0012918131492588
602.3	1.530531024581751e-06
602.3	3.160482282716646e-06
602.3	4.45902447710992e-06
602.3	1.596884890028701e-08
602.3	3.322729212401335e-05
602.3	1.809085771702175e-06
602.3	0.0001371001362052
602.3	8.639685783700736e-07
602.3	0.0001337788037074
602.3	2.674395383640404e-06
602.3	1.579660731422521e-06
602.3	0.0007829912280872
602.3	2.111951305963341e-05
602.3	6.143612634889503e-08
602.3	0.0002499596200493
602.3	0.0001572171404159
602.3	6.982231672277825e-06
602.3	0.0002972528428252
602.3	8.398017110215704e-07
602.3	3.720316944459083e-05
602.3	1.207755181437611e-05
602.3	0.0001005332868099
602.3	2.854295790291781e-06
602.3	2.040515626798841e-06
602.3	1.769212119168299e-05
602.3	3.239229545897367e-05
602.3	8.438287741386591e-07
602.3	1.208860130713889e-05
602.3	8.38055837625541e-06
602.3	5.82129316022878e-06
602.3	3.913141037379002e-06
602.3	2.539537224435923e-06
602.3	1.609691761347341e-06
602.3	9.207827548425724e-07
602.3	3.218389397446867e-07
602.3	3.222755715107918e-08
602.3	2.743261468903661e-07
602.3	3.654346743045531e-07
602.3	4.991784219002056e-07
602.3	5.271280685738717e-07
602.3	6.329121547117556e-07
602.3	6.183432027366208e-07
602.3	5.405818280241285e-07
602.3	0.0001151215177722
602.3	1.157036668825858e-05
602.3	2.044276622060005e-07
602.3	4.769637242579404e-05
602.3	5.97432701191712e-07
602.3	3.41216544524534e-08
602.3	1.033845575802099e-07
602.3	3.706751381245599e-05
602.3	2.198549963192044e-07
602.3	2.67469025623595e-05
602.3	8.763915996511339e-08
602.3	1.958123540321589e-05
602.3	1.679474307978636e-05
602.3	1.388229544340582e-05
602.3	1.171198738112701e-05
602.3	9.690560411906832e-06
602.3	8.247622218456977e-06
602.3	6.818400529931231e-06
602.3	4.719945143405921e-07
602.3	5.377100915588441e-05
602.3	2.653328297594992e-07
602.3	2.976776080832726e-06
602.3	2.257152245106175e-06
602.3	1.681783442292972e-06
602.3	1.251396974071886e-06
602.3	8.028967720743458e-07
602.3	5.092795739931834e-07
602.3	1.589987526970342e-07
602.3	1.177109985981194e-07
602.3	3.424612287691244e-07
602.3	5.438000347441344e-07
602.3	6.87205376360865e-07
602.3	7.617693667672769e-07
602.3	9.619994629620016e-07
602.3	9.73972073909788e-07
602.3	1.104923370895038e-06
602.3	1.178383161065493e-06
602.3	1.226592025366237e-06
602.3	1.299630059657437e-06
602.3	1.278317701665692e-06
602.3	1.294299719430504e-06
602.3	1.324053919788255e-06
602.3	7.080094897492181e-06
602.3	5.796130322376446e-06
602.3	4.706311422202882e-06


==> anc/data/Fig_3/Fig_3_Delta_1_lambda_2.dat <==
#mu	Delta_1
602.3	97.7632653143187
602.3	97.76326527647689
602.3	97.76326525989477
602.3	97.76326544174752
602.3	97.76326656630106
602.3	97.7632626302362
602.3	97.76322904341832
602.3	97.76297218112444
602.3	97.76181247531512
602.3	97.75819309369656
602.3	97.7496141252998
602.3	97.73268139214082
602.3	97.70385986809224
602.3	97.65941501044138
602.3	97.59567705732772
602.3	97.50921025295564
602.3	97.3968688018744
602.3	97.25570836416684
602.3	97.08333313639868
602.3	96.87736507592729
602.3	96.63568411238651
602.3	96.35631503462236
602.3	96.0373881962044
602.3	95.6771099999174
602.3	95.27374242781688
602.3	94.82558967282404
602.3	94.330989561392
602.3	93.78830755999478
602.3	93.1959315719974
602.3	92.55226611773236
602.3	91.85572497205492
602.3	91.10472164152335
602.3	90.29765730702287
602.3	89.43290598295012
602.3	88.5087967217043
602.3	87.52359269937976
602.3	86.47546682558144
602.3	85.36247357422292
602.3	84.18225918242744
602.3	82.93297881874132
602.3	81.61191048402577
602.3	80.21624540133088
602.3	78.74282667126852
602.3	77.1880746130857
602.3	75.54789577238482
602.3	73.81757056431567
602.3	71.99161242020864
602.3	70.06358845652358
602.3	68.02588724399826
602.3	65.8694123094481
602.3	63.58316915491633
602.3	61.15369559449825
602.3	58.56425474346525
602.3	55.79365552403213
602.3	52.81391121146844
602.3	49.58923910771821
602.3	46.06880576662306
602.3	42.17958245433638
602.3	37.80893957794495
602.3	32.76479453702544
602.3	26.66973323362922
602.3	18.51206466621391
602.3	0.0012918131492588
602.3	1.530531024581751e-06
602.3	3.160482282716646e-06
602.3	4.45902447710992e-06
602.3	1.596884890028701e-08
602.3	3.322729212401335e-05
602.3	1.809085771702175e-06
602.3	0.0001371001362052
602.3	8.639685783700736e-07
602.3	0.0001337788037074
602.3	2.674395383640404e-06
602.3	1.579660731422521e-06
602.3	0.0007829912280872
602.3	2.111951305963341e-05
602.3	6.143612634889503e-08
602.3	0.0002499596200493
602.3	0.0001572171404159
602.3	6.982231672277825e-06
602.3	0.0002972528428252
602.3	8.398017110215704e-07
602.3	3.720316944459083e-05
602.3	1.207755181437611e-05
602.3	0.0001005332868099
602.3	2.854295790291781e-06
602.3	2.040515626798841e-06
602.3	1.769212119168299e-05
602.3	3.239229545897367e-05
602.3	8.438287741386591e-07
602.3	1.208860130713889e-05
602.3	8.38055837625541e-06
602.3	5.82129316022878e-06
602.3	3.913141037379002e-06
602.3	2.539537224435923e-06
602.3	1.609691761347341e-06
602.3	9.207827548425724e-07
602.3	3.218389397446867e-07
602.3	3.222755715107918e-08
602.3	2.743261468903661e-07
602.3	3.654346743045531e-07
602.3	4.991784219002056e-07
602.3	5.271280685738717e-07
602.3	6.329121547117556e-07
602.3	6.183432027366208e-07
602.3	5.405818280241285e-07
602.3	0.0001151215177722
602.3	1.157036668825858e-05
602.3	2.044276622060005e-07
602.3	4.769637242579404e-05
602.3	5.97432701191712e-07
602.3	3.41216544524534e-08
602.3	1.033845575802099e-07
602.3	3.706751381245599e-05
602.3	2.198549963192044e-07
602.3	2.67469025623595e-05
602.3	8.763915996511339e-08
602.3	1.958123540321589e-05
602.3	1.679474307978636e-05
602.3	1.388229544340582e-05
602.3	1.171198738112701e-05
602.3	9.690560411906832e-06
602.3	8.247622218456977e-06
602.3	6.818400529931231e-06
602.3	4.719945143405921e-07
602.3	5.377100915588441e-05
602.3	2.653328297594992e-07
602.3	2.976776080832726e-06
602.3	2.257152245106175e-06
602.3	1.681783442292972e-06
602.3	1.251396974071886e-06
602.3	8.028967720743458e-07
602.3	5.092795739931834e-07
602.3	1.589987526970342e-07
602.3	1.177109985981194e-07
602.3	3.424612287691244e-07
602.3	5.438000347441344e-07
602.3	6.87205376360865e-07
602.3	7.617693667672769e-07
602.3	9.619994629620016e-07
602.3	9.73972073909788e-07
602.3	1.104923370895038e-06
602.3	1.178383161065493e-06
602.3	1.226592025366237e-06
602.3	1.299630059657437e-06
602.3	1.278317701665692e-06
602.3	1.294299719430504e-06
602.3	1.324053919788255e-06
602.3	7.080094897492181e-06
602.3	5.796130322376446e-06
602.3	4.706311422202882e-06


==> anc/data/Fig_3/Fig_3_Delta_1_lambda_20.dat <==
#mu	Delta_1
602.3	97.7632653143187
602.3	97.76326527647689
602.3	97.76326525989477
602.3	97.76326544174752
602.3	97.76326656630106
602.3	97.7632626302362
602.3	97.76322904341832
602.3	97.76297218112444
602.3	97.76181247531512
602.3	97.75819309369656
602.3	97.7496141252998
602.3	97.73268139214082
602.3	97.70385986809224
602.3	97.65941501044138
602.3	97.59567705732772
602.3	97.50921025295564
602.3	97.3968688018744
602.3	97.25570836416684
602.3	97.08333313639868
602.3	96.87736507592729
602.3	96.63568411238651
602.3	96.35631503462236
602.3	96.0373881962044
602.3	95.6771099999174
602.3	95.27374242781688
602.3	94.82558967282404
602.3	94.330989561392
602.3	93.78830755999478
602.3	93.1959315719974
602.3	92.55226611773236
602.3	91.85572497205492
602.3	91.10472164152335
602.3	90.29765730702287
602.3	89.43290598295012
602.3	88.5087967217043
602.3	87.52359269937976
602.3	86.47546682558144
602.3	85.36247357422292
602.3	84.18225918242744
602.3	82.93297881874132
602.3	81.61191048402577
602.3	80.21624540133088
602.3	78.74282667126852
602.3	77.1880746130857
602.3	75.54789577238482
602.3	73.81757056431567
602.3	71.99161242020864
602.3	70.06358845652358
602.3	68.02588724399826
602.3	65.8694123094481
602.3	63.58316915491633
602.3	61.15369559449825
602.3	58.56425474346525
602.3	55.79365552403213
602.3	52.81391121146844
602.3	49.58923910771821
602.3	46.06880576662306
602.3	42.17958245433638
602.3	37.80893957794495
602.3	32.76479453702544
602.3	26.66973323362922
602.3	18.51206466621391
602.3	0.0012918131492588
602.3	1.530531024581751e-06
602.3	3.160482282716646e-06
602.3	4.45902447710992e-06
602.3	1.596884890028701e-08
602.3	3.322729212401335e-05
602.3	1.809085771702175e-06
602.3	0.0001371001362052
602.3	8.639685783700736e-07
602.3	0.0001337788037074
602.3	2.674395383640404e-06
602.3	1.579660731422521e-06
602.3	0.0007829912280872
602.3	2.111951305963341e-05
602.3	6.143612634889503e-08
602.3	0.0002499596200493
602.3	0.0001572171404159
602.3	6.982231672277825e-06
602.3	0.0002972528428252
602.3	8.398017110215704e-07
602.3	3.720316944459083e-05
602.3	1.207755181437611e-05
602.3	0.0001005332868099
602.3	2.854295790291781e-06
602.3	2.040515626798841e-06
602.3	1.769212119168299e-05
602.3	3.239229545897367e-05
602.3	8.438287741386591e-07
602.3	1.208860130713889e-05
602.3	8.38055837625541e-06
602.3	5.82129316022878e-06
602.3	3.913141037379002e-06
602.3	2.539537224435923e-06
602.3	1.609691761347341e-06
602.3	9.207827548425724e-07
602.3	3.218389397446867e-07
602.3	3.222755715107918e-08
602.3	2.743261468903661e-07
602.3	3.654346743045531e-07
602.3	4.991784219002056e-07
602.3	5.271280685738717e-07
602.3	6.329121547117556e-07
602.3	6.183432027366208e-07
602.3	5.405818280241285e-07
602.3	0.0001151215177722
602.3	1.157036668825858e-05
602.3	2.044276622060005e-07
602.3	4.769637242579404e-05
602.3	5.97432701191712e-07
602.3	3.41216544524534e-08
602.3	1.033845575802099e-07
602.3	3.706751381245599e-05
602.3	2.198549963192044e-07
602.3	2.67469025623595e-05
602.3	8.763915996511339e-08
602.3	1.958123540321589e-05
602.3	1.679474307978636e-05
602.3	1.388229544340582e-05
602.3	1.171198738112701e-05
602.3	9.690560411906832e-06
602.3	8.247622218456977e-06
602.3	6.818400529931231e-06
602.3	4.719945143405921e-07
602.3	5.377100915588441e-05
602.3	2.653328297594992e-07
602.3	2.976776080832726e-06
602.3	2.257152245106175e-06
602.3	1.681783442292972e-06
602.3	1.251396974071886e-06
602.3	8.028967720743458e-07
602.3	5.092795739931834e-07
602.3	1.589987526970342e-07
602.3	1.177109985981194e-07
602.3	3.424612287691244e-07
602.3	5.438000347441344e-07
602.3	6.87205376360865e-07
602.3	7.617693667672769e-07
602.3	9.619994629620016e-07
602.3	9.73972073909788e-07
602.3	1.104923370895038e-06
602.3	1.178383161065493e-06
602.3	1.226592025366237e-06
602.3	1.299630059657437e-06
602.3	1.278317701665692e-06
602.3	1.294299719430504e-06
602.3	1.324053919788255e-06
602.3	7.080094897492181e-06
602.3	5.796130322376446e-06
602.3	4.706311422202882e-06


==> anc/data/Fig_3/Fig_3_Delta_1_lambda_5.dat <==
#mu	Delta_1
602.3	97.7632653143187
602.3	97.76326527647689
602.3	97.76326525989477
602.3	97.76326544174752
602.3	97.76326656630106
602.3	97.7632626302362
602.3	97.76322904341832
602.3	97.76297218112444
602.3	97.76181247531512
602.3	97.75819309369656
602.3	97.7496141252998
602.3	97.73268139214082
602.3	97.70385986809224
602.3	97.65941501044138
602.3	97.59567705732772
602.3	97.50921025295564
602.3	97.3968688018744
602.3	97.25570836416684
602.3	97.08333313639868
602.3	96.87736507592729
602.3	96.63568411238651
602.3	96.35631503462236
602.3	96.0373881962044
602.3	95.6771099999174
602.3	95.27374242781688
602.3	94.82558967282404
602.3	94.330989561392
602.3	93.78830755999478
602.3	93.1959315719974
602.3	92.55226611773236
602.3	91.85572497205492
602.3	91.10472164152335
602.3	90.29765730702287
602.3	89.43290598295012
602.3	88.5087967217043
602.3	87.52359269937976
602.3	86.47546682558144
602.3	85.36247357422292
602.3	84.18225918242744
602.3	82.93297881874132
602.3	81.61191048402577
602.3	80.21624540133088
602.3	78.74282667126852
602.3	77.1880746130857
602.3	75.54789577238482
602.3	73.81757056431567
602.3	71.99161242020864
602.3	70.06358845652358
602.3	68.02588724399826
602.3	65.8694123094481
602.3	63.58316915491633
602.3	61.15369559449825
602.3	58.56425474346525
602.3	55.79365552403213
602.3	52.81391121146844
602.3	49.58923910771821
602.3	46.06880576662306
602.3	42.17958245433638
602.3	37.80893957794495
602.3	32.76479453702544
602.3	26.66973323362922
602.3	18.51206466621391
602.3	0.0012918131492588
602.3	1.530531024581751e-06
602.3	3.160482282716646e-06
602.3	4.45902447710992e-06
602.3	1.596884890028701e-08
602.3	3.322729212401335e-05
602.3	1.809085771702175e-06
602.3	0.0001371001362052
602.3	8.639685783700736e-07
602.3	0.0001337788037074
602.3	2.674395383640404e-06
602.3	1.579660731422521e-06
602.3	0.0007829912280872
602.3	2.111951305963341e-05
602.3	6.143612634889503e-08
602.3	0.0002499596200493
602.3	0.0001572171404159
602.3	6.982231672277825e-06
602.3	0.0002972528428252
602.3	8.398017110215704e-07
602.3	3.720316944459083e-05
602.3	1.207755181437611e-05
602.3	0.0001005332868099
602.3	2.854295790291781e-06
602.3	2.040515626798841e-06
602.3	1.769212119168299e-05
602.3	3.239229545897367e-05
602.3	8.438287741386591e-07
602.3	1.208860130713889e-05
602.3	8.38055837625541e-06
602.3	5.82129316022878e-06
602.3	3.913141037379002e-06
602.3	2.539537224435923e-06
602.3	1.609691761347341e-06
602.3	9.207827548425724e-07
602.3	3.218389397446867e-07
602.3	3.222755715107918e-08
602.3	2.743261468903661e-07
602.3	3.654346743045531e-07
602.3	4.991784219002056e-07
602.3	5.271280685738717e-07
602.3	6.329121547117556e-07
602.3	6.183432027366208e-07
602.3	5.405818280241285e-07
602.3	0.0001151215177722
602.3	1.157036668825858e-05
602.3	2.044276622060005e-07
602.3	4.769637242579404e-05
602.3	5.97432701191712e-07
602.3	3.41216544524534e-08
602.3	1.033845575802099e-07
602.3	3.706751381245599e-05
602.3	2.198549963192044e-07
602.3	2.67469025623595e-05
602.3	8.763915996511339e-08
602.3	1.958123540321589e-05
602.3	1.679474307978636e-05
602.3	1.388229544340582e-05
602.3	1.171198738112701e-05
602.3	9.690560411906832e-06
602.3	8.247622218456977e-06
602.3	6.818400529931231e-06
602.3	4.719945143405921e-07
602.3	5.377100915588441e-05
602.3	2.653328297594992e-07
602.3	2.976776080832726e-06
602.3	2.257152245106175e-06
602.3	1.681783442292972e-06
602.3	1.251396974071886e-06
602.3	8.028967720743458e-07
602.3	5.092795739931834e-07
602.3	1.589987526970342e-07
602.3	1.177109985981194e-07
602.3	3.424612287691244e-07
602.3	5.438000347441344e-07
602.3	6.87205376360865e-07
602.3	7.617693667672769e-07
602.3	9.619994629620016e-07
602.3	9.73972073909788e-07
602.3	1.104923370895038e-06
602.3	1.178383161065493e-06
602.3	1.226592025366237e-06
602.3	1.299630059657437e-06
602.3	1.278317701665692e-06
602.3	1.294299719430504e-06
602.3	1.324053919788255e-06
602.3	7.080094897492181e-06
602.3	5.796130322376446e-06
602.3	4.706311422202882e-06


==> anc/data/Fig_3/Fig_3_Delta_2_lambda_1.dat <==
#mu	Delta_1
602.3	97.76326531424068
602.3	97.76326528981308
602.3	97.76326478139651
602.3	97.76326612180962
602.3	97.7632695363794
602.3	97.7632679698214
602.3	97.76323653852243
602.3	97.7631514997832
602.3	97.76310873883456
602.3	97.76347848767652
602.3	97.7646273692657
602.3	97.76673620561512
602.3	97.76910812686884
602.3	97.7702598138227
602.3	97.76822523990076
602.3	97.7604013331524
602.3	97.74374686572553
602.3	97.71487858142793
602.3	97.67034100877495
602.3	97.60651958335508
602.3	97.51986052000596
602.3	97.40691478575448
602.3	97.2643934706562
602.3	97.08920614409908
602.3	96.87848457524456
602.3	96.62959424257716
602.3	96.34013596998597
602.3	96.0079397855646
602.3	95.63105288862144
602.3	95.20772326259193
602.3	94.73638024402588
602.3	94.21561311017804
602.3	93.64414841458456
602.3	93.02082672786912
602.3	92.34457907201568
602.3	91.6144033218358
602.3	90.82934064453956
602.3	89.98845184468033
602.3	89.09083945674577
602.3	88.13545386373704
602.3	87.12130627334987
602.3	86.04729317241888
602.3	84.9122036763625
602.3	83.71468915544038
602.3	82.45322963904191
602.3	81.12609600071698
602.3	79.73130665306286
602.3	78.26657716021892
602.3	76.72926057807894
602.3	75.11627586299319
602.3	73.42402031052912
602.3	71.64826099212335
602.3	69.78399744612419
602.3	67.82528477152572
602.3	65.76605766453852
602.3	63.59618307328311
602.3	61.30597865643487
602.3	58.88266122829024
602.3	56.31024507616288
602.3	53.56979062139296
602.3	50.63324709291822
602.3	47.46560435155195
602.3	43.91874319152974
602.3	37.51771537363473
602.3	27.87390564656331
602.3	11.29629752745536
602.3	0.0001714292379822
602.3	0.0020374778793541
602.3	6.036221127188406e-06
602.3	0.0013075960025705
602.3	3.660661160696396e-07
602.3	0.0002113084099162
602.3	1.279058591475295e-05
602.3	9.381067569050966e-06
602.3	0.0001033570335677
602.3	1.899325642248278e-07
602.3	1.939595493901306e-07
602.3	6.585513688886285e-06
602.3	2.977968227262056e-06
602.3	6.134095274118135e-08
602.3	1.013765364226596e-06
602.3	4.010681593142087e-07
602.3	1.030974089397331e-05
602.3	4.431665276259111e-06
602.3	1.007324243015742e-06
602.3	3.921458308557018e-06
602.3	6.208824015664049e-06
602.3	2.044738144511635e-06
602.3	8.872704928923345e-06
602.3	1.865308379106602e-07
602.3	1.771319844052981e-07
602.3	1.268780669684131e-07
602.3	1.067387568868851e-07
602.3	9.460846839192005e-08
602.3	6.221322568822795e-08
602.3	4.7204779285237455e-08
602.3	4.2253524493588144e-08
602.3	2.9982874980184095e-08
602.3	2.6321938995976973e-08
602.3	1.7040208518061983e-08
602.3	1.621377896882005e-08
602.3	1.281711926498708e-08
602.3	8.71860401685522e-09
602.3	5.82541658508938e-09
602.3	4.629670481375481e-09
602.3	2.250046454923066e-09
602.3	1.023232663183385e-06
602.3	7.378367117718463e-06
602.3	4.967307019497292e-06
602.3	1.521485816043747e-05
602.3	4.293170845635375e-07
602.3	1.931009462216964e-07
602.3	4.497121360327187e-07
602.3	4.658259774542435e-07
602.3	1.1629168523839013e-08
602.3	3.634520445983114e-07
602.3	4.600872156306914e-07
602.3	3.025048278341539e-07
602.3	2.720123941909445e-07
602.3	2.434534310843625e-07
602.3	2.159826367725554e-07
602.3	2.039504205907639e-07
602.3	1.815472470508889e-07
602.3	1.631328020878076e-07
602.3	6.281620110708328e-07
602.3	5.154636015715975e-06
602.3	6.470618504260329e-08
602.3	1.182937520377818e-07
602.3	1.09393755311589e-07
602.3	1.004874737520787e-07
602.3	9.276656821810204e-08
602.3	8.529500133029675e-08
602.3	8.005186556307123e-08
602.3	7.427902132123564e-08
602.3	6.84550948590852e-08
602.3	6.29336556604888e-08
602.3	5.861057719354973e-08
602.3	5.4476174322277256e-08
602.3	5.087755988538435e-08
602.3	4.712910387694888e-08
602.3	4.384824145513359e-08
602.3	4.103962998108708e-08
602.3	3.773332829303175e-08
602.3	3.503436354048216e-08
602.3	3.267610114771902e-08
602.3	3.0713115834680744e-08
602.3	2.7688053174376545e-08
602.3	2.638504980638e-08
602.3	3.354222375871035e-07
602.3	3.127520594625251e-07
602.3	2.994610163691598e-07


==> anc/data/Fig_3/Fig_3_Delta_2_lambda_10.dat <==
#mu	Delta_1
602.3	97.76326531424068
602.3	97.76326528981308
602.3	97.76326478139651
602.3	97.76326612180962
602.3	97.7632695363794
602.3	97.7632679698214
602.3	97.76323653852243
602.3	97.7631514997832
602.3	97.76310873883456
602.3	97.76347848767652
602.3	97.7646273692657
602.3	97.76673620561512
602.3	97.76910812686884
602.3	97.7702598138227
602.3	97.76822523990076
602.3	97.7604013331524
602.3	97.74374686572553
602.3	97.71487858142793
602.3	97.67034100877495
602.3	97.60651958335508
602.3	97.51986052000596
602.3	97.40691478575448
602.3	97.2643934706562
602.3	97.08920614409908
602.3	96.87848457524456
602.3	96.62959424257716
602.3	96.34013596998597
602.3	96.0079397855646
602.3	95.63105288862144
602.3	95.20772326259193
602.3	94.73638024402588
602.3	94.21561311017804
602.3	93.64414841458456
602.3	93.02082672786912
602.3	92.34457907201568
602.3	91.6144033218358
602.3	90.82934064453956
602.3	89.98845184468033
602.3	89.09083945674577
602.3	88.13545386373704
602.3	87.12130627334987
602.3	86.04729317241888
602.3	84.9122036763625
602.3	83.71468915544038
602.3	82.45322963904191
602.3	81.12609600071698
602.3	79.73130665306286
602.3	78.26657716021892
602.3	76.72926057807894
602.3	75.11627586299319
602.3	73.42402031052912
602.3	71.64826099212335
602.3	69.78399744612419
602.3	67.82528477152572
602.3	65.76605766453852
602.3	63.59618307328311
602.3	61.30597865643487
602.3	58.88266122829024
602.3	56.31024507616288
602.3	53.56979062139296
602.3	50.63324709291822
602.3	47.46560435155195
602.3	43.91874319152974
602.3	37.51771537363473
602.3	27.87390564656331
602.3	11.29629752745536
602.3	0.0001714292379822
602.3	0.0020374778793541
602.3	6.036221127188406e-06
602.3	0.0013075960025705
602.3	3.660661160696396e-07
602.3	0.0002113084099162
602.3	1.279058591475295e-05
602.3	9.381067569050966e-06
602.3	0.0001033570335677
602.3	1.899325642248278e-07
602.3	1.939595493901306e-07
602.3	6.585513688886285e-06
602.3	2.977968227262056e-06
602.3	6.134095274118135e-08
602.3	1.013765364226596e-06
602.3	4.010681593142087e-07
602.3	1.030974089397331e-05
602.3	4.431665276259111e-06
602.3	1.007324243015742e-06
602.3	3.921458308557018e-06
602.3	6.208824015664049e-06
602.3	2.044738144511635e-06
602.3	8.872704928923345e-06
602.3	1.865308379106602e-07
602.3	1.771319844052981e-07
602.3	1.268780669684131e-07
602.3	1.067387568868851e-07
602.3	9.460846839192005e-08
602.3	6.221322568822795e-08
602.3	4.7204779285237455e-08
602.3	4.2253524493588144e-08
602.3	2.9982874980184095e-08
602.3	2.6321938995976973e-08
602.3	1.7040208518061983e-08
602.3	1.621377896882005e-08
602.3	1.281711926498708e-08
602.3	8.71860401685522e-09
602.3	5.82541658508938e-09
602.3	4.629670481375481e-09
602.3	2.250046454923066e-09
602.3	1.023232663183385e-06
602.3	7.378367117718463e-06
602.3	4.967307019497292e-06
602.3	1.521485816043747e-05
602.3	4.293170845635375e-07
602.3	1.931009462216964e-07
602.3	4.497121360327187e-07
602.3	4.658259774542435e-07
602.3	1.1629168523839013e-08
602.3	3.634520445983114e-07
602.3	4.600872156306914e-07
602.3	3.025048278341539e-07
602.3	2.720123941909445e-07
602.3	2.434534310843625e-07
602.3	2.159826367725554e-07
602.3	2.039504205907639e-07
602.3	1.815472470508889e-07
602.3	1.631328020878076e-07
602.3	6.281620110708328e-07
602.3	5.154636015715975e-06
602.3	6.470618504260329e-08
602.3	1.182937520377818e-07
602.3	1.09393755311589e-07
602.3	1.004874737520787e-07
602.3	9.276656821810204e-08
602.3	8.529500133029675e-08
602.3	8.005186556307123e-08
602.3	7.427902132123564e-08
602.3	6.84550948590852e-08
602.3	6.29336556604888e-08
602.3	5.861057719354973e-08
602.3	5.4476174322277256e-08
602.3	5.087755988538435e-08
602.3	4.712910387694888e-08
602.3	4.384824145513359e-08
602.3	4.103962998108708e-08
602.3	3.773332829303175e-08
602.3	3.503436354048216e-08
602.3	3.267610114771902e-08
602.3	3.0713115834680744e-08
602.3	2.7688053174376545e-08
602.3	2.638504980638e-08
602.3	3.354222375871035e-07
602.3	3.127520594625251e-07
602.3	2.994610163691598e-07


==> anc/data/Fig_3/Fig_3_Delta_2_lambda_2.dat <==
#mu	Delta_1
602.3	97.76326531424068
602.3	97.76326528981308
602.3	97.76326478139651
602.3	97.76326612180962
602.3	97.7632695363794
602.3	97.7632679698214
602.3	97.76323653852243
602.3	97.7631514997832
602.3	97.76310873883456
602.3	97.76347848767652
602.3	97.7646273692657
602.3	97.76673620561512
602.3	97.76910812686884
602.3	97.7702598138227
602.3	97.76822523990076
602.3	97.7604013331524
602.3	97.74374686572553
602.3	97.71487858142793
602.3	97.67034100877495
602.3	97.60651958335508
602.3	97.51986052000596
602.3	97.40691478575448
602.3	97.2643934706562
602.3	97.08920614409908
602.3	96.87848457524456
602.3	96.62959424257716
602.3	96.34013596998597
602.3	96.0079397855646
602.3	95.63105288862144
602.3	95.20772326259193
602.3	94.73638024402588
602.3	94.21561311017804
602.3	93.64414841458456
602.3	93.02082672786912
602.3	92.34457907201568
602.3	91.6144033218358
602.3	90.82934064453956
602.3	89.98845184468033
602.3	89.09083945674577
602.3	88.13545386373704
602.3	87.12130627334987
602.3	86.04729317241888
602.3	84.9122036763625
602.3	83.71468915544038
602.3	82.45322963904191
602.3	81.12609600071698
602.3	79.73130665306286
602.3	78.26657716021892
602.3	76.72926057807894
602.3	75.11627586299319
602.3	73.42402031052912
602.3	71.64826099212335
602.3	69.78399744612419
602.3	67.82528477152572
602.3	65.76605766453852
602.3	63.59618307328311
602.3	61.30597865643487
602.3	58.88266122829024
602.3	56.31024507616288
602.3	53.56979062139296
602.3	50.63324709291822
602.3	47.46560435155195
602.3	43.91874319152974
602.3	37.51771537363473
602.3	27.87390564656331
602.3	11.29629752745536
602.3	0.0001714292379822
602.3	0.0020374778793541
602.3	6.036221127188406e-06
602.3	0.0013075960025705
602.3	3.660661160696396e-07
602.3	0.0002113084099162
602.3	1.279058591475295e-05
602.3	9.381067569050966e-06
602.3	0.0001033570335677
602.3	1.899325642248278e-07
602.3	1.939595493901306e-07
602.3	6.585513688886285e-06
602.3	2.977968227262056e-06
602.3	6.134095274118135e-08
602.3	1.013765364226596e-06
602.3	4.010681593142087e-07
602.3	1.030974089397331e-05
602.3	4.431665276259111e-06
602.3	1.007324243015742e-06
602.3	3.921458308557018e-06
602.3	6.208824015664049e-06
602.3	2.044738144511635e-06
602.3	8.872704928923345e-06
602.3	1.865308379106602e-07
602.3	1.771319844052981e-07
602.3	1.268780669684131e-07
602.3	1.067387568868851e-07
602.3	9.460846839192005e-08
602.3	6.221322568822795e-08
602.3	4.7204779285237455e-08
602.3	4.2253524493588144e-08
602.3	2.9982874980184095e-08
602.3	2.6321938995976973e-08
602.3	1.7040208518061983e-08
602.3	1.621377896882005e-08
602.3	1.281711926498708e-08
602.3	8.71860401685522e-09
602.3	5.82541658508938e-09
602.3	4.629670481375481e-09
602.3	2.250046454923066e-09
602.3	1.023232663183385e-06
602.3	7.378367117718463e-06
602.3	4.967307019497292e-06
602.3	1.521485816043747e-05
602.3	4.293170845635375e-07
602.3	1.931009462216964e-07
602.3	4.497121360327187e-07
602.3	4.658259774542435e-07
602.3	1.1629168523839013e-08
602.3	3.634520445983114e-07
602.3	4.600872156306914e-07
602.3	3.025048278341539e-07
602.3	2.720123941909445e-07
602.3	2.434534310843625e-07
602.3	2.159826367725554e-07
602.3	2.039504205907639e-07
602.3	1.815472470508889e-07
602.3	1.631328020878076e-07
602.3	6.281620110708328e-07
602.3	5.154636015715975e-06
602.3	6.470618504260329e-08
602.3	1.182937520377818e-07
602.3	1.09393755311589e-07
602.3	1.004874737520787e-07
602.3	9.276656821810204e-08
602.3	8.529500133029675e-08
602.3	8.005186556307123e-08
602.3	7.427902132123564e-08
602.3	6.84550948590852e-08
602.3	6.29336556604888e-08
602.3	5.861057719354973e-08
602.3	5.4476174322277256e-08
602.3	5.087755988538435e-08
602.3	4.712910387694888e-08
602.3	4.384824145513359e-08
602.3	4.103962998108708e-08
602.3	3.773332829303175e-08
602.3	3.503436354048216e-08
602.3	3.267610114771902e-08
602.3	3.0713115834680744e-08
602.3	2.7688053174376545e-08
602.3	2.638504980638e-08
602.3	3.354222375871035e-07
602.3	3.127520594625251e-07
602.3	2.994610163691598e-07


==> anc/data/Fig_3/Fig_3_Delta_2_lambda_20.dat <==
#mu	Delta_1
602.3	97.76326531424068
602.3	97.76326528981308
602.3	97.76326478139651
602.3	97.76326612180962
602.3	97.7632695363794
602.3	97.7632679698214
602.3	97.76323653852243
602.3	97.7631514997832
602.3	97.76310873883456
602.3	97.76347848767652
602.3	97.7646273692657
602.3	97.76673620561512
602.3	97.76910812686884
602.3	97.7702598138227
602.3	97.76822523990076
602.3	97.7604013331524
602.3	97.74374686572553
602.3	97.71487858142793
602.3	97.67034100877495
602.3	97.60651958335508
602.3	97.51986052000596
602.3	97.40691478575448
602.3	97.2643934706562
602.3	97.08920614409908
602.3	96.87848457524456
602.3	96.62959424257716
602.3	96.34013596998597
602.3	96.0079397855646
602.3	95.63105288862144
602.3	95.20772326259193
602.3	94.73638024402588
602.3	94.21561311017804
602.3	93.64414841458456
602.3	93.02082672786912
602.3	92.34457907201568
602.3	91.6144033218358
602.3	90.82934064453956
602.3	89.98845184468033
602.3	89.09083945674577
602.3	88.13545386373704
602.3	87.12130627334987
602.3	86.04729317241888
602.3	84.9122036763625
602.3	83.71468915544038
602.3	82.45322963904191
602.3	81.12609600071698
602.3	79.73130665306286
602.3	78.26657716021892
602.3	76.72926057807894
602.3	75.11627586299319
602.3	73.42402031052912
602.3	71.64826099212335
602.3	69.78399744612419
602.3	67.82528477152572
602.3	65.76605766453852
602.3	63.59618307328311
602.3	61.30597865643487
602.3	58.88266122829024
602.3	56.31024507616288
602.3	53.56979062139296
602.3	50.63324709291822
602.3	47.46560435155195
602.3	43.91874319152974
602.3	37.51771537363473
602.3	27.87390564656331
602.3	11.29629752745536
602.3	0.0001714292379822
602.3	0.0020374778793541
602.3	6.036221127188406e-06
602.3	0.0013075960025705
602.3	3.660661160696396e-07
602.3	0.0002113084099162
602.3	1.279058591475295e-05
602.3	9.381067569050966e-06
602.3	0.0001033570335677
602.3	1.899325642248278e-07
602.3	1.939595493901306e-07
602.3	6.585513688886285e-06
602.3	2.977968227262056e-06
602.3	6.134095274118135e-08
602.3	1.013765364226596e-06
602.3	4.010681593142087e-07
602.3	1.030974089397331e-05
602.3	4.431665276259111e-06
602.3	1.007324243015742e-06
602.3	3.921458308557018e-06
602.3	6.208824015664049e-06
602.3	2.044738144511635e-06
602.3	8.872704928923345e-06
602.3	1.865308379106602e-07
602.3	1.771319844052981e-07
602.3	1.268780669684131e-07
602.3	1.067387568868851e-07
602.3	9.460846839192005e-08
602.3	6.221322568822795e-08
602.3	4.7204779285237455e-08
602.3	4.2253524493588144e-08
602.3	2.9982874980184095e-08
602.3	2.6321938995976973e-08
602.3	1.7040208518061983e-08
602.3	1.621377896882005e-08
602.3	1.281711926498708e-08
602.3	8.71860401685522e-09
602.3	5.82541658508938e-09
602.3	4.629670481375481e-09
602.3	2.250046454923066e-09
602.3	1.023232663183385e-06
602.3	7.378367117718463e-06
602.3	4.967307019497292e-06
602.3	1.521485816043747e-05
602.3	4.293170845635375e-07
602.3	1.931009462216964e-07
602.3	4.497121360327187e-07
602.3	4.658259774542435e-07
602.3	1.1629168523839013e-08
602.3	3.634520445983114e-07
602.3	4.600872156306914e-07
602.3	3.025048278341539e-07
602.3	2.720123941909445e-07
602.3	2.434534310843625e-07
602.3	2.159826367725554e-07
602.3	2.039504205907639e-07
602.3	1.815472470508889e-07
602.3	1.631328020878076e-07
602.3	6.281620110708328e-07
602.3	5.154636015715975e-06
602.3	6.470618504260329e-08
602.3	1.182937520377818e-07
602.3	1.09393755311589e-07
602.3	1.004874737520787e-07
602.3	9.276656821810204e-08
602.3	8.529500133029675e-08
602.3	8.005186556307123e-08
602.3	7.427902132123564e-08
602.3	6.84550948590852e-08
602.3	6.29336556604888e-08
602.3	5.861057719354973e-08
602.3	5.4476174322277256e-08
602.3	5.087755988538435e-08
602.3	4.712910387694888e-08
602.3	4.384824145513359e-08
602.3	4.103962998108708e-08
602.3	3.773332829303175e-08
602.3	3.503436354048216e-08
602.3	3.267610114771902e-08
602.3	3.0713115834680744e-08
602.3	2.7688053174376545e-08
602.3	2.638504980638e-08
602.3	3.354222375871035e-07
602.3	3.127520594625251e-07
602.3	2.994610163691598e-07


==> anc/data/Fig_3/Fig_3_Delta_2_lambda_5.dat <==
#mu	Delta_1
602.3	97.76326531424068
602.3	97.76326528981308
602.3	97.76326478139651
602.3	97.76326612180962
602.3	97.7632695363794
602.3	97.7632679698214
602.3	97.76323653852243
602.3	97.7631514997832
602.3	97.76310873883456
602.3	97.76347848767652
602.3	97.7646273692657
602.3	97.76673620561512
602.3	97.76910812686884
602.3	97.7702598138227
602.3	97.76822523990076
602.3	97.7604013331524
602.3	97.74374686572553
602.3	97.71487858142793
602.3	97.67034100877495
602.3	97.60651958335508
602.3	97.51986052000596
602.3	97.40691478575448
602.3	97.2643934706562
602.3	97.08920614409908
602.3	96.87848457524456
602.3	96.62959424257716
602.3	96.34013596998597
602.3	96.0079397855646
602.3	95.63105288862144
602.3	95.20772326259193
602.3	94.73638024402588
602.3	94.21561311017804
602.3	93.64414841458456
602.3	93.02082672786912
602.3	92.34457907201568
602.3	91.6144033218358
602.3	90.82934064453956
602.3	89.98845184468033
602.3	89.09083945674577
602.3	88.13545386373704
602.3	87.12130627334987
602.3	86.04729317241888
602.3	84.9122036763625
602.3	83.71468915544038
602.3	82.45322963904191
602.3	81.12609600071698
602.3	79.73130665306286
602.3	78.26657716021892
602.3	76.72926057807894
602.3	75.11627586299319
602.3	73.42402031052912
602.3	71.64826099212335
602.3	69.78399744612419
602.3	67.82528477152572
602.3	65.76605766453852
602.3	63.59618307328311
602.3	61.30597865643487
602.3	58.88266122829024
602.3	56.31024507616288
602.3	53.56979062139296
602.3	50.63324709291822
602.3	47.46560435155195
602.3	43.91874319152974
602.3	37.51771537363473
602.3	27.87390564656331
602.3	11.29629752745536
602.3	0.0001714292379822
602.3	0.0020374778793541
602.3	6.036221127188406e-06
602.3	0.0013075960025705
602.3	3.660661160696396e-07
602.3	0.0002113084099162
602.3	1.279058591475295e-05
602.3	9.381067569050966e-06
602.3	0.0001033570335677
602.3	1.899325642248278e-07
602.3	1.939595493901306e-07
602.3	6.585513688886285e-06
602.3	2.977968227262056e-06
602.3	6.134095274118135e-08
602.3	1.013765364226596e-06
602.3	4.010681593142087e-07
602.3	1.030974089397331e-05
602.3	4.431665276259111e-06
602.3	1.007324243015742e-06
602.3	3.921458308557018e-06
602.3	6.208824015664049e-06
602.3	2.044738144511635e-06
602.3	8.872704928923345e-06
602.3	1.865308379106602e-07
602.3	1.771319844052981e-07
602.3	1.268780669684131e-07
602.3	1.067387568868851e-07
602.3	9.460846839192005e-08
602.3	6.221322568822795e-08
602.3	4.7204779285237455e-08
602.3	4.2253524493588144e-08
602.3	2.9982874980184095e-08
602.3	2.6321938995976973e-08
602.3	1.7040208518061983e-08
602.3	1.621377896882005e-08
602.3	1.281711926498708e-08
602.3	8.71860401685522e-09
602.3	5.82541658508938e-09
602.3	4.629670481375481e-09
602.3	2.250046454923066e-09
602.3	1.023232663183385e-06
602.3	7.378367117718463e-06
602.3	4.967307019497292e-06
602.3	1.521485816043747e-05
602.3	4.293170845635375e-07
602.3	1.931009462216964e-07
602.3	4.497121360327187e-07
602.3	4.658259774542435e-07
602.3	1.1629168523839013e-08
602.3	3.634520445983114e-07
602.3	4.600872156306914e-07
602.3	3.025048278341539e-07
602.3	2.720123941909445e-07
602.3	2.434534310843625e-07
602.3	2.159826367725554e-07
602.3	2.039504205907639e-07
602.3	1.815472470508889e-07
602.3	1.631328020878076e-07
602.3	6.281620110708328e-07
602.3	5.154636015715975e-06
602.3	6.470618504260329e-08
602.3	1.182937520377818e-07
602.3	1.09393755311589e-07
602.3	1.004874737520787e-07
602.3	9.276656821810204e-08
602.3	8.529500133029675e-08
602.3	8.005186556307123e-08
602.3	7.427902132123564e-08
602.3	6.84550948590852e-08
602.3	6.29336556604888e-08
602.3	5.861057719354973e-08
602.3	5.4476174322277256e-08
602.3	5.087755988538435e-08
602.3	4.712910387694888e-08
602.3	4.384824145513359e-08
602.3	4.103962998108708e-08
602.3	3.773332829303175e-08
602.3	3.503436354048216e-08
602.3	3.267610114771902e-08
602.3	3.0713115834680744e-08
602.3	2.7688053174376545e-08
602.3	2.638504980638e-08
602.3	3.354222375871035e-07
602.3	3.127520594625251e-07
602.3	2.994610163691598e-07


==> anc/data/Fig_3/Fig_3_Delta_3_lambda_1.dat <==
#mu	Delta_1
602.3	98.70593237801118
602.3	98.70593219392777
602.3	98.7059318272613
602.3	98.70593310181104
602.3	98.70593254233992
602.3	98.70592392964048
602.3	98.70584271691492
602.3	98.70537240129585
602.3	98.70373122114304
602.3	98.69930976020537
602.3	98.68926068856258
602.3	98.66983893892998
602.3	98.63646245534385
602.3	98.58403020286411
602.3	98.50782099600968
602.3	98.40327930513932
602.3	98.2663112920436
602.3	98.09322778474667
602.3	97.88126901408108
602.3	97.62787839825708
602.3	97.3310544364806
602.3	96.98917572549298
602.3	96.60092240387948
602.3	96.16520369052138
602.3	95.68109480729994
602.3	95.14778423992206
602.3	94.56453083185924
602.3	93.93062947016148
602.3	93.24538383306783
602.3	92.5080845704606
602.3	91.7179914927284
602.3	90.87431839043202
602.3	89.97621943081393
602.3	89.02277605406873
602.3	88.01298363933952
602.3	86.945737144949
602.3	85.81981493398442
602.3	84.6338602964798
602.3	83.38602093393379
602.3	82.07519088382524
602.3	80.69918744659802
602.3	79.25584516876742
602.3	77.74270194987471
602.3	76.15694399976222
602.3	74.49533813075841
602.3	72.75414770083681
602.3	70.9290271261543
602.3	69.01488784873241
602.3	67.00572571891891
602.3	64.8943949397938
602.3	62.67230691922011
602.3	60.32902025474443
602.3	57.85166961114239
602.3	55.22414722935451
602.3	52.42542661929095
602.3	49.42935907946519
602.3	46.19937166281012
602.3	42.68468549777874
602.3	38.81029185328415
602.3	34.45874464613026
602.3	29.42174898325273
602.3	23.26502775658913
602.3	14.38640355414321
602.3	0.0001358857694355
602.3	1.287452395226277e-06
602.3	1.377971068538429e-05
602.3	2.14005157578041e-08
602.3	2.336171181236002e-06
602.3	1.304494006730069e-06
602.3	6.699592528388864e-05
602.3	3.757194297995196e-07
602.3	0.0019604345432478
602.3	1.307908435549166e-05
602.3	2.859670007784012e-05
602.3	0.0003162091207372
602.3	4.436344228880067e-05
602.3	1.220159187138015e-06
602.3	0.0002353090228095
602.3	0.0001421561836566
602.3	1.236047655202956e-05
602.3	6.504759358075353e-09
602.3	8.386822660800899e-09
602.3	2.791473296411311e-05
602.3	2.613859263705655e-06
602.3	2.792853026958393e-05
602.3	3.269324841484761e-05
602.3	3.919547331951792e-06
602.3	4.347231501108437e-06
602.3	9.32987630501581e-06
602.3	7.522403034007243e-07
602.3	2.849403665945793e-06
602.3	1.944872850944075e-06
602.3	1.374840395098809e-06
602.3	9.73989630682222e-07
602.3	6.784427338228515e-07
602.3	4.718456606320599e-07
602.3	3.296953327940338e-07
602.3	2.352768096278319e-07
602.3	1.684798680017732e-07
602.3	1.206475848614731e-07
602.3	8.52218393429313e-08
602.3	6.136788265531193e-08
602.3	4.585812467039033e-08
602.3	3.6603762395092726e-08
602.3	2.695558269335048e-08
602.3	2.1734357900717197e-08
602.3	1.905716520329251e-06
602.3	1.487282183471846e-06
602.3	2.053838745793112e-06
602.3	1.66270253360625e-08
602.3	6.374936232473645e-09
602.3	7.04357525412118e-10
602.3	2.1155021857976504e-09
602.3	7.612562950615042e-07
602.3	5.127857576968281e-09
602.3	5.662055666462168e-07
602.3	3.990020643091779e-07
602.3	4.338848731986858e-07
602.3	3.827502529557367e-07
602.3	3.510284441784057e-07
602.3	3.126217096939549e-07
602.3	2.84048224688656e-07
602.3	2.498487545763012e-07
602.3	2.241183767935612e-07
602.3	9.946522198487816e-07
602.3	1.672435664256159e-07
602.3	1.497579826341024e-07
602.3	1.460156674053124e-07
602.3	1.287740453213668e-07
602.3	1.154204027795732e-07
602.3	1.04758317908109e-07
602.3	9.513201248478677e-08
602.3	8.597877656896382e-08
602.3	7.766379229373416e-08
602.3	7.092003597767679e-08
602.3	6.386907735001511e-08
602.3	5.8207890052574335e-08
602.3	5.223817539258001e-08
602.3	4.7744215491632136e-08
602.3	4.383642028566046e-08
602.3	3.927135412345641e-08
602.3	3.628131975317841e-08
602.3	3.282945277148378e-08
602.3	2.964867268637636e-08
602.3	2.714721747286765e-08
602.3	2.467500838899191e-08
602.3	2.177199084148145e-08
602.3	2.03627103982113e-08
602.3	2.1568598388171e-07
602.3	1.985347400775366e-07
602.3	1.932993810257184e-07


==> anc/data/Fig_3/Fig_3_Delta_3_lambda_10.dat <==
#mu	Delta_1
602.3	98.70593237801118
602.3	98.70593219392777
602.3	98.7059318272613
602.3	98.70593310181104
602.3	98.70593254233992
602.3	98.70592392964048
602.3	98.70584271691492
602.3	98.70537240129585
602.3	98.70373122114304
602.3	98.69930976020537
602.3	98.68926068856258
602.3	98.66983893892998
602.3	98.63646245534385
602.3	98.58403020286411
602.3	98.50782099600968
602.3	98.40327930513932
602.3	98.2663112920436
602.3	98.09322778474667
602.3	97.88126901408108
602.3	97.62787839825708
602.3	97.3310544364806
602.3	96.98917572549298
602.3	96.60092240387948
602.3	96.16520369052138
602.3	95.68109480729994
602.3	95.14778423992206
602.3	94.56453083185924
602.3	93.93062947016148
602.3	93.24538383306783
602.3	92.5080845704606
602.3	91.7179914927284
602.3	90.87431839043202
602.3	89.97621943081393
602.3	89.02277605406873
602.3	88.01298363933952
602.3	86.945737144949
602.3	85.81981493398442
602.3	84.6338602964798
602.3	83.38602093393379
602.3	82.07519088382524
602.3	80.69918744659802
602.3	79.25584516876742
602.3	77.74270194987471
602.3	76.15694399976222
602.3	74.49533813075841
602.3	72.75414770083681
602.3	70.9290271261543
602.3	69.01488784873241
602.3	67.00572571891891
602.3	64.8943949397938
602.3	62.67230691922011
602.3	60.32902025474443
602.3	57.85166961114239
602.3	55.22414722935451
602.3	52.42542661929095
602.3	49.42935907946519
602.3	46.19937166281012
602.3	42.68468549777874
602.3	38.81029185328415
602.3	34.45874464613026
602.3	29.42174898325273
602.3	23.26502775658913
602.3	14.38640355414321
602.3	0.0001358857694355
602.3	1.287452395226277e-06
602.3	1.377971068538429e-05
602.3	2.14005157578041e-08
602.3	2.336171181236002e-06
602.3	1.304494006730069e-06
602.3	6.699592528388864e-05
602.3	3.757194297995196e-07
602.3	0.0019604345432478
602.3	1.307908435549166e-05
602.3	2.859670007784012e-05
602.3	0.0003162091207372
602.3	4.436344228880067e-05
602.3	1.220159187138015e-06
602.3	0.0002353090228095
602.3	0.0001421561836566
602.3	1.236047655202956e-05
602.3	6.504759358075353e-09
602.3	8.386822660800899e-09
602.3	2.791473296411311e-05
602.3	2.613859263705655e-06
602.3	2.792853026958393e-05
602.3	3.269324841484761e-05
602.3	3.919547331951792e-06
602.3	4.347231501108437e-06
602.3	9.32987630501581e-06
602.3	7.522403034007243e-07
602.3	2.849403665945793e-06
602.3	1.944872850944075e-06
602.3	1.374840395098809e-06
602.3	9.73989630682222e-07
602.3	6.784427338228515e-07
602.3	4.718456606320599e-07
602.3	3.296953327940338e-07
602.3	2.352768096278319e-07
602.3	1.684798680017732e-07
602.3	1.206475848614731e-07
602.3	8.52218393429313e-08
602.3	6.136788265531193e-08
602.3	4.585812467039033e-08
602.3	3.6603762395092726e-08
602.3	2.695558269335048e-08
602.3	2.1734357900717197e-08
602.3	1.905716520329251e-06
602.3	1.487282183471846e-06
602.3	2.053838745793112e-06
602.3	1.66270253360625e-08
602.3	6.374936232473645e-09
602.3	7.04357525412118e-10
602.3	2.1155021857976504e-09
602.3	7.612562950615042e-07
602.3	5.127857576968281e-09
602.3	5.662055666462168e-07
602.3	3.990020643091779e-07
602.3	4.338848731986858e-07
602.3	3.827502529557367e-07
602.3	3.510284441784057e-07
602.3	3.126217096939549e-07
602.3	2.84048224688656e-07
602.3	2.498487545763012e-07
602.3	2.241183767935612e-07
602.3	9.946522198487816e-07
602.3	1.672435664256159e-07
602.3	1.497579826341024e-07
602.3	1.460156674053124e-07
602.3	1.287740453213668e-07
602.3	1.154204027795732e-07
602.3	1.04758317908109e-07
602.3	9.513201248478677e-08
602.3	8.597877656896382e-08
602.3	7.766379229373416e-08
602.3	7.092003597767679e-08
602.3	6.386907735001511e-08
602.3	5.8207890052574335e-08
602.3	5.223817539258001e-08
602.3	4.7744215491632136e-08
602.3	4.383642028566046e-08
602.3	3.927135412345641e-08
602.3	3.628131975317841e-08
602.3	3.282945277148378e-08
602.3	2.964867268637636e-08
602.3	2.714721747286765e-08
602.3	2.467500838899191e-08
602.3	2.177199084148145e-08
602.3	2.03627103982113e-08
602.3	2.1568598388171e-07
602.3	1.985347400775366e-07
602.3	1.932993810257184e-07


==> anc/data/Fig_3/Fig_3_Delta_3_lambda_2.dat <==
#mu	Delta_1
602.3	98.70593237801118
602.3	98.70593219392777
602.3	98.7059318272613
602.3	98.70593310181104
602.3	98.70593254233992
602.3	98.70592392964048
602.3	98.70584271691492
602.3	98.70537240129585
602.3	98.70373122114304
602.3	98.69930976020537
602.3	98.68926068856258
602.3	98.66983893892998
602.3	98.63646245534385
602.3	98.58403020286411
602.3	98.50782099600968
602.3	98.40327930513932
602.3	98.2663112920436
602.3	98.09322778474667
602.3	97.88126901408108
602.3	97.62787839825708
602.3	97.3310544364806
602.3	96.98917572549298
602.3	96.60092240387948
602.3	96.16520369052138
602.3	95.68109480729994
602.3	95.14778423992206
602.3	94.56453083185924
602.3	93.93062947016148
602.3	93.24538383306783
602.3	92.5080845704606
602.3	91.7179914927284
602.3	90.87431839043202
602.3	89.97621943081393
602.3	89.02277605406873
602.3	88.01298363933952
602.3	86.945737144949
602.3	85.81981493398442
602.3	84.6338602964798
602.3	83.38602093393379
602.3	82.07519088382524
602.3	80.69918744659802
602.3	79.25584516876742
602.3	77.74270194987471
602.3	76.15694399976222
602.3	74.49533813075841
602.3	72.75414770083681
602.3	70.9290271261543
602.3	69.01488784873241
602.3	67.00572571891891
602.3	64.8943949397938
602.3	62.67230691922011
602.3	60.32902025474443
602.3	57.85166961114239
602.3	55.22414722935451
602.3	52.42542661929095
602.3	49.42935907946519
602.3	46.19937166281012
602.3	42.68468549777874
602.3	38.81029185328415
602.3	34.45874464613026
602.3	29.42174898325273
602.3	23.26502775658913
602.3	14.38640355414321
602.3	0.0001358857694355
602.3	1.287452395226277e-06
602.3	1.377971068538429e-05
602.3	2.14005157578041e-08
602.3	2.336171181236002e-06
602.3	1.304494006730069e-06
602.3	6.699592528388864e-05
602.3	3.757194297995196e-07
602.3	0.0019604345432478
602.3	1.307908435549166e-05
602.3	2.859670007784012e-05
602.3	0.0003162091207372
602.3	4.436344228880067e-05
602.3	1.220159187138015e-06
602.3	0.0002353090228095
602.3	0.0001421561836566
602.3	1.236047655202956e-05
602.3	6.504759358075353e-09
602.3	8.386822660800899e-09
602.3	2.791473296411311e-05
602.3	2.613859263705655e-06
602.3	2.792853026958393e-05
602.3	3.269324841484761e-05
602.3	3.919547331951792e-06
602.3	4.347231501108437e-06
602.3	9.32987630501581e-06
602.3	7.522403034007243e-07
602.3	2.849403665945793e-06
602.3	1.944872850944075e-06
602.3	1.374840395098809e-06
602.3	9.73989630682222e-07
602.3	6.784427338228515e-07
602.3	4.718456606320599e-07
602.3	3.296953327940338e-07
602.3	2.352768096278319e-07
602.3	1.684798680017732e-07
602.3	1.206475848614731e-07
602.3	8.52218393429313e-08
602.3	6.136788265531193e-08
602.3	4.585812467039033e-08
602.3	3.6603762395092726e-08
602.3	2.695558269335048e-08
602.3	2.1734357900717197e-08
602.3	1.905716520329251e-06
602.3	1.487282183471846e-06
602.3	2.053838745793112e-06
602.3	1.66270253360625e-08
602.3	6.374936232473645e-09
602.3	7.04357525412118e-10
602.3	2.1155021857976504e-09
602.3	7.612562950615042e-07
602.3	5.127857576968281e-09
602.3	5.662055666462168e-07
602.3	3.990020643091779e-07
602.3	4.338848731986858e-07
602.3	3.827502529557367e-07
602.3	3.510284441784057e-07
602.3	3.126217096939549e-07
602.3	2.84048224688656e-07
602.3	2.498487545763012e-07
602.3	2.241183767935612e-07
602.3	9.946522198487816e-07
602.3	1.672435664256159e-07
602.3	1.497579826341024e-07
602.3	1.460156674053124e-07
602.3	1.287740453213668e-07
602.3	1.154204027795732e-07
602.3	1.04758317908109e-07
602.3	9.513201248478677e-08
602.3	8.597877656896382e-08
602.3	7.766379229373416e-08
602.3	7.092003597767679e-08
602.3	6.386907735001511e-08
602.3	5.8207890052574335e-08
602.3	5.223817539258001e-08
602.3	4.7744215491632136e-08
602.3	4.383642028566046e-08
602.3	3.927135412345641e-08
602.3	3.628131975317841e-08
602.3	3.282945277148378e-08
602.3	2.964867268637636e-08
602.3	2.714721747286765e-08
602.3	2.467500838899191e-08
602.3	2.177199084148145e-08
602.3	2.03627103982113e-08
602.3	2.1568598388171e-07
602.3	1.985347400775366e-07
602.3	1.932993810257184e-07


==> anc/data/Fig_3/Fig_3_Delta_3_lambda_20.dat <==
#mu	Delta_1
602.3	98.70593237801118
602.3	98.70593219392777
602.3	98.7059318272613
602.3	98.70593310181104
602.3	98.70593254233992
602.3	98.70592392964048
602.3	98.70584271691492
602.3	98.70537240129585
602.3	98.70373122114304
602.3	98.69930976020537
602.3	98.68926068856258
602.3	98.66983893892998
602.3	98.63646245534385
602.3	98.58403020286411
602.3	98.50782099600968
602.3	98.40327930513932
602.3	98.2663112920436
602.3	98.09322778474667
602.3	97.88126901408108
602.3	97.62787839825708
602.3	97.3310544364806
602.3	96.98917572549298
602.3	96.60092240387948
602.3	96.16520369052138
602.3	95.68109480729994
602.3	95.14778423992206
602.3	94.56453083185924
602.3	93.93062947016148
602.3	93.24538383306783
602.3	92.5080845704606
602.3	91.7179914927284
602.3	90.87431839043202
602.3	89.97621943081393
602.3	89.02277605406873
602.3	88.01298363933952
602.3	86.945737144949
602.3	85.81981493398442
602.3	84.6338602964798
602.3	83.38602093393379
602.3	82.07519088382524
602.3	80.69918744659802
602.3	79.25584516876742
602.3	77.74270194987471
602.3	76.15694399976222
602.3	74.49533813075841
602.3	72.75414770083681
602.3	70.9290271261543
602.3	69.01488784873241
602.3	67.00572571891891
602.3	64.8943949397938
602.3	62.67230691922011
602.3	60.32902025474443
602.3	57.85166961114239
602.3	55.22414722935451
602.3	52.42542661929095
602.3	49.42935907946519
602.3	46.19937166281012
602.3	42.68468549777874
602.3	38.81029185328415
602.3	34.45874464613026
602.3	29.42174898325273
602.3	23.26502775658913
602.3	14.38640355414321
602.3	0.0001358857694355
602.3	1.287452395226277e-06
602.3	1.377971068538429e-05
602.3	2.14005157578041e-08
602.3	2.336171181236002e-06
602.3	1.304494006730069e-06
602.3	6.699592528388864e-05
602.3	3.757194297995196e-07
602.3	0.0019604345432478
602.3	1.307908435549166e-05
602.3	2.859670007784012e-05
602.3	0.0003162091207372
602.3	4.436344228880067e-05
602.3	1.220159187138015e-06
602.3	0.0002353090228095
602.3	0.0001421561836566
602.3	1.236047655202956e-05
602.3	6.504759358075353e-09
602.3	8.386822660800899e-09
602.3	2.791473296411311e-05
602.3	2.613859263705655e-06
602.3	2.792853026958393e-05
602.3	3.269324841484761e-05
602.3	3.919547331951792e-06
602.3	4.347231501108437e-06
602.3	9.32987630501581e-06
602.3	7.522403034007243e-07
602.3	2.849403665945793e-06
602.3	1.944872850944075e-06
602.3	1.374840395098809e-06
602.3	9.73989630682222e-07
602.3	6.784427338228515e-07
602.3	4.718456606320599e-07
602.3	3.296953327940338e-07
602.3	2.352768096278319e-07
602.3	1.684798680017732e-07
602.3	1.206475848614731e-07
602.3	8.52218393429313e-08
602.3	6.136788265531193e-08
602.3	4.585812467039033e-08
602.3	3.6603762395092726e-08
602.3	2.695558269335048e-08
602.3	2.1734357900717197e-08
602.3	1.905716520329251e-06
602.3	1.487282183471846e-06
602.3	2.053838745793112e-06
602.3	1.66270253360625e-08
602.3	6.374936232473645e-09
602.3	7.04357525412118e-10
602.3	2.1155021857976504e-09
602.3	7.612562950615042e-07
602.3	5.127857576968281e-09
602.3	5.662055666462168e-07
602.3	3.990020643091779e-07
602.3	4.338848731986858e-07
602.3	3.827502529557367e-07
602.3	3.510284441784057e-07
602.3	3.126217096939549e-07
602.3	2.84048224688656e-07
602.3	2.498487545763012e-07
602.3	2.241183767935612e-07
602.3	9.946522198487816e-07
602.3	1.672435664256159e-07
602.3	1.497579826341024e-07
602.3	1.460156674053124e-07
602.3	1.287740453213668e-07
602.3	1.154204027795732e-07
602.3	1.04758317908109e-07
602.3	9.513201248478677e-08
602.3	8.597877656896382e-08
602.3	7.766379229373416e-08
602.3	7.092003597767679e-08
602.3	6.386907735001511e-08
602.3	5.8207890052574335e-08
602.3	5.223817539258001e-08
602.3	4.7744215491632136e-08
602.3	4.383642028566046e-08
602.3	3.927135412345641e-08
602.3	3.628131975317841e-08
602.3	3.282945277148378e-08
602.3	2.964867268637636e-08
602.3	2.714721747286765e-08
602.3	2.467500838899191e-08
602.3	2.177199084148145e-08
602.3	2.03627103982113e-08
602.3	2.1568598388171e-07
602.3	1.985347400775366e-07
602.3	1.932993810257184e-07


==> anc/data/Fig_3/Fig_3_Delta_3_lambda_5.dat <==
#mu	Delta_1
602.3	98.70593237801118
602.3	98.70593219392777
602.3	98.7059318272613
602.3	98.70593310181104
602.3	98.70593254233992
602.3	98.70592392964048
602.3	98.70584271691492
602.3	98.70537240129585
602.3	98.70373122114304
602.3	98.69930976020537
602.3	98.68926068856258
602.3	98.66983893892998
602.3	98.63646245534385
602.3	98.58403020286411
602.3	98.50782099600968
602.3	98.40327930513932
602.3	98.2663112920436
602.3	98.09322778474667
602.3	97.88126901408108
602.3	97.62787839825708
602.3	97.3310544364806
602.3	96.98917572549298
602.3	96.60092240387948
602.3	96.16520369052138
602.3	95.68109480729994
602.3	95.14778423992206
602.3	94.56453083185924
602.3	93.93062947016148
602.3	93.24538383306783
602.3	92.5080845704606
602.3	91.7179914927284
602.3	90.87431839043202
602.3	89.97621943081393
602.3	89.02277605406873
602.3	88.01298363933952
602.3	86.945737144949
602.3	85.81981493398442
602.3	84.6338602964798
602.3	83.38602093393379
602.3	82.07519088382524
602.3	80.69918744659802
602.3	79.25584516876742
602.3	77.74270194987471
602.3	76.15694399976222
602.3	74.49533813075841
602.3	72.75414770083681
602.3	70.9290271261543
602.3	69.01488784873241
602.3	67.00572571891891
602.3	64.8943949397938
602.3	62.67230691922011
602.3	60.32902025474443
602.3	57.85166961114239
602.3	55.22414722935451
602.3	52.42542661929095
602.3	49.42935907946519
602.3	46.19937166281012
602.3	42.68468549777874
602.3	38.81029185328415
602.3	34.45874464613026
602.3	29.42174898325273
602.3	23.26502775658913
602.3	14.38640355414321
602.3	0.0001358857694355
602.3	1.287452395226277e-06
602.3	1.377971068538429e-05
602.3	2.14005157578041e-08
602.3	2.336171181236002e-06
602.3	1.304494006730069e-06
602.3	6.699592528388864e-05
602.3	3.757194297995196e-07
602.3	0.0019604345432478
602.3	1.307908435549166e-05
602.3	2.859670007784012e-05
602.3	0.0003162091207372
602.3	4.436344228880067e-05
602.3	1.220159187138015e-06
602.3	0.0002353090228095
602.3	0.0001421561836566
602.3	1.236047655202956e-05
602.3	6.504759358075353e-09
602.3	8.386822660800899e-09
602.3	2.791473296411311e-05
602.3	2.613859263705655e-06
602.3	2.792853026958393e-05
602.3	3.269324841484761e-05
602.3	3.919547331951792e-06
602.3	4.347231501108437e-06
602.3	9.32987630501581e-06
602.3	7.522403034007243e-07
602.3	2.849403665945793e-06
602.3	1.944872850944075e-06
602.3	1.374840395098809e-06
602.3	9.73989630682222e-07
602.3	6.784427338228515e-07
602.3	4.718456606320599e-07
602.3	3.296953327940338e-07
602.3	2.352768096278319e-07
602.3	1.684798680017732e-07
602.3	1.206475848614731e-07
602.3	8.52218393429313e-08
602.3	6.136788265531193e-08
602.3	4.585812467039033e-08
602.3	3.6603762395092726e-08
602.3	2.695558269335048e-08
602.3	2.1734357900717197e-08
602.3	1.905716520329251e-06
602.3	1.487282183471846e-06
602.3	2.053838745793112e-06
602.3	1.66270253360625e-08
602.3	6.374936232473645e-09
602.3	7.04357525412118e-10
602.3	2.1155021857976504e-09
602.3	7.612562950615042e-07
602.3	5.127857576968281e-09
602.3	5.662055666462168e-07
602.3	3.990020643091779e-07
602.3	4.338848731986858e-07
602.3	3.827502529557367e-07
602.3	3.510284441784057e-07
602.3	3.126217096939549e-07
602.3	2.84048224688656e-07
602.3	2.498487545763012e-07
602.3	2.241183767935612e-07
602.3	9.946522198487816e-07
602.3	1.672435664256159e-07
602.3	1.497579826341024e-07
602.3	1.460156674053124e-07
602.3	1.287740453213668e-07
602.3	1.154204027795732e-07
602.3	1.04758317908109e-07
602.3	9.513201248478677e-08
602.3	8.597877656896382e-08
602.3	7.766379229373416e-08
602.3	7.092003597767679e-08
602.3	6.386907735001511e-08
602.3	5.8207890052574335e-08
602.3	5.223817539258001e-08
602.3	4.7744215491632136e-08
602.3	4.383642028566046e-08
602.3	3.927135412345641e-08
602.3	3.628131975317841e-08
602.3	3.282945277148378e-08
602.3	2.964867268637636e-08
602.3	2.714721747286765e-08
602.3	2.467500838899191e-08
602.3	2.177199084148145e-08
602.3	2.03627103982113e-08
602.3	2.1568598388171e-07
602.3	1.985347400775366e-07
602.3	1.932993810257184e-07


==> anc/data/Fig_4/MVsmu.dat <==
mu	M_s(lambda=1)	M_d(lambda=1)	M_u(lambda=1)	M_s(lambda=50)	M_d(lambda=50)	M_u(lambda=50)
0	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
2	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
4	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
6	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
8	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
10	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
12	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
14	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
16	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
18	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
20	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
22	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
24	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
26	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
28	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
30	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
32	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
34	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
36	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
38	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
40	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
42	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
44	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
46	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
48	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
50	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
52	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
54	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
56	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
58	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
60	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
62	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
64	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
66	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
68	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
70	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
72	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
74	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
76	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
78	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
80	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
82	549.4792013743771	367.6482504954195	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
84	549.4792013743771	367.6482504954196	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
86	549.4792013743771	367.6482504954196	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
88	549.4792013743771	367.6482504954196	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
90	549.4792013743771	367.6482504954196	367.6482504954195	549.4792013805337	367.6482511664443	367.6482502880381
92	549.4792026083493	367.6482520223494	367.6482509194516	549.4792013805337	367.6482511664443	367.6482502880381
94	549.4791994349415	367.6482489919379	367.6482501163561	549.4792013805337	367.6482511664443	367.6482502880381
96	549.4791994349415	367.6482489919379	367.6482501163561	549.4792013805337	367.6482511664443	367.6482502880381
98	549.4791994349415	367.6482489919379	367.6482501163561	549.4792013805337	367.6482511664443	367.6482502880381
100	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
102	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
104	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
106	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
108	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
110	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
112	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
114	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
116	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
118	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
120	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
122	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
124	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
126	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
128	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
130	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
132	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
134	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
136	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
138	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
140	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
142	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
144	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
146	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
148	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
150	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
152	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
154	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
156	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
158	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
160	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
162	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
164	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
166	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
168	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
170	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
172	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
174	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
176	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
178	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
180	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
182	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
184	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
186	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
188	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
190	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
192	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
194	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
196	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
198	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
200	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
202	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
204	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
206	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
208	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
210	549.479201374377	367.6482504954193	367.6482504954196	549.4792013805337	367.6482511664443	367.6482502880381
212	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
214	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
216	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
218	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
220	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
222	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
224	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
226	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
228	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
230	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
232	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
234	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
236	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
238	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
240	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
242	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
244	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
246	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
248	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
250	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
252	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
254	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
256	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
258	549.4792007808074	367.6482486124771	367.6482476299769	549.4792013805337	367.6482511664443	367.6482502880381
260	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
262	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
264	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
266	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
268	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
270	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
272	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
274	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
276	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
278	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
280	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
282	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
284	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
286	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
288	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
290	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
292	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005321235	367.6482560460971	367.6482517180798
294	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005557614	367.6482579701237	367.6482530201183
296	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005557614	367.6482579701237	367.6482530201183
298	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005557614	367.6482579701237	367.6482530201183
300	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005557614	367.6482579701237	367.6482530201183
302	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005557614	367.6482579701237	367.6482530201183
304	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005557614	367.6482579701237	367.6482530201183
306	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005557614	367.6482579701237	367.6482530201183
308	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005557614	367.6482579701237	367.6482530201183
310	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005557614	367.6482579701237	367.6482530201183
312	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005557614	367.6482579701237	367.6482530201183
314	549.4792007808074	367.6482486124771	367.6482476299769	549.4792005557614	367.6482579701237	367.6482530201183
316	549.4792002321625	367.6482488695157	367.6482429839405	549.479203052801	367.6482595652447	367.6482548613515
318	549.4791989491621	367.6482475891243	367.6482528341097	549.479203052801	367.6482595652447	367.6482548613515
320	549.4791989491621	367.6482475891243	367.6482528341097	549.479203052801	367.6482595652447	367.6482548613515
322	549.4791989491621	367.6482475891243	367.6482528341097	549.479203052801	367.6482595652447	367.6482548613515
324	549.4791989491621	367.6482475891243	367.6482528341097	549.479203052801	367.6482595652447	367.6482548613515
326	549.4791989491621	367.6482475891243	367.6482528341097	549.4791992409396	367.6482699532747	367.6482522964958
328	549.4791989491621	367.6482475891243	367.6482528341097	549.4792031688403	367.6482673937345	367.6482525754592
330	549.4791989491621	367.6482475891243	367.6482528341097	549.4792031688403	367.6482673937345	367.6482525754592
332	549.4791989491621	367.6482475891243	367.6482528341097	549.4790454546452	367.6480420892215	367.6474671211048
334	549.4791989491621	367.6482475891243	367.6482528341097	549.4791995130796	367.6482399705019	367.6482521567914
336	549.4791989491621	367.6482475891243	367.6482528341097	549.4792053831341	367.6482278911509	367.6482525458181
338	549.4791989491621	367.6482475891243	367.6482528341097	549.4792013752008	367.6482504919288	367.6482504943722
340	549.4792226465989	367.6482637052682	367.6482343466603	549.4792013752008	367.6482504919288	367.6482504943722
342	549.4792012579959	367.6482499794162	367.6482504092506	549.4662335523808	367.6101265707751	367.6314157188717
344	549.4792012579959	367.6482499794162	367.6482504092506	549.4792013752008	367.6482504919288	367.6482504943722
346	549.4790933110061	367.6481723761817	367.64789650741	549.4792013752008	367.6482504919288	367.6482504943722
348	549.4791751531072	367.6482594448672	367.6482566554148	549.4792013752008	367.6482504919288	367.6482504943722
350	549.4791454746381	367.6480432807123	367.6481129977017	549.4792013752008	367.6482504919288	367.6482504943722
352	549.4792024755293	367.6482516704143	367.6482495331517	549.4792013752008	367.6482504919288	367.6482504943722
354	549.4792004484892	367.6482503870708	367.6482503870707	549.4792013752008	367.6482504919288	367.6482504943722
356	549.4791992565017	367.6482475000275	367.648253253322	465.3371700629722	59.54616558349905	72.6942019155302
358	549.4792025811823	367.6482520610063	367.6482537725615	464.9744678513525	55.48594361445209	67.86231405970082
360	467.1581839899533	76.55823122763195	93.03690452045898	464.6835181206986	51.98558816879798	63.68477075387457
362	466.4553123462936	70.45547569499342	85.89190064383241	464.445822028649	48.92786851787471	60.02409088872914
364	465.9075184401676	65.30514603367679	79.80924005909245	464.2487288471631	46.22512376134694	56.78077436384525
366	465.4842559557817	61.01875397217219	74.72605626067407	464.0831200213397	43.81329870527216	53.88068157139436
368	465.1408598720506	57.29566112044007	70.294852319559	463.9426028245298	41.6457754660974	51.27002166935898
370	464.8587189333326	54.03484092533051	66.40109284405085	463.8222230395631	39.68401546877195	48.9035720001237
372	464.6234738709126	51.14710243688886	62.94329821702348	463.7182699172283	37.89827328129714	46.74655098107709
374	464.4249778369083	48.56693144859075	59.84662576418227	463.5991131116123	36.25586742669172	44.75965915188978
376	464.2557428618983	46.2441536199639	57.05311730674018	463.355756493624	34.72635493620238	42.90444303587616
378	464.104772183555	44.04900371853491	54.43037610350986	463.0433386330739	33.30198334791056	41.17360014029489
380	463.9840554548685	42.22210665538029	52.20408767895544	462.7066651835165	31.96915786399621	39.54366745727564
382	463.8739982482093	40.4667698711423	50.08328490505364	462.2747087056846	30.74660915173313	38.06197099149043
384	463.7773904138263	38.85274991803172	48.1308181348787	461.8409152727267	29.59876237560458	36.66164653333065
386	463.6921371038082	37.36310484185265	46.32689213959986	461.3694325019143	28.53844858838016	35.36674489286352
388	463.6085412835528	35.98234622387654	44.6529720425984	460.8701711873774	27.53443249458157	34.13963302960321
390	463.4291707065078	34.68303886450583	43.07416596838848	460.3424677554225	26.59310120206253	32.98815346483119
392	463.1913616016705	33.46498534883086	41.59162011029062	459.7855964130036	25.70869809564583	31.90546788450264
394	462.9135902914115	32.32302571716232	40.1998057303211	459.1617504129415	24.87255792031486	30.88073897507762
396	462.2550153571812	31.1930433756573	38.81628425183847	458.2229963906885	24.05822775674708	29.87959688138978
398	461.2149718699636	30.08145507446741	37.44948741412745	456.7930894156387	23.25214247802814	28.88414282730466
400	459.852004461934	29.00223260738004	36.11766864560207	454.93152886633	22.46320403013291	27.90620438419721
402	458.1718192220342	27.95830850879413	34.825025763667	452.6558993723888	21.69520271120337	26.95078191127011
404	456.1674464815464	26.95002054838859	33.57216201126607	260.2272603568982	34.9821617851945	34.98215171075308
406	453.8285364962558	25.97493939133382	32.35672268416663	257.3081384798443	34.18185197056778	34.18184460312268
408	451.1331659198046	25.0381977116541	31.18342805177432	254.4405548545446	33.41802601851573	33.41803097441972
410	448.0713535453602	24.13286156147636	30.04531799725271	251.6233639632297	32.68801107052074	32.68800128570312
412	444.6268107428311	23.26011632724933	28.94329497577657	248.8554381437866	31.9892607278084	31.98925621381954
414	440.7881754752645	22.41954385016643	27.87676972605664	246.1358315765295	31.31967320903583	31.31967271250443
416	283.9070045442772	35.56980955919896	35.56980955749113	243.4634284911012	30.67723257662465	30.6772351929112
418	281.6147973136021	34.75628015069216	34.75628014644595	240.8373182852996	30.06015425847244	30.06014188536185
420	279.3558161580174	33.97746590026224	33.97746590093508	238.2565105299929	29.46676955840328	29.46676978832566
422	277.1293286858597	33.23093025659445	33.23093025714756	235.7200631211452	28.89565275530689	28.89562517547853
424	274.934659448938	32.5144733165153	32.51447331145414	233.2271335781481	28.34540934360263	28.3454094325942
426	272.7711802932173	31.82610298047541	31.82610298486265	230.7767209217725	27.81483374411063	27.81485181455696
428	270.6383024208695	31.1640101268149	31.16401012563166	228.3680485189163	27.30277586835568	27.30278014498548
430	268.5354699874516	30.52654754642974	30.52654754316963	226.0001832402387	26.80821559722231	26.8082193722648
432	266.4621547881486	29.91221160837314	29.91221160834671	223.672290879465	26.33017606850868	26.33016979667503
434	264.4178519319366	29.31962648578553	29.31962648744464	221.383544259233	25.86778064992502	25.86777936438083
436	262.4020762966047	28.74753045285424	28.74753045270416	219.1331244002786	25.42018032718979	25.42017195211448
438	260.4143596101174	28.19476387175959	28.19476387312734	216.9202388258463	24.98670295416287	24.98670359823863
440	258.4542481079933	27.66025877983959	27.66025879825947	214.744085053213	24.56656390751866	24.56656500670455
442	256.5213005200028	27.14302970332205	27.14302970730312	212.6039092579622	24.15911523105295	24.15910831914326
444	254.6150865560048	26.64216554915587	26.6421655435894	210.4989149586553	23.7638128441553	23.76381265064342
446	252.7351855395981	26.15682246289523	26.15682246285729	208.428396475168	23.38002695920153	23.3800237803534
448	250.8811854324715	25.68621760885691	25.68621760564946	206.3916078606283	23.00725021834226	23.00724849854535
450	249.0526819319101	25.22962344007458	25.22962344033737	204.3878309864171	22.64497008002497	22.64497130718842
452	247.2492777994953	24.78636280176676	24.78636280120597	202.4163768253182	22.29274696664891	22.29275293423585
454	245.4705823181373	24.35580444081212	24.35580444366808	200.4765920492438	21.95011625916068	21.95013623697862
456	243.7162108330419	23.9373590605157	23.93735905964106	198.5676784287382	21.61672222114376	21.61670809347487
458	241.9857844590271	23.53047572658462	23.53047572686345	196.6891013319203	21.29213090323668	21.29213142222442
460	240.2789297415466	23.1346386985626	23.13463869858512	194.8402245165896	20.9759855236195	20.97599698356145
462	238.595278495314	22.74936453943923	22.74936454013331	193.0203188628706	20.66797252627871	20.66797258418445
464	236.9344676198451	22.374199522454	22.37419952287265	191.2288603887725	20.36774049917432	20.3677423585059
466	235.296139004646	22.00871729883821	22.00871729742953	189.4652159139138	20.07500317059222	20.07499177476528
468	233.6799393957482	21.65251676218581	21.65251676244359	187.7287837407773	19.78945581482627	19.78947288834267
470	232.0855203820245	21.30522014540164	21.30522014533246	186.0190022444374	19.5108562995565	19.51085026476785
472	230.5125383031973	20.96647126464773	20.96647126524651	184.335337606427	19.23892195716047	19.23891577558718
474	228.9606542576262	20.635933938938	20.63593394017208	182.6772065618868	18.97344435169905	18.97341543833276
476	227.4295340656039	20.31329054112591	20.31329054346756	181.0440614064591	18.71408797639256	18.71411261530626
478	225.918848241766	19.99824068754976	19.99824068662346	179.4354308363926	18.46073811514564	18.46075949669587
480	224.428272040246	19.69050002015538	19.69050002024778	177.8507817520621	18.21319504307264	18.21321040543108
482	222.9574854000853	19.38979911976262	19.38979911926377	176.2895800911448	17.97116107088845	17.97117574313497
484	221.5061729716083	19.0958824837966	19.09588248386907	174.7513699896273	17.7345474040972	17.73454035326423
486	220.07402411729	18.80850760887792	18.80850760770798	173.2357290874984	17.50311024139304	17.50313683161722
488	218.6607329012052	18.52744412937469	18.52744412923969	171.7421231537532	17.27672932420893	17.27672809017317
490	217.2659981051744	18.25247304379144	18.25247304579107	170.2701135447206	17.055193646867	17.05518967824178
492	215.889523208688	17.98338599140061	17.98338598528812	168.8192782029096	16.83835214475558	16.8383503451797
494	214.5310159683548	17.71998468693757	17.71998451389016	167.3891957627106	16.62608171449637	16.62607190434936
496	213.1901905872053	17.46207975464691	17.46207975029302	165.9793995273916	16.41821805174306	16.41819423630703
498	211.8667633195774	17.20949128584356	17.20949129016521	164.5895189353236	16.21459885110355	16.21459891299142
500	210.5604568488999	16.96204719825737	16.96204719817854	163.2191552114131	16.01514530175314	16.01514125113324
502	209.2709980870545	16.7195832731745	16.71958327326396	161.8679148951769	15.81971283695999	15.81969336748796
504	207.9981185909704	16.48194263058002	16.4819426304246	160.5354151372806	15.62815355820158	15.62815964744697
506	206.7415545374004	16.24897529092291	16.24897529029239	159.2212472874918	15.4404116543578	15.44039162794264
508	205.5010467272878	16.02053779404281	16.02053778575861	157.9251458801423	15.25632921246312	15.25632805065199
510	204.276336020601	15.79649249849601	15.79649352390422	156.646689507153	15.07577351925264	15.075788046525
512	203.0671774732155	15.57670751523012	15.57671055460514	155.3855015398472	14.89874293456918	14.89872784251732
514	201.8733249383762	15.36105779272192	15.3610619999528	154.1413304893251	14.72503115231091	14.72503281201051
516	200.6945427147611	15.14942338930593	15.14942695599157	152.9137664104427	14.55460431924157	14.5545996284627
518	199.5305835115099	14.94168521297168	14.94169004031834	151.7025405544865	14.38733207287852	14.38734609187877
520	198.3812217168281	14.7377367406389	14.7377422589201	150.507339057944	14.22319720978942	14.22321045357076
522	197.246242826146	14.53746622597754	14.53747536176753	149.3278622388334	14.06204692810571	14.06204056115504
524	196.1253772910734	14.34077588731463	14.34078338084155	148.1637855526517	13.90383523405093	13.90384055568144
526	195.0184774282791	14.14756792494561	14.1475679247447	147.0148131896154	13.74845001898127	13.74845012240087
528	193.9252515873139	13.95773789323573	13.95774325407171	145.8807087651648	13.59586857986987	13.59587175904871
530	192.8455465238019	13.77120457697674	13.77120633145768	144.7611215676284	13.44595715877388	13.44595499912465
532	191.7791285928302	13.58787613869969	13.58787809502602	143.6558635643991	13.29869838598618	13.29871190733093
534	190.7257929546161	13.40766789602969	13.40767499437073	142.5646332898618	13.1539948290102	13.15401686455755
536	189.6853674293204	13.23050147269995	13.23050403796483	141.487129693353	13.01182435770066	13.01181667696387
538	188.6576328746435	13.05629585892967	13.05629865028388	140.4231802994112	12.8720752573502	12.87204193198578
540	187.6424114422096	12.88497598709449	12.8849852511319	139.3724842300962	12.73466806165782	12.73466140647115
544	185.6487427467671	12.55070766767157	12.55071115853895	138.3348687351498	12.59961656919918	12.59961636760147
546	184.6699434911204	12.38762052405486	12.38762427566444	137.310022580064	12.46681831014532	12.46682033451491
548	183.7029334156008	12.22714384853096	12.22714837735638	136.2977525462378	12.33622462684827	12.33622451308762
550	182.7475584456927	12.06921879464685	12.06921879464679	135.2978255473155	12.20778127949298	12.20777905550076
552	181.8036190993395	11.91378072793748	11.91377600528957	134.3100034808299	12.08142817071192	12.08144717452419
554	180.870966227268	11.76076098735683	11.76076098774813	133.3341396706449	11.95716528602341	11.95716551666983
556	179.9494445789762	11.61011708709308	11.61011708633426	132.3699753955188	11.8348922472735	11.83489018185436
558	179.0388976492775	11.46178947173958	11.46178947157336	131.4172858419018	11.71455358636243	11.71456176374149
560	178.1391740191126	11.31572521667453	11.31572521589656	130.4759208006307	11.5961601115978	11.59617346867984
562	177.2501259972451	11.17187318213665	11.17187318275587	129.5456638006704	11.47962642069789	11.47963253694042
564	176.3716096050385	11.03018395257118	11.03018395256293	128.6263258630973	11.36492657648954	11.36492185327625
566	175.503484573248	10.89060976513235	10.89060976508705	127.7177093841158	11.25200925436737	11.2520067075043
568	174.6456143244894	10.75310446272342	10.75310446304222	126.8196454267075	11.14081965021015	11.14082429701418
570	173.7978659810969	10.61762343064966	10.61762343110971	125.9319639045449	11.0313882297294	11.03138355396664
572	172.9601103627366	10.48412354868475	10.48412354869974	125.0544645854076	10.92359186906237	10.92357440517673
574	172.1322219945904	10.35256314260463	10.35256314287724	124.1870145731535	10.81743229386881	10.81743155615574
576	171.3140791221838	10.2229019396964	10.22290193962373	123.3294417295466	10.71288831872532	10.71287808822856
578	170.5055637275818	10.09510102551756	10.09510102697531	122.4815240401482	10.60988917173771	10.60989094857427
580	169.7065615553629	9.969122811210282	9.969122813704535	121.6431641000201	10.50842199173402	10.50844218483505
582	168.9169621446161	9.844930988639016	9.8449309882897	120.8141996575486	10.40846556284424	10.4084561373935
584	168.1366588700541	9.722490505962927	9.722490505754338	119.9944499004865	10.30998057558154	10.30998415417251
586	167.3655489859326	9.601767535249053	9.601767534889188	119.1838053849309	10.21291951976864	10.21291194011649
588	166.6035336814508	9.482729446319423	9.482729446541198	118.3821062354647	10.11728648109202	10.11728509444538
590	165.8505181519482	9.365344784119142	9.365344783953516	117.5891808946752	10.02301727613603	10.0230294750039
592	165.1064116684582	9.249583245654453	9.249583246090763	116.8048763000456	9.930119255700598	9.930106318877822
594	164.3711276724848	9.135415674259376	9.135415665489283	116.0291247376346	9.83852114154919	9.838518400201142
596	163.6445838507362	9.022814007738935	9.022814007639823	115.2617765123941	9.748242763918933	9.74822747758514
598	162.9267022954251	8.911751335787212	8.911751335590901	114.5026366710423	9.65921277804344	9.65921248298674
600	162.2174095825741	8.802201827295105	8.802201827106344	113.7516301802308	9.571443820395205	9.571443861496904
602	161.5166369421763	8.694140757940199	8.694140758654969	113.0086329038747	9.484895288711735	9.484895296029295
604	160.8243204064675	8.58754450637604	8.587544507819983	112.273498709298	9.399542262346635	9.3995427911153
606	160.1404009970268	8.482390556026889	8.48239055604474	111.5461062709803	9.315358220089154	9.315371361986108
608	159.4648249241598	8.37865750232921	8.378657502158083	110.8263837756811	9.23234282992272	9.232350930590314
610	158.797543794371	8.276325072728001	8.276325065174905	110.1141530607031	9.150451368125845	9.150458434273656
612	158.1385148910168	8.175374120548542	8.175374124185524	109.4093508163719	9.069660990277647	9.069669285210804
614	157.4877013880318	8.075786702062786	8.075786702715012	108.7117827226845	8.989969629524325	8.989972289611307
616	156.8450727309234	7.977546038608897	7.977546036880033	108.0214420416967	8.91134427550629	8.911353939595193
618	156.2106049082196	7.880636592649577	7.880636593449937	107.3381831933325	8.833758872124799	8.833759443074445
620	155.5842808429995	7.785044107665891	7.785044107198001	106.6618811081927	8.757211021527096	8.757208087540807
622	154.9660908063022	7.690755640600214	7.690755640995482	105.9924551360989	8.68165141690668	8.68167508590009
624	154.3560328462057	7.597759634566099	7.597759634739824	105.3297753050248	8.60710741004767	8.607104349572564
626	153.7541132916178	7.50604597785142	7.506045978048175	104.6737944923386	8.533523008417149	8.533526272137355
628	153.1603472789814	7.415606080298419	7.415606080464483	104.0243817521579	8.460900378388924	8.460913405990931
630	152.574727003629	7.326429500571284	7.326429500554944	103.3814133573867	8.389215781186222	8.389207402075902
632	151.9973459929434	7.238517187835376	7.238517187837165	102.7448728842992	8.318448443219532	8.318452868686594
634	151.4282218088156	7.151862778475218	7.151862778486259	102.1145941935545	8.248595106696412	8.248579802827063
636	150.8674109572698	7.066464720420399	7.066464720431849	101.4905289065702	8.179618417934531	8.179617584014487
638	150.3149821406383	6.982323528336755	6.982323528351285	100.8725959870261	8.111518727902734	8.111509960832457
640	149.7710170910796	6.899441932525064	6.899441932504161	100.2606533794585	8.044268797732078	8.044270740642293
642	149.2356114409042	6.817825041466993	6.817825041461445	99.65467584778104	7.977860612759388	7.977888440667895
644	148.7088756286759	6.737480519015759	6.737480519013642	99.05454828454435	7.912304573486297	7.912301540551166
646	148.1909358217754	6.658418774708549	6.658418774631359	98.46020151808388	7.847542780883548	7.847537755428728
648	147.6819348410246	6.580653166300642	6.580653166711487	97.87156475561548	7.783588637066499	7.783588674077195
650	147.1820330302433	6.504200210800064	6.50420021079002	97.28852841366144	7.720417919589944	7.72042076518513
652	146.6914091040732	6.429079802410085	6.429079802398591	96.71105827931444	7.658022018638583	7.658019959365953
654	146.2102608070404	6.355315427873361	6.355315427879787	96.1390433999942	7.596382069292426	7.596382068855903
656	145.7388054294326	6.282934374190607	6.282934374254282	95.57242274554218	7.535493821792937	7.535498044372487
658	145.2772800224966	6.211967915163942	6.211967915258056	95.0111180229424	7.475337826375481	7.475337570568318
660	144.8259412234371	6.142451460995767	6.142451460845453	94.45506063449156	7.415902610957492	7.415903860729617
662	144.3850645911814	6.0744246567376	6.074424656436998	93.90419493742998	7.357183395107303	7.35718299004555
664	143.9549432498559	6.007931396878223	6.007931397128544	93.35841688563085	7.299159978663142	7.299163102181453
666	143.5358857751492	5.943019745341559	5.943019745349374	92.81769147381868	7.241832396179561	7.241834155454697
668	143.1282131700631	5.879741727363135	5.879741727428436	92.28192833313834	7.185172623611899	7.185171908737455
670	142.7322551071459	5.818153016525842	5.818153016443476	91.75108239372764	7.129183672917322	7.129182175069907
672	142.3483465131369	5.758312664005295	5.758312663628383	91.22507557841404	7.07384177661755	7.073837711357721
674	141.9767521113135	5.700271999100393	5.700271999094188	90.7038643417236	7.019164377749765	7.019157449379973
676	141.6178591633189	5.64410353098292	5.644103530978813	90.18735274909106	6.96510412630968	6.965100187299372
678	141.2719369439788	5.589865295269831	5.589865295415718	89.67549101358934	6.911662976220035	6.911665259132121
680	140.939177644394	5.537606419946927	5.537606419931815	89.1682412596888	6.858835832971862	6.858864024483503
682	140.7000051576024	5.500000784107477	5.50000078389535	88.66552349020253	6.806634842766223	6.806634272689414
684	140.7000051576024	5.500000784107477	5.50000078389535	88.1672852742561	6.755017267789281	6.755015817598824
686	140.6999999407855	5.500001063599179	5.500000127621985	87.67347426622563	6.703986024731538	6.703985639439392
688	140.7000015093174	5.499997336366537	5.49999908828982	87.18402628059417	6.653531446441902	6.653530811688885
690	140.7000015093174	5.499997336366537	5.49999908828982	86.69890143193201	6.603646711332627	6.603639518767074
692	140.7000015093174	5.499997336366537	5.49999908828982	86.21799542470013	6.554316441693641	6.554312344777527
694	140.7000015093174	5.499997336366537	5.49999908828982	85.74133995388436	6.505543871110398	6.505544612146531
696	140.7000015093174	5.499997336366537	5.49999908828982	85.26882449516413	6.457303072762061	6.457309320878205
698	140.7000015093174	5.499997336366537	5.49999908828982	84.80039955715735	6.409602792064558	6.40961276832989
700	140.7000015093174	5.499997336366537	5.49999908828982	84.33604361560464	6.362452648269289	6.362444949052832
702	140.6999996575104	5.500000158571407	5.500000075717377	83.8756514832237	6.315790694207745	6.315792563466631
704	140.6999993820867	5.499999335832328	5.4999994670809	83.4192215727414	6.269641491924316	6.269646124800389
706	140.6999993820867	5.499999335832328	5.4999994670809	82.9666886506312	6.224013260154231	6.224009185263562
708	140.7000004445795	5.500000232550842	5.500000716076836	82.51804048170797	6.178863675459066	6.178870639384321
710	140.6999999783129	5.500000068340873	5.499999985952375	82.07320404374194	6.134224069309751	6.134213496836482
712	140.6999999783129	5.500000068340873	5.499999985952375	81.63209290280226	6.090041530684205	6.090043656185209
714	140.6999999783129	5.500000068340873	5.499999985952375	81.19471103952414	6.046348173675922	6.046346225074792
716	140.6999999783129	5.500000068340873	5.499999985952375	80.7610171389055	6.003119160982187	6.003104414068905
718	140.7000000074744	5.500000033151062	5.500000082505908	80.3309272994647	5.960336436222024	5.960345761948474
720	140.7000000074744	5.500000033151062	5.500000082505908	79.9044421229438	5.918030089721747	5.918031132786038
722	140.7000000074744	5.500000033151062	5.500000082505908	79.48151238303015	5.876170636717336	5.876173579143081
724	140.6999999711988	5.499999963802276	5.500000021974641	79.0620520211527	5.834735910161954	5.834738425661121
726	140.6999999711988	5.499999963802276	5.500000021974641	78.6460679871901	5.793746392062575	5.793749677374961
728	140.6999999711988	5.499999963802276	5.500000021974641	78.23349944063398	5.753185333546885	5.753185443005836
730	140.6999999711988	5.499999963802276	5.500000021974641	77.82432045193494	5.713044470181572	5.713047220833888
732	140.6999999711988	5.499999963802276	5.500000021974641	77.41847462647061	5.673323533623644	5.673314858732522
734	140.6999999711988	5.499999963802276	5.500000021974641	77.01593814484914	5.634013004786998	5.634013001361162
736	140.6999999634837	5.499999947636622	5.500000027523594	76.61665109870658	5.595105296764545	5.595102755877677
738	140.6999999630144	5.499999951434959	5.5000000468817	76.22059362845904	5.556601821721455	5.556603275315211
740	140.6999999630144	5.499999951434959	5.5000000468817	75.82776011288284	5.518498416658749	5.518496166993955
742	140.6999999630144	5.499999951434959	5.5000000468817	75.43804144468261	5.480759682588415	5.48077392947401
744	140.6999999630144	5.499999951434959	5.5000000468817	75.05145518698933	5.443418219340543	5.443419201950645
746	140.6999999630144	5.499999951434959	5.5000000468817	74.66796438128321	5.406467342116649	5.406464435963564
748	140.6999999920633	5.50000001745514	5.500000005182478	74.28751314844163	5.369878892476477	5.369884972387231
750	140.6999999920633	5.50000001745514	5.500000005182478	73.91007404126414	5.333655878667968	5.3336588849128
752	140.6999999920633	5.50000001745514	5.500000005182478	73.53562030192306	5.297811499632957	5.297803509144862
754	140.6999999920633	5.50000001745514	5.500000005182478	73.16409898946533	5.262305307859434	5.262308935335895
756	140.6999999920633	5.50000001745514	5.500000005182478	72.79550353309156	5.227152837440276	5.227148764083187
758	140.6999999920633	5.50000001745514	5.500000005182478	72.42979580572168	5.19235950273966	5.192362320885803
760	140.6999999920633	5.50000001745514	5.500000005182478	72.06693349125226	5.157918726471876	5.157913129581075
762	140.7000000448527	5.499999998973267	5.500000007769564	71.70688150842051	5.123801808065267	5.123791633352336
764	140.7000000448527	5.499999998973267	5.500000007769564	71.34963170838978	5.090019798603411	5.090016894269811
766	140.7000000448527	5.499999998973267	5.500000007769564	70.9951357762404	5.056571572560538	5.056573624283326
768	140.7000000448527	5.499999998973267	5.500000007769564	70.64336954176275	5.023452164515906	5.023451804369508
770	140.7000000448527	5.499999998973267	5.500000007769564	70.29429566994722	4.990651040108003	4.990656635024783
772	140.7000000448527	5.499999998973267	5.500000007769564	69.94790092820426	4.958173917385407	4.958171459638248
774	140.7000000448527	5.499999998973267	5.500000007769564	69.60415193850925	4.92600630869356	4.926003014829043
776	140.7000000448527	5.499999998973267	5.500000007769564	69.26300665032544	4.89414938416334	4.894146341458168
778	140.7000000448527	5.499999998973267	5.500000007769564	68.92444464577632	4.86259708945814	4.862597134991285
780	140.7000000076029	5.500000015811647	5.500000000200772	68.58844718899371	4.831350434195143	4.831347974768512
782	140.7000000076029	5.500000015811647	5.500000000200772	68.25497480683299	4.800395965164222	4.800394948472022
784	140.7000000076029	5.500000015811647	5.500000000200772	67.92400462838717	4.769733400468228	4.769747309062667
786	140.7000000170335	5.499999995396924	5.500000005213519	67.59551506618573	4.739361846324834	4.739375821300134
788	140.7000000170335	5.499999995396924	5.500000005213519	67.26948603121451	4.709291722501312	4.709291238728936
790	140.7000000170335	5.499999995396924	5.500000005213519	66.94588769873711	4.679495592619985	4.679491865262917
792	140.7000000018099	5.500000002154775	5.500000005053848	66.624666267461	4.6499801500679	4.649979109734232
794	140.7000000018099	5.500000002154775	5.500000005053848	66.30583484569496	4.620740909399493	4.620731327586917
796	140.7000000018099	5.500000002154775	5.500000005053848	65.98935457839099	4.591773627440371	4.591768709248266
798	140.7000000018099	5.500000002154775	5.500000005053848	65.67520125438338	4.563071185909541	4.563070304771602
800	140.7000000018099	5.500000002154775	5.500000005053848	65.36335554189668	4.534638193668247	4.534642390364454
802	140.7000000018099	5.500000002154775	5.500000005053848	65.0537905551486	4.506457462404244	4.506468824726714
804	140.7000000018099	5.500000002154775	5.500000005053848	64.74646372028216	4.47855218739315	4.478555416301033
806	140.7000000018099	5.500000002154775	5.500000005053848	64.44138552091417	4.450902051028769	4.450898492728408
808	140.7000000018099	5.500000002154775	5.500000005053848	64.13851725396897	4.423497659547954	4.423496322443066
810	140.7000000018099	5.500000002154775	5.500000005053848	63.83783484446201	4.39635110588671	4.396351253733592
812	140.7000000018099	5.500000002154775	5.500000005053848	63.53932583647141	4.369444761588618	4.369447322416948
814	140.7000000018099	5.500000002154775	5.500000005053848	63.24295503373418	4.34278284406729	4.342784535368642
816	140.7000000018099	5.500000002154775	5.500000005053848	62.94870661775715	4.316364232078526	4.3163645454344
818	140.7000000018099	5.500000002154775	5.500000005053848	62.65656587099867	4.290184049530806	4.290184969105107
820	140.7000000018099	5.500000002154775	5.500000005053848	62.36650377497325	4.264238751213973	4.26423929896177
822	140.7000000018099	5.500000002154775	5.500000005053848	62.07850617606454	4.238525368496668	4.238526695000546
824	140.7000000018099	5.500000002154775	5.500000005053848	61.79254103567844	4.213045161400328	4.213048106096682
826	140.7000000018099	5.500000002154775	5.500000005053848	61.50860005121058	4.187784074524756	4.187789248956117
828	140.7000000018099	5.500000002154775	5.500000005053848	61.22666444783355	4.162756429072436	4.162756450449106
830	140.7000000018099	5.500000002154775	5.500000005053848	60.94670571896106	4.137946286643257	4.137946441028369
832	140.7000000018099	5.500000002154775	5.500000005053848	60.66871330183617	4.113365679606461	4.11335711217146
834	140.7000000018099	5.500000002154775	5.500000005053848	60.39265483023382	4.088981749407051	4.088981126161812
836	140.7000000018099	5.500000002154775	5.500000005053848	60.11852905374689	4.064814691133364	4.064821844492404
838	140.7000000018099	5.500000002154775	5.500000005053848	59.84629359381673	4.040881789693553	4.040881385793626
840	140.7000000018099	5.500000002154775	5.500000005053848	59.57595956149066	4.017132103218691	4.017134671380202
842	140.7000000018099	5.500000002154775	5.500000005053848	59.30749446272518	3.993601310876326	3.993608069257007
844	140.7000000018099	5.500000002154775	5.500000005053848	59.04087155071856	3.970274268301898	3.970273832196079
846	140.7000000018099	5.500000002154775	5.500000005053848	58.77608461339891	3.947147298781229	3.947147268458152
848	140.6999999923397	5.500000000269476	5.500000007493415	58.51311937749854	3.92422009335968	3.924218938534588
850	140.6999999923397	5.500000000269476	5.500000007493415	58.25194312423813	3.901491278418884	3.901493032050273
852	140.6999999923397	5.500000000269476	5.500000007493415	57.99255083179816	3.878956795204744	3.878957187479645
854	140.6999999923397	5.500000000269476	5.500000007493415	57.73492645253805	3.856617608380948	3.856616590209279
856	140.6999999923397	5.500000000269476	5.500000007493415	57.47904431345448	3.834467302443575	3.834464523887125
858	140.6999999923397	5.500000000269476	5.500000007493415	57.22489899529732	3.812499314374225	3.812499326267659
860	140.6999999923397	5.500000000269476	5.500000007493415	56.97246322073421	3.790725168172937	3.790725798703998
862	140.6999999923397	5.500000000269476	5.500000007493415	56.72174141098306	3.769136090977067	3.769132931334073
864	140.6999999923397	5.500000000269476	5.500000007493415	56.47269045887636	3.747728119173463	3.747729010885347
866	140.6999999923397	5.500000000269476	5.500000007493415	56.2253237975287	3.726500108559486	3.7265051003312
868	140.6999999923397	5.500000000269476	5.500000007493415	55.9795840186053	3.705445207008009	3.705449057573178
870	140.6999999923397	5.500000000269476	5.500000007493415	55.73549807362011	3.684577612788265	3.684574126404939
872	140.6999999923397	5.500000000269476	5.500000007493415	55.49303121348049	3.663876872376916	3.66388437773349
874	140.6999999923397	5.500000000269476	5.500000007493415	55.25216023202018	3.6433441146137	3.643331743484517
876	140.6999999923397	5.500000000269476	5.500000007493415	55.01289691489224	3.622987695999134	3.622988273807186
878	140.6999999923397	5.500000000269476	5.500000007493415	54.77520901144933	3.602800959641794	3.602804101454907
880	140.6999999923397	5.500000000269476	5.500000007493415	54.53908489006191	3.582779109406473	3.582777638450958
882	140.6999999923397	5.500000000269476	5.500000007493415	54.30450828347824	3.562921087257315	3.562920410538375
884	140.6999999774301	5.500000018835554	5.500000018320836	54.07146531707071	3.543228577745551	3.543229018437417
886	140.6999999774301	5.500000018835554	5.500000018320836	53.83993975156639	3.523699438571478	3.52369700072654
888	140.6999999774301	5.500000018835554	5.500000018320836	53.60994015535583	3.504322237072343	3.50432180518084
890	140.6999999774301	5.500000018835554	5.500000018320836	53.38142949508708	3.485104109787077	3.48510899419071
892	140.6999999774301	5.500000018835554	5.500000018320836	53.15439022942432	3.466047048359546	3.466049251399422
894	140.6999999774301	5.500000018835554	5.500000018320836	52.92882595708428	3.447144818557949	3.447144716806179
896	140.6999999774301	5.500000018835554	5.500000018320836	52.70471512093548	3.428393260648477	3.428393466690712
898	140.6999999774301	5.500000018835554	5.500000018320836	52.48204749514228	3.409795739842615	3.409796013254095
900	140.6999999774301	5.500000018835554	5.500000018320836	52.26080749784457	3.391343550390282	3.391341870202298
902	140.6999999774301	5.500000018835554	5.500000018320836	52.04098560030112	3.373047289920085	3.373032919783566
904	140.6999999774301	5.500000018835554	5.500000018320836	51.82257221971857	3.35488002497096	3.354884669975684
906	140.7000000039425	5.500000021542946	5.499999991870348	51.60555437170903	3.336877553117928	3.336874598585024
908	140.7000000039425	5.500000021542946	5.499999991870348	51.38990112773032	3.319003862695779	3.319010166463971
910	140.7000000039425	5.500000021542946	5.499999991870348	51.17561649175044	3.301279824129431	3.301282202973909
912	140.7000000039425	5.500000021542946	5.499999991870348	50.96269742209741	3.283695753970599	3.28369564417455
914	140.7000000039425	5.500000021542946	5.499999991870348	50.75112676013317	3.266255928862935	3.266253337458835
916	140.7000000039425	5.500000021542946	5.499999991870348	50.54087500926256	3.248948541782372	3.248936990321357
918	140.7000000039425	5.500000021542946	5.499999991870348	50.33195217880428	3.231768252821748	3.231766167181986
920	140.7000000039425	5.500000021542946	5.499999991870348	50.12433633875787	3.214730429077648	3.214729776338533
922	140.7000000057758	5.500000014794214	5.500000021685635	49.91801811459823	3.197822920651396	3.197826127763243
924	140.7000000165379	5.500000008046656	5.500000000677359	49.71299091145611	3.181050918828801	3.181053286509961
926	140.7000000165379	5.500000008046656	5.500000000677359	49.50923455510758	3.164409810277465	3.164400036646338
928	140.7000000165379	5.500000008046656	5.500000000677359	49.30675099105952	3.147895629080651	3.147894750894034
930	140.7000000165379	5.500000008046656	5.500000000677359	49.10551883374451	3.131510705135972	3.131511527582883
932	140.7000000165379	5.500000008046656	5.500000000677359	48.90552977948042	3.115265142823755	3.115258119728594
934	140.7000000165379	5.500000008046656	5.500000000677359	48.70677372850623	3.099120379810394	3.099122501294307
936	140.7000000165379	5.500000008046656	5.500000000677359	48.50924548261681	3.083109376907246	3.083109362899978
938	140.7000000165379	5.500000008046656	5.500000000677359	48.31292683374203	3.067219261184924	3.067223370275836
940	140.7000000165379	5.500000008046656	5.500000000677359	48.11781262733869	3.051455971522381	3.05145476731898
942	140.7000000165379	5.500000008046656	5.500000000677359	47.92388537546793	3.035814046418922	3.035808547038404
944	140.7000000021009	5.5000000133141	5.500000004486582	47.73114096493659	3.02028457738901	3.020295827634322
946	140.7000000021009	5.5000000133141	5.500000004486582	47.53957932572146	3.004875835804711	3.004879574711689
948	140.7000000021009	5.5000000133141	5.500000004486582	47.34917093193403	2.989583505386574	2.989591588068233
950	140.7000000021009	5.5000000133141	5.500000004486582	47.15992404204061	2.974409193310992	2.974411753022868
952	140.7000000021009	5.5000000133141	5.500000004486582	46.97181209329716	2.959350053997509	2.95935019799465
954	140.7000000021009	5.5000000133141	5.500000004486582	46.78483873829653	2.944401880922052	2.94440174189985
956	140.7000000021009	5.5000000133141	5.500000004486582	46.59899022266344	2.929566287430086	2.929565977669151
958	140.7000000021009	5.5000000133141	5.500000004486582	46.41425795848829	2.914840936452701	2.91484084500363
960	140.7000000021009	5.5000000133141	5.500000004486582	46.23062724316899	2.900227089278039	2.900225626563108
962	140.7000000021009	5.5000000133141	5.500000004486582	46.04810274365183	2.885721360289625	2.88571743019084
964	140.7000000021009	5.5000000133141	5.500000004486582	45.86666498650298	2.871320720259664	2.871321229866344
966	140.7000000021009	5.5000000133141	5.500000004486582	45.68630485581171	2.857028745932242	2.857028939593651
968	140.7000000021009	5.5000000133141	5.500000004486582	45.50701762189818	2.84284325825706	2.842843202252611
970	140.7000000021009	5.5000000133141	5.500000004486582	45.32879554344635	2.828762111522111	2.828762589843478
972	140.7000000021009	5.5000000133141	5.500000004486582	45.15162432458767	2.814786067744014	2.814787311524324
974	140.7000000021009	5.5000000133141	5.500000004486582	44.97549610288158	2.800899009144417	2.800907110207744
976	140.7000000021009	5.5000000133141	5.500000004486582	44.80040497738711	2.787136285510387	2.787136873824982
978	140.7000000021009	5.5000000133141	5.500000004486582	44.62634265619248	2.773461739062396	2.77346088425925
980	140.7000000021009	5.5000000133141	5.500000004486582	44.45330500247693	2.759889642109857	2.759887878140895
982	140.7000000021009	5.5000000133141	5.500000004486582	44.2812747510067	2.746414335983479	2.746413978924914
984	140.7000000021009	5.5000000133141	5.500000004486582	44.11025370286156	2.733032081664133	2.733034444105711
986	140.7000000021009	5.5000000133141	5.500000004486582	43.94022247830326	2.719758661855804	2.719757936636817
988	140.7000000021009	5.5000000133141	5.500000004486582	43.77118479574524	2.706573626415425	2.706573618704185
990	140.7000000021009	5.5000000133141	5.500000004486582	43.60311989253427	2.693479273344243	2.693485033846577
992	140.7000000021009	5.5000000133141	5.500000004486582	43.43604123865128	2.680489920678669	2.68048985900427
994	140.7000000021009	5.5000000133141	5.500000004486582	43.26992090280615	2.667588056777432	2.667588594790451
996	140.7000000021009	5.5000000133141	5.500000004486582	43.10476203117368	2.654780416508542	2.654779585520815
998	140.7000000021009	5.5000000133141	5.500000004486582	42.9405458939961	2.642061071457707	2.642061009878119
1000	140.7000000021009	5.5000000133141	5.500000004486582	42.7772752878197	2.629433607241512	2.629435074520261
1002	140.7000000021009	5.5000000133141	5.500000004486582	42.61494187634792	2.616896105092545	2.616895565220288
1004	140.7000000021009	5.5000000133141	5.500000004486582	42.45353575149561	2.604447160460852	2.604447374901732
1006	140.7000000021009	5.5000000133141	5.500000004486582	42.293049147584	2.592090310460379	2.59208815613997
1008	140.7000000021009	5.5000000133141	5.500000004486582	42.13347920795391	2.579813944318225	2.579814186393249
1010	140.7000000021009	5.5000000133141	5.500000004486582	41.97481489720995	2.567627399974632	2.567627571475599
1012	140.7000000021009	5.5000000133141	5.500000004486582	41.8170498669196	2.555526139589359	2.555526285384635
1014	140.7000000021009	5.5000000133141	5.500000004486582	41.66017683633331	2.54350954047083	2.543510123049132
1016	140.7000000021009	5.5000000133141	5.500000004486582	41.50419092626524	2.531577571402224	2.53157760801399
1018	140.7000000021009	5.5000000133141	5.500000004486582	41.34908288403892	2.519730746010636	2.519727552148229
1020	140.7000000021009	5.5000000133141	5.500000004486582	41.19484920224924	2.507962897877776	2.507962034128278
1022	140.7000000021009	5.5000000133141	5.500000004486582	41.04147936272313	2.496275448381408	2.49627726604622
1024	140.7000000021009	5.5000000133141	5.500000004486582	40.88897079392536	2.484674253012591	2.484674193823789
1026	140.7000000029212	5.500000005340903	5.499999999593733	40.73731367846363	2.47315027600695	2.473151303151524
1028	140.7000000029212	5.500000005340903	5.499999999593733	40.58650335536918	2.461701062678391	2.461707844839234
1030	140.7000000029212	5.500000005340903	5.499999999593733	40.4365313538168	2.450341710411596	2.450343553468505
1032	140.7000000029212	5.500000005340903	5.499999999593733	40.28739425160666	2.439058841949088	2.439057884952017
1034	140.7000000029212	5.500000005340903	5.499999999593733	40.13908470740022	2.42784586098569	2.427846330058451
1036	140.7000000029212	5.500000005340903	5.499999999593733	39.99159345072538	2.416714024322396	2.416713660252472
1038	140.7000000029212	5.500000005340903	5.499999999593733	39.84492134336289	2.405657319024957	2.405656583603448
1040	140.7000000029212	5.500000005340903	5.499999999593733	39.69905600403943	2.394674904455794	2.394675474147538
1042	140.7000000029212	5.500000005340903	5.499999999593733	39.55399708229136	2.383768464192709	2.38377124078745
1044	140.7000000029212	5.500000005340903	5.499999999593733	39.40973210311061	2.372935544924278	2.372939697081783
1046	140.7000000029212	5.500000005340903	5.499999999593733	39.26625297274362	2.362178520608609	2.362174721413456
1048	140.7000000029212	5.500000005340903	5.499999999593733	39.12356339063009	2.351493887956709	2.351492904460017
1050	140.7000000029212	5.500000005340903	5.499999999593733	38.98165326779613	2.340867729346222	2.34087206672366
1052	140.7000000029212	5.500000005340903	5.499999999593733	38.84051138307333	2.330333278567658	2.330330280437216
1054	140.7000000029212	5.500000005340903	5.499999999593733	38.70014126774368	2.319859851403826	2.319860675426972
1056	140.7000000029212	5.500000005340903	5.499999999593733	38.56053839659469	2.309457784353355	2.309457880598731
1058	140.7000000029212	5.500000005340903	5.499999999593733	38.42168713963608	2.299125879546433	2.29912422422581
1060	140.7000000029212	5.500000005340903	5.499999999593733	38.28358463659003	2.288864695713833	2.288860477385922
1062	140.7000000029212	5.500000005340903	5.499999999593733	38.14623560392769	2.278665948694737	2.278661963056614
1064	140.7000000029212	5.500000005340903	5.499999999593733	38.00961846728059	2.268538028713138	2.268537237152218
1066	140.7000000029212	5.500000005340903	5.499999999593733	37.8737386448699	2.258480942369429	2.258480902934057
1068	140.7000000029212	5.500000005340903	5.499999999593733	37.73859074098734	2.248482879101759	2.248480905409944
1070	140.7000000029212	5.500000005340903	5.499999999593733	37.60415715953155	2.23855910079521	2.238553497573541
1072	140.7000000029212	5.500000005340903	5.499999999593733	37.4704556212951	2.228692527647355	2.228690007727743
1074	140.7000000029212	5.500000005340903	5.499999999593733	37.33745985431078	2.218892947520458	2.218893078432247
1076	140.7000000029212	5.500000005340903	5.499999999593733	37.20517439464481	2.209157954533485	2.209158106141185
1078	140.7000000029212	5.500000005340903	5.499999999593733	37.07359140990751	2.19949119431309	2.199483593341927
1080	140.7000000029212	5.500000005340903	5.499999999593733	36.9427086451358	2.189881974131843	2.189881777068291
1082	140.7000000029212	5.500000005340903	5.499999999593733	36.81251777526171	2.180333036928631	2.180337920065715
1084	140.7000000029212	5.500000005340903	5.499999999593733	36.68301652929309	2.170855679689891	2.170856284059667
1086	140.6999999936702	5.500000014198183	5.499999992005379	36.55419170267015	2.161435121020607	2.161433243660157
1088	140.7000000048848	5.49999999919525	5.500000009093597	36.42605757920446	2.15207467489723	2.152073862581928
1090	140.7000000048848	5.49999999919525	5.500000009093597	36.29859160909182	2.142775652880697	2.142774911174218
1092	140.7000000048848	5.49999999919525	5.500000009093597	36.17179391744362	2.133535135937246	2.133535161981636
1094	140.7000000048848	5.49999999919525	5.500000009093597	36.04566194050853	2.124359216294165	2.124356737706126
1096	140.7000000048848	5.49999999919525	5.500000009093597	35.92018778889332	2.115234485761133	2.115234158508265
1098	140.7000000048848	5.49999999919525	5.500000009093597	35.79536984561704	2.106171213815219	2.106171414656315
1100	140.7000000048848	5.49999999919525	5.500000009093597	35.67120147957469	2.097167862156176	2.097169634818986
1102	140.7000000048848	5.49999999919525	5.500000009093597	35.54768410917637	2.088226471053173	2.088222504372615
1104	140.7000000048848	5.49999999919525	5.500000009093597	35.42479461277711	2.079327380423882	2.079327570690979
1106	140.7000000048848	5.49999999919525	5.500000009093597	35.30255395327035	2.070495665091454	2.07049562298219
1108	140.7000000048848	5.49999999919525	5.500000009093597	35.1809385433897	2.06172361016876	2.061719370699047
1110	140.7000000048848	5.49999999919525	5.500000009093597	35.05995838726399	2.05299584701995	2.05299578961985
1112	140.7000000048848	5.49999999919525	5.500000009093597	34.93959912599228	2.044326618803864	2.044329718098949
1114	140.7000000048848	5.49999999919525	5.500000009093597	34.81985654756595	2.035720559732507	2.03571654722496
1116	140.7000000048848	5.49999999919525	5.500000009093597	34.70073173865357	2.027158966188777	2.027158559216743
1118	140.7000000048848	5.49999999919525	5.500000009093597	34.58221497962358	2.018653931733963	2.018654129370661
1120	140.7000000048848	5.49999999919525	5.500000009093597	34.46430368601226	2.01020180020268	2.010197438480438
1122	140.7000000048848	5.49999999919525	5.500000009093597	34.34699934802199	2.001801945686322	2.001803799182503
1124	140.7000000048848	5.49999999919525	5.500000009093597	34.23029102396374	1.993459161651348	1.993459443945883
1126	140.7000000048848	5.49999999919525	5.500000009093597	34.11417643903734	1.985164222003983	1.985164307003352
1128	140.7000000048848	5.49999999919525	5.500000009093597	33.99865080486818	1.976921798058532	1.976921861595142
1130	140.7000000048848	5.49999999919525	5.500000009093597	33.88370683645765	1.968726568058448	1.968731782318366
1132	140.7000000048848	5.49999999919525	5.500000009093597	33.76935723481047	1.960590725575068	1.96059121451519
1134	140.7000000048848	5.49999999919525	5.500000009093597	33.65557924161405	1.9525006394851	1.952500878001322
1136	140.7000000068459	5.500000002174739	5.500000007508224	33.54237514268323	1.94446154773093	1.944460595992944
1138	140.7000000068459	5.500000002174739	5.500000007508224	33.42973936465643	1.936470575098304	1.936469913587545
1140	140.7000000068459	5.500000002174739	5.500000007508224	33.31767685648382	1.928533195509992	1.92853116478547
1142	140.7000000068459	5.500000002174739	5.500000007508224	33.20616679853758	1.920635190613139	1.92063408719
1144	140.7000000068459	5.500000002174739	5.500000007508224	33.09522069409824	1.91279085570305	1.912789172166537
1146	140.699999999113	5.49999998951384	5.500000004548525	32.98482683720609	1.904994487110296	1.904991992649359
1148	140.699999999113	5.49999998951384	5.500000004548525	32.87498676422836	1.897242372175201	1.897244933537091
1150	140.699999999113	5.49999998951384	5.500000004548525	32.76569491138159	1.889542540835904	1.889542549595167
1152	140.699999999113	5.49999998951384	5.500000004548525	32.65694571370413	1.881887089488862	1.881887327754921
1154	140.699999999113	5.49999998951384	5.500000004548525	32.54873836305485	1.874276178976673	1.874276067954353
1156	140.699999999113	5.49999998951384	5.500000004548525	32.44106724391354	1.866709232167252	1.86671276804191
1158	140.699999999113	5.49999998951384	5.500000004548525	32.33392848475923	1.859199526785515	1.85919840523781
1160	140.699999999113	5.49999998951384	5.500000004548525	32.22731549679212	1.851726071080458	1.851726032622613
1162	140.699999999113	5.49999998951384	5.500000004548525	32.12123236986634	1.844299533421344	1.844299669727895
1164	140.699999999113	5.49999998951384	5.500000004548525	32.01567330527371	1.836915245339141	1.836912311746024
1166	140.699999999113	5.49999998951384	5.500000004548525	31.91063294610865	1.829576956439324	1.829577490930865
1168	140.699999999113	5.49999998951384	5.500000004548525	31.8061011107475	1.822282999022181	1.822283136390108
1170	140.699999999113	5.49999998951384	5.500000004548525	31.70208720746217	1.81503374642457	1.81503904170368
1172	140.699999999113	5.49999998951384	5.500000004548525	31.59858332177841	1.807824565906924	1.807825637801592
1174	140.7000000078558	5.500000003761239	5.500000000400826	31.49558245633169	1.800655634517494	1.800663018043354
1176	140.7000000078558	5.500000003761239	5.500000000400826	31.39308464801155	1.793537974835625	1.793537988505795
1178	140.7000000078558	5.500000003761239	5.500000000400826	31.2910840595012	1.786456882551423	1.78645819876906
1180	140.7000000078558	5.500000003761239	5.500000000400826	31.1895826413842	1.779418607906977	1.779419935010253
1182	140.7000000078558	5.500000003761239	5.500000000400826	31.08857250914552	1.772422306566203	1.772422823327178
1184	140.7000000078558	5.500000003761239	5.500000000400826	30.9880455113459	1.765465878256736	1.765467190189845
1186	140.7000000078558	5.500000003761239	5.500000000400826	30.88801526489573	1.758551808810997	1.758553429219994
1188	140.7000000078558	5.500000003761239	5.500000000400826	30.78845930597006	1.751678117873464	1.75167827338711
1190	140.7000000078558	5.500000003761239	5.500000000400826	30.68938600260961	1.74484208840544	1.744841384343347
1192	140.7000000078558	5.500000003761239	5.500000000400826	30.59079371862621	1.738056698547717	1.738052662598903
1194	140.7000000078558	5.500000003761239	5.500000000400826	30.49267180453727	1.731295697709813	1.731294057328821
1196	140.7000000078558	5.500000003761239	5.500000000400826	30.39501938254332	1.724580923371393	1.724579133995018
1198	140.7000000078558	5.500000003761239	5.500000000400826	30.29783405288734	1.717902447290196	1.717906026323233
1200	140.7000000078558	5.500000003761239	5.500000000400826	30.2011177063323	1.711267472463557	1.711267576921435
1202	140.7000000078558	5.500000003761239	5.500000000400826	30.10485547096894	1.70467063670887	1.704670447776087
1204	140.7000000078558	5.500000003761239	5.500000000400826	30.00905951458412	1.698108284683385	1.698105575836161
1206	140.7000000078558	5.500000003761239	5.500000000400826	29.9137140705885	1.691584363819831	1.691583984288638
1208	140.7000000078558	5.500000003761239	5.500000000400826	29.81882212895952	1.685101850450194	1.685100405416569
1210	140.7000000078558	5.500000003761239	5.500000000400826	29.72438187951622	1.678650938342608	1.678650307807883
1212	140.7000000078558	5.500000003761239	5.500000000400826	29.6303857650675	1.672240977765799	1.672238016902234
1214	140.7000000078558	5.500000003761239	5.500000000400826	29.53683844983186	1.665863802805491	1.665857323450572
1216	140.7000000078558	5.500000003761239	5.500000000400826	29.44373448898157	1.659525455006018	1.65953034683707
1218	140.7000000078558	5.500000003761239	5.500000000400826	29.35105846185902	1.653221868199734	1.653220245782488
1220	140.7000000078558	5.500000003761239	5.500000000400826	29.25882325983563	1.646964052928195	1.646959236486894
1222	140.7000000078558	5.500000003761239	5.500000000400826	29.16702534948062	1.640729244493302	1.640727318865453
1224	140.7000000078558	5.500000003761239	5.500000000400826	29.07565914165276	1.634533574171732	1.634534156170848
1226	140.7000000078558	5.500000003761239	5.500000000400826	28.98470738999673	1.628374196602738	1.628374597914576
1228	140.7000000078558	5.500000003761239	5.500000000400826	28.89419171791303	1.62224805253924	1.62224799322894
1230	140.7000000078558	5.500000003761239	5.500000000400826	28.80409742780905	1.616157994726314	1.616156892883617
1232	140.7000000078558	5.500000003761239	5.500000000400826	28.71442059005931	1.610100957821053	1.610100949087587
1234	140.7000000078558	5.500000003761239	5.500000000400826	28.62516119679786	1.604078352460731	1.60407856194445
1236	140.7000000078558	5.500000003761239	5.500000000400826	28.53631743414688	1.598090006985126	1.598090000582259
1238	140.7000000078558	5.500000003761239	5.500000000400826	28.44788508117114	1.592134882123708	1.592134828688727
1240	140.7000000078558	5.500000003761239	5.500000000400826	28.35986189918639	1.58621319918274	1.586213330307165
1242	140.7000000078558	5.500000003761239	5.500000000400826	28.27224230337881	1.580328306428985	1.580323366597264
1244	140.7000000078558	5.500000003761239	5.500000000400826	28.18503797917476	1.574472131858934	1.574467300804927
1246	140.7000000078558	5.500000003761239	5.500000000400826	28.09822351806597	1.5686447407766	1.568645402933692
1248	140.7000000078558	5.500000003761239	5.500000000400826	28.01180968113634	1.562851652506831	1.562859210203075
1250	140.7000000078558	5.500000003761239	5.500000000400826	27.92579908328844	1.557095380710902	1.557095696686395
1252	140.7000000078558	5.500000003761239	5.500000000400826	27.8401779355516	1.551363101070126	1.551367162730413
1254	140.6999999950661	5.499999996737266	5.499999996157186	27.75495662635316	1.545676108970699	1.545671867320319
1256	140.6999999950661	5.499999996737266	5.499999996157186	27.67011562796539	1.540009417557087	1.540008087587029
1258	140.6999999950661	5.499999996737266	5.499999996157186	27.58566177431051	1.534370797599513	1.534376524932208
1260	140.6999999950661	5.499999996737266	5.499999996157186	27.50159890400335	1.528771766285366	1.528772132691997
1262	140.6999999950661	5.499999996737266	5.499999996157186	27.41791473599349	1.523202767121922	1.523203499644232
1264	140.6999999950661	5.499999996737266	5.499999996157186	27.33461035600021	1.517661616346067	1.517661787258884
1266	140.6999999950661	5.499999996737266	5.499999996157186	27.25168608645357	1.512150793048703	1.512150789029039
1268	140.6999999950661	5.499999996737266	5.499999996157186	27.16913723371997	1.506671128861244	1.506669933410004
1270	140.6999999950661	5.499999996737266	5.499999996157186	27.08696080650049	1.501219460140221	1.501219734130184
1272	140.6999999962615	5.500000002102924	5.500000003240416	27.00515435634807	1.495796664000961	1.495798858475469
1274	140.6999999962615	5.500000002102924	5.500000003240416	26.92371893107174	1.490406183334441	1.490406770938958
1276	140.6999999962615	5.500000002102924	5.500000003240416	26.84264986149432	1.485043849299594	1.485043425572605
1278	140.6999999962615	5.500000002102924	5.500000003240416	26.76194457704131	1.479710818612325	1.479710373436757
1280	140.6999999962615	5.500000002102924	5.500000003240416	26.68160078020438	1.474405491591461	1.474405733532829
1282	140.6999999962615	5.500000002102924	5.500000003240416	26.60161810974335	1.469129365843508	1.469129663445215
1284	140.6999999962615	5.500000002102924	5.500000003240416	26.52199325525828	1.463881718013948	1.463881531017111
1286	140.6999999962615	5.500000002102924	5.500000003240416	26.44272343067951	1.458660473756276	1.458662739118325
1288	140.6999999962615	5.500000002102924	5.500000003240416	26.36380871981403	1.453473036586938	1.453470562020785
1290	140.6999999962615	5.500000002102924	5.500000003240416	26.28524409361745	1.448306184036141	1.448306618377102
1292	140.6999999962615	5.500000002102924	5.500000003240416	26.20702637429259	1.443169934395492	1.443169212930113
1294	140.6999999962615	5.500000002102924	5.500000003240416	26.12916189610197	1.438061154428816	1.438060138242343
1296	140.6999999962615	5.500000002102924	5.500000003240416	26.05163983252285	1.432979101337433	1.432978995917254
1298	140.6999999962615	5.500000002102924	5.500000003240416	25.9744611871037	1.427924432853407	1.427923680593486
1300	140.6999999962615	5.500000002102924	5.500000003240416	25.89762408596976	1.422897780594045	1.42289531757517
1302	140.6999999962615	5.500000002102924	5.500000003240416	25.82112603145207	1.417895452955048	1.417893860809497
1304	140.6999999962615	5.500000002102924	5.500000003240416	25.74496418460861	1.412918698343055	1.412919170015795
1306	140.6999999962615	5.500000002102924	5.500000003240416	25.66913893422066	1.40797154703953	1.407973881422142
1308	140.6999999962615	5.500000002102924	5.500000003240416	25.59364745615158	1.403053478938268	1.403047410457911
1310	140.6999999962615	5.500000002102924	5.500000003240416	25.51848382715089	1.398150880786513	1.398150059748035
1312	140.6999999962615	5.500000002102924	5.500000003240416	25.44365395328399	1.393281576877229	1.39327966020468
1314	140.6999999962615	5.500000002102924	5.500000003240416	25.36914871545287	1.388431348485391	1.388434470652559
1316	140.6999999962615	5.500000002102924	5.500000003240416	25.29496839691308	1.383613853969718	1.383613101715098
1318	140.6999999962615	5.500000002102924	5.500000003240416	25.22111313064709	1.378818512240314	1.378818660059436
1320	140.6999999962615	5.500000002102924	5.500000003240416	25.14757655619189	1.374048869654757	1.374050504461228
1322	140.6999999962615	5.500000002102924	5.500000003240416	25.07436515689868	1.369303105749337	1.369302396475205
1324	140.6999999962615	5.500000002102924	5.500000003240416	25.00146931762233	1.364581964988312	1.364581911089432
1326	140.6999999962615	5.500000002102924	5.500000003240416	24.9288891254211	1.359885257104848	1.359885593350211
1328	140.6999999962615	5.500000002102924	5.500000003240416	24.85662091736696	1.355215108077674	1.355211351322316
1330	140.6999999962615	5.500000002102924	5.500000003240416	24.78467414370083	1.350561987508774	1.350566572052473
1332	140.6999999962615	5.500000002102924	5.500000003240416	24.71302988868468	1.345944375418785	1.345940573760766
1334	140.6999999962615	5.500000002102924	5.500000003240416	24.64169600715445	1.34134205944528	1.34134219711107
1336	140.6999999962615	5.500000002102924	5.500000003240416	24.57067089693374	1.336764337639434	1.336769149019635
1338	140.6999999962615	5.500000002102924	5.500000003240416	24.49995428974776	1.332210510167314	1.332213834456336
1340	140.6999999962615	5.500000002102924	5.500000003240416	24.42953331273605	1.327681639138926	1.327685206997145
1342	140.6999999962615	5.500000002102924	5.500000003240416	24.35941780328772	1.323176674771309	1.323176562383545
1344	140.6999999962615	5.500000002102924	5.500000003240416	24.28960258707304	1.318694218892989	1.318694193837499
1346	140.6999999962615	5.500000002102924	5.500000003240416	24.22008565644211	1.314233232179304	1.314232054458222
1348	140.6999999962615	5.500000002102924	5.500000003240416	24.1508661707113	1.309794725503502	1.309795472534839
1350	140.6999999962615	5.500000002102924	5.500000003240416	24.08194062284783	1.305380989528106	1.305378204203768
1352	140.6999999962615	5.500000002102924	5.500000003240416	24.01330805562083	1.300987185919963	1.300986973445136
1354	140.6999999962615	5.500000002102924	5.500000003240416	23.94497204313011	1.296615318316495	1.296615202360341
1356	140.6999999962615	5.500000002102924	5.500000003240416	23.87692097745307	1.29226709000027	1.292266852391906
1358	140.6999999962615	5.500000002102924	5.500000003240416	23.80916213336052	1.287941708309876	1.287942876728503
1360	140.6999999962615	5.500000002102924	5.500000003240416	23.74168717874882	1.283636252086681	1.283636201983696
1362	140.6999999962615	5.500000002102924	5.500000003240416	23.6744974588916	1.27935489261136	1.279354231770117
1364	140.6999999962615	5.500000002102924	5.500000003240416	23.60759273714013	1.275091653360943	1.275091532230221
1366	140.6999999962615	5.500000002102924	5.500000003240416	23.54096959054907	1.270851880459327	1.270851134386729
1368	140.6999999962615	5.500000002102924	5.500000003240416	23.47462727262351	1.266632883002197	1.266632442286276
1370	140.6999999962615	5.500000002102924	5.500000003240416	23.40856193931686	1.262432138990564	1.262435450237396
1372	140.6999999962615	5.500000002102924	5.500000003240416	23.34277444486755	1.258257164686987	1.258257100952203
1374	140.6999999962615	5.500000002102924	5.500000003240416	23.27726345547911	1.254100886251598	1.254100412427377
1376	140.6999999962615	5.500000002102924	5.500000003240416	23.2120278744213	1.249965971379802	1.249965541553776
1378	140.6999999962615	5.500000002102924	5.500000003240416	23.14706245269656	1.245850878838816	1.245850736672102
1380	140.6999999962615	5.500000002102924	5.500000003240416	23.08236876596049	1.241755888041704	1.241755967970511
1382	140.6999999946214	5.500000001840391	5.500000001154441	23.01794880095994	1.237684305533163	1.237682039862792
1384	140.6999999946214	5.500000001840391	5.500000001154441	22.95378956262909	1.233627505266738	1.233627370725534
1386	140.6999999946214	5.500000001840391	5.500000001154441	22.88990066491348	1.229593378211815	1.229593224291728
1388	140.6999999946214	5.500000001840391	5.500000001154441	22.82627801922439	1.225577924509966	1.225577232253323
1390	140.6999999946214	5.500000001840391	5.500000001154441	22.7629165370425	1.221584187966411	1.221583833550897
1392	140.6999999946214	5.500000001840391	5.500000001154441	22.69981903283466	1.217609470920831	1.217609654685313
1394	140.6999999946214	5.500000001840391	5.500000001154441	22.636981000296	1.213653715901404	1.213653909083057
1396	140.6999999946214	5.500000001840391	5.500000001154441	22.57440441572101	1.209718048743176	1.209718112806195
1398	140.6999999946214	5.500000001840391	5.500000001154441	22.5120846141774	1.205801056022548	1.205801513246836
1400	140.6999999946214	5.500000001840391	5.500000001154441	22.450021179466	1.201903406950194	1.201903527198038
1402	140.6999999946214	5.500000001840391	5.500000001154441	22.38821333711313	1.198024377454153	1.198024421715075
1404	140.6999999946214	5.500000001840391	5.500000001154441	22.3266582447918	1.194165244899367	1.194165059222969
1406	140.6999999946214	5.500000001840391	5.500000001154441	22.26535664667499	1.19032357695708	1.190323734948534
1408	140.6999999946214	5.500000001840391	5.500000001154441	22.20430914640198	1.186501826388935	1.18650034727119
1410	140.6999999946214	5.500000001840391	5.500000001154441	22.14350345945429	1.182696706778083	1.182697112419686
1412	140.6999999946214	5.500000001840391	5.500000001154441	22.08294930721934	1.178910925175501	1.178911445397455
1414	140.6999999946214	5.500000001840391	5.500000001154441	22.0226437684897	1.175143790951755	1.175143917826556
1416	140.6999999946214	5.500000001840391	5.500000001154441	21.96258262017598	1.171394501919961	1.17139451152239
1418	140.6999999946214	5.500000001840391	5.500000001154441	21.90276573612655	1.167663243154337	1.167663230256355
1420	140.6999999946214	5.500000001840391	5.500000001154441	21.84319122863749	1.163949883561511	1.163949365922165
1422	140.6999999946214	5.500000001840391	5.500000001154441	21.78385924729933	1.160254061247521	1.160255923082969
1424	140.6999999946214	5.500000001840391	5.500000001154441	21.72476749774526	1.156577028316255	1.156576199396964
1426	140.6999999946214	5.500000001840391	5.500000001154441	21.6659138251026	1.152916846867331	1.152917238700284
1428	140.6999999946214	5.500000001840391	5.500000001154441	21.60729882664894	1.149273330654341	1.149273481475318
1430	140.6999999946214	5.500000001840391	5.500000001154441	21.54892040057203	1.145651264008706	1.145647147835565
1432	140.6999999946214	5.500000001840391	5.500000001154441	21.49077559431541	1.142039659064735	1.142039829769337
1434	140.6999999946214	5.500000001840391	5.500000001154441	21.43286500588564	1.13844991746223	1.138450465695241
1436	140.6999999946214	5.500000001840391	5.500000001154441	21.37518766064059	1.134875034029803	1.134874789379062
1438	140.6999999946214	5.500000001840391	5.500000001154441	21.31774150443555	1.13131738453051	1.131317470287382
1440	140.6999999946214	5.500000001840391	5.500000001154441	21.26052553521026	1.127777308123014	1.127777520381669
1442	140.6999999946214	5.500000001840391	5.500000001154441	21.20353842385945	1.124253445137807	1.124253464459086
1444	140.6999999946214	5.500000001840391	5.500000001154441	21.14678051365944	1.120746310371847	1.120747492851536
1446	140.6999999946214	5.500000001840391	5.500000001154441	21.09024560803116	1.117255712441293	1.117255438366501
1448	140.6999999946214	5.500000001840391	5.500000001154441	21.03393887234522	1.113781330475983	1.113782329604097
1450	140.6999999946214	5.500000001840391	5.500000001154441	20.97785549331263	1.110324888690053	1.110326860847608
1452	140.6999999946214	5.500000001840391	5.500000001154441	20.92199303860022	1.106882017938801	1.10688187160532
1454	140.6999999946214	5.500000001840391	5.500000001154441	20.86635491707215	1.103456105729022	1.10345558765607
1456	140.6999999946214	5.500000001840391	5.500000001154441	20.81093732917517	1.10004745429401	1.100047666774877
1458	140.6999999946214	5.500000001840391	5.500000001154441	20.75573783207112	1.096652817901811	1.096653479921722
1460	140.6999999946214	5.500000001840391	5.500000001154441	20.70075667703195	1.093275474987479	1.093275581064722
1462	140.6999999946214	5.500000001840391	5.500000001154441	20.64599332251195	1.089913259760813	1.089913659586683
1464	140.6999999946214	5.500000001840391	5.500000001154441	20.59144566916545	1.086567687862888	1.086566951073359
1466	140.6999999946214	5.500000001840391	5.500000001154441	20.53711165815038	1.083236018258529	1.083236371788595
1468	140.6999999946214	5.500000001840391	5.500000001154441	20.48299312058475	1.079920573184022	1.079920252978946
1470	140.6999999946214	5.500000001840391	5.500000001154441	20.42908806203159	1.076619055605291	1.076620878990216
1472	140.6999999946214	5.500000001840391	5.500000001154441	20.37539041160059	1.073334597682344	1.073334691085348
1474	140.6999999946214	5.500000001840391	5.500000001154441	20.32190534551149	1.070064428705761	1.07006461041791
1476	140.6999999946214	5.500000001840391	5.500000001154441	20.26863360086745	1.066811178702844	1.066812282977917
1478	140.6999999946214	5.500000001840391	5.500000001154441	20.21556334226013	1.063568734562517	1.063569071167211
1480	140.6999999946214	5.500000001840391	5.500000001154441	20.16270334448536	1.060343331213885	1.060345927010367
1482	140.6999999946214	5.500000001840391	5.500000001154441	20.11004792490934	1.057132926175969	1.057134626990804
1484	140.6999999946214	5.500000001840391	5.500000001154441	20.05759878987217	1.053937223254206	1.053937422416976
1486	140.6999999946214	5.500000001840391	5.500000001154441	20.00535309015147	1.050758565584808	1.050757801109047
1488	140.6999999946214	5.500000001840391	5.500000001154441	19.95330898097859	1.047590036574709	1.047590420442526
1490	140.6999999946214	5.500000001840391	5.500000001154441	19.90146843738503	1.044437812378635	1.044437952148643
1492	140.6999999946214	5.500000001840391	5.500000001154441	19.84982540510801	1.0412969681549	1.041301413529686
1494	140.6999999946214	5.500000001840391	5.500000001154441	19.7983863503227	1.038176197959088	1.038176321279979
1496	140.6999999946214	5.500000001840391	5.500000001154441	19.74714494330576	1.035065410144316	1.035066555078205
1498	140.6999999946214	5.500000001840391	5.500000001154441	19.6960982977429	1.031971360331374	1.031970844517814
1500	140.6999999946214	5.500000001840391	5.500000001154441	19.6452522284653	1.028889218677672	1.028889356038617
1502	140.6999999946214	5.500000001840391	5.500000001154441	19.5945999697534	1.025821067249682	1.025821414388678
1504	140.6999999946214	5.500000001840391	5.500000001154441	19.5441427984683	1.022767952726739	1.022767913628184
1506	140.6999999946214	5.500000001840391	5.500000001154441	19.49387687164955	1.01972667138566	1.019727750109547
1508	140.6999999946214	5.500000001840391	5.500000001154441	19.44380751911555	1.016701163743091	1.016701198338638
1510	140.6999999946214	5.500000001840391	5.500000001154441	19.39392805397468	1.013688142706075	1.013688211355936
1512	140.6999999946214	5.500000001840391	5.500000001154441	19.34423867847909	1.010688823174209	1.010688905064278
1514	140.6999999946214	5.500000001840391	5.500000001154441	19.29473939113213	1.007701944612359	1.007703120712979
1516	140.6999999946214	5.500000001840391	5.500000001154441	19.24542962797226	1.004730759327287	1.004730024639758
1518	140.6999999946214	5.500000001840391	5.500000001154441	19.19630884434029	1.001768166475675	1.001767911546644
1520	140.6999999946214	5.500000001840391	5.500000001154441	19.14737081573133	0.9988243356078992	0.9988243812195198
1522	140.6999999946214	5.500000001840391	5.500000001154441	19.09862131457436	0.9958909520279956	0.9958908295178904
1524	140.6999999946214	5.500000001840391	5.500000001154441	19.05005567826752	0.9929704097069928	0.9929710085910448
1526	140.6999999946214	5.500000001840391	5.500000001154441	19.00167548379137	0.9900633864903275	0.9900634227702028
1528	140.6999999946214	5.500000001840391	5.500000001154441	18.95347784975918	0.9871690540021067	0.987168700746476
1530	140.6999999946214	5.500000001840391	5.500000001154441	18.90546191079831	0.9842872914999872	0.9842873384871146
1532	140.6999999946214	5.500000001840391	5.500000001154441	18.85762874025306	0.9814179029784008	0.981417865525867
1534	140.6999999946214	5.500000001840391	5.500000001154441	18.8099739706572	0.978561343476933	0.978562459787348
1536	140.6999999946214	5.500000001840391	5.500000001154441	18.76249926656887	0.9757181647333945	0.9757181823144848
1538	140.6999999946214	5.500000001840391	5.500000001154441	18.71520399310902	0.9728877832127478	0.97288733268871
1540	140.6999999946214	5.500000001840391	5.500000001154441	18.66808606855454	0.9700684533427348	0.9700699465631462
1542	140.6999999946214	5.500000001840391	5.500000001154441	18.62114344957532	0.9672614675041656	0.9672614745493004
1544	140.6999999946214	5.500000001840391	5.500000001154441	18.57437783697148	0.9644673167003308	0.9644671499434074
1546	140.6999999946214	5.500000001840391	5.500000001154441	18.52778698037946	0.9616851829812972	0.9616851127732334
1548	140.6999999946214	5.500000001840391	5.500000001154441	18.48137202786302	0.958917743636916	0.9589159636738402
1550	140.6999999946214	5.500000001840391	5.500000001154441	18.43512676174299	0.9561576421382804	0.956157096137252
1552	140.6999999946214	5.500000001840391	5.500000001154441	18.38905617436465	0.953411472562287	0.9534114454517738
1554	140.6999999946214	5.500000001840391	5.500000001154441	18.34315540102059	0.950676910946993	0.9506774417723192
1556	140.6999999946214	5.500000001840391	5.500000001154441	18.29742804752745	0.9479550683692084	0.9479564078750656
1558	140.6999999946214	5.500000001840391	5.500000001154441	18.25187111846605	0.945244752021844	0.9452450232168662
1560	140.6999999946214	5.500000001840391	5.500000001154441	18.20648082621463	0.9425462515441838	0.9425462791721588
1562	140.6999999946214	5.500000001840391	5.500000001154441	18.16125941781512	0.9398602079759236	0.9398586767178204
1564	140.6999999946214	5.500000001840391	5.500000001154441	18.11620319277141	0.937183516541966	0.9371845472715892
1566	140.6999999946214	5.500000001840391	5.500000001154441	18.07131678645355	0.93452010264912	0.934517664820662
1568	140.6999999946214	5.500000001840391	5.500000001154441	18.02659553715003	0.9318672048180652	0.9318671292749884
1570	140.6999999946214	5.500000001840391	5.500000001154441	17.98203908920479	0.9292253501063394	0.9292270558465132
1572	140.6999999946214	5.500000001840391	5.500000001154441	17.93764478909316	0.9265977689541324	0.9265931712736748
1574	140.6999999946214	5.500000001840391	5.500000001154441	17.89341610457726	0.9239776796692488	0.923977789678044
1576	140.6999999946214	5.500000001840391	5.500000001154441	17.84935215489518	0.9213707889891208	0.9213715558192171
1578	140.6999999946214	5.500000001840391	5.500000001154441	17.80544225270374	0.9187725564676882	0.9187712257684622
1580	140.6999999946214	5.500000001840391	5.500000001154441	17.761700598288	0.9161911281870048	0.9161893246515797
1582	140.6999999946214	5.500000001840391	5.500000001154441	17.7181151834246	0.9136133685121872	0.9136179447077728
1584	140.6999999946214	5.500000001840391	5.500000001154441	17.67468954195959	0.9110531041046616	0.9110539021071724
1586	140.6999999946214	5.500000001840391	5.500000001154441	17.63142548056168	0.9084990703872944	0.9084980621012156
1588	140.6999999946214	5.500000001840391	5.500000001154441	17.58831498976631	0.9059573026402404	0.905956809504658
1590	140.6999999946214	5.500000001840391	5.500000001154441	17.545365265037	0.9034242427624476	0.9034282794294736
1592	140.6999999946214	5.500000001840391	5.500000001154441	17.50256952075008	0.90090621812109	0.9009063659464166
1594	140.6999999946214	5.500000001840391	5.500000001154441	17.45992930892984	0.8983970362205197	0.89839619853572
1596	140.6999999946214	5.500000001840391	5.500000001154441	17.41744510461584	0.8959000878991245	0.8958990089760753
1598	140.6999999946214	5.500000001840391	5.500000001154441	17.37511740627676	0.8934066392614239	0.8934082523417461
1600	140.6999999946214	5.500000001840391	5.500000001154441	17.33293766265951	0.8909325715276832	0.8909323784912357
1602	140.6999999946214	5.500000001840391	5.500000001154441	17.29091204427603	0.8884637104885259	0.8884637231827067
1604	140.6999999946214	5.500000001840391	5.500000001154441	17.24903903405794	0.886006868316921	0.8860057104913053
1606	140.6999999946214	5.500000001840391	5.500000001154441	17.2073171622772	0.8835589850639983	0.8835591427909226
1608	140.6999999946214	5.500000001840391	5.500000001154441	17.16574405235678	0.8811239612957465	0.8811214594185641
1610	140.6999999946214	5.500000001840391	5.500000001154441	17.12432351304645	0.8786959309411864	0.878696008212926
1612	140.6999999946214	5.500000001840391	5.500000001154441	17.08305087559719	0.8762790885810265	0.8762795910922458
1614	140.6999999946214	5.500000001840391	5.500000001154441	17.04192564172938	0.8738724087186672	0.8738736557211795
1616	140.6999999946214	5.500000001840391	5.500000001154441	17.00094861211425	0.8714762595764819	0.8714764341699271
1618	140.6999999946214	5.500000001840391	5.500000001154441	16.96012177717714	0.8690891733655772	0.8690912073494849
1620	140.6999999946214	5.500000001840391	5.500000001154441	16.91943379725677	0.8667131912229058	0.8667129415145535
1622	140.6999999946214	5.500000001840391	5.500000001154441	16.87889494504535	0.8643476947239948	0.8643460178001203
1624	140.6999999946214	5.500000001840391	5.500000001154441	16.83850068815278	0.8619886077512896	0.86198930578264
1626	140.6999999946214	5.500000001840391	5.500000001154441	16.79825069248702	0.8596417836161053	0.8596420020071179
1628	140.6999999946214	5.500000001840391	5.500000001154441	16.75814511648376	0.8573030564405612	0.8573039890673227
1630	140.6999999946214	5.500000001840391	5.500000001154441	16.71817956097266	0.8549761561089221	0.8549763108267385
1632	140.6999999946214	5.500000001840391	5.500000001154441	16.67835750497365	0.8526592613360189	0.8526581301913143
1634	140.6999999946214	5.500000001840391	5.500000001154441	16.63867687499452	0.8503486411250561	0.8503485960651898
1636	140.6999999946214	5.500000001840391	5.500000001154441	16.59913693330749	0.848048640536706	0.8480483923767839
1638	140.6999999946214	5.500000001840391	5.500000001154441	16.55973688977578	0.8457589701406927	0.8457589043383976
1640	140.6999999946214	5.500000001840391	5.500000001154441	16.52047615114045	0.8434785211474431	0.8434788002362217
1642	140.6999999946214	5.500000001840391	5.500000001154441	16.48135432089268	0.8412057198355637	0.8412073076846431
1644	140.6999999946214	5.500000001840391	5.500000001154441	16.44237005554673	0.8389442777212	0.8389446623473128
1646	140.6999999946214	5.500000001840391	5.500000001154441	16.40352326489728	0.8366913906329269	0.8366917956745282
1648	140.6999999946214	5.500000001840391	5.500000001154441	16.36481359556782	0.8344489795955693	0.8344479294002751
1650	140.6999999946214	5.500000001840391	5.500000001154441	16.32623972625674	0.8322125113952291	0.8322128042803274
1652	140.6999999946214	5.500000001840391	5.500000001154441	16.28780159731881	0.8299866823839053	0.8299873293301917
1654	140.6999999946214	5.500000001840391	5.500000001154441	16.24949899610302	0.8277699539531319	0.8277708434323701
1656	140.6999999946214	5.500000001840391	5.500000001154441	16.21132812073038	0.8255628637719904	0.8255634608144024
1658	140.6999999946214	5.500000001840391	5.500000001154441	16.17329303700567	0.8233634864265519	0.8233645051347005
1660	140.6999999946214	5.500000001840391	5.500000001154441	16.13539098065386	0.8211741240822544	0.8211740862679466
1662	140.6999999946214	5.500000001840391	5.500000001154441	16.09762017008709	0.818989581817795	0.8189926312912524
1664	140.6999999946214	5.500000001840391	5.500000001154441	16.05998119370062	0.8168226966969275	0.8168202918618924
1666	140.6999999946214	5.500000001840391	5.500000001154441	16.02247469522589	0.8146562181687593	0.8146571905059261
1668	140.6999999946214	5.500000001840391	5.500000001154441	15.98509744961562	0.8125009307781041	0.8125017922619328
1670	140.6999999946214	5.500000001840391	5.500000001154441	15.94785118505307	0.8103552824785508	0.8103554323134505
1672	140.6999999946214	5.500000001840391	5.500000001154441	15.91073369950391	0.8082171137583467	0.8082178820202178
1674	140.6999999946214	5.500000001840391	5.500000001154441	15.87374194219622	0.806088248134172	0.8060885845063326
1676	140.6999999946214	5.500000001840391	5.500000001154441	15.8368836601269	0.8039674301414521	0.8039672964084124
1678	140.6999999946214	5.500000001840391	5.500000001154441	15.80015126642539	0.8018555962645922	0.8018569962419697
1680	140.6999999946214	5.500000001840391	5.500000001154441	15.76354530217067	0.7997516738047763	0.7997508282446255
1682	140.6999999946214	5.500000001840391	5.500000001154441	15.72706450414031	0.7976554129043794	0.7976554435648209
1684	140.6999999946214	5.500000001840391	5.500000001154441	15.69071006406022	0.795568169472407	0.7955680677488214
1686	140.6999999946214	5.500000001840391	5.500000001154441	15.65448232617378	0.7934905373909867	0.7934906075412227
1688	140.6999999946214	5.500000001840391	5.500000001154441	15.61837750013385	0.7914183002248381	0.791418291333748
1690	140.6999999946214	5.500000001840391	5.500000001154441	15.58239808121884	0.7893567762829918	0.7893558239403129
1692	140.6999999946214	5.500000001840391	5.500000001154441	15.54653977165139	0.7873015301006032	0.7873013328401314
1694	140.6999999946214	5.500000001840391	5.500000001154441	15.51080597236943	0.7852556939126125	0.7852561649221933
1696	140.6999999946214	5.500000001840391	5.500000001154441	15.47519457699903	0.7832166960776034	0.7832162995890786
1698	140.6999999946214	5.500000001840391	5.500000001154441	15.43970608899318	0.7811862870245204	0.7811862495394267
1700	140.6999999946214	5.500000001840391	5.500000001154441	15.40433710035898	0.7791645612129335	0.779164387089598
1702	140.6999999946214	5.500000001840391	5.500000001154441	15.36908935673101	0.7771500917982573	0.7771506017791335
1704	140.6999999946214	5.500000001840391	5.500000001154441	15.33396313021652	0.7751428532930608	0.7751427678936645
1706	140.6999999946214	5.500000001840391	5.500000001154441	15.29895587625607	0.7731438763071222	0.7731453236856892
1708	140.6999999946214	5.500000001840391	5.500000001154441	15.2640671401956	0.7711534846519406	0.7711527208552157
1710	140.6999999946214	5.500000001840391	5.500000001154441	15.22929716396139	0.7691716403078572	0.7691705504303384
1712	140.6999999946214	5.500000001840391	5.500000001154441	15.19464473253549	0.7671945749894946	0.7671946636433686
1714	140.6999999946214	5.500000001840391	5.500000001154441	15.16011006564063	0.7652270593072459	0.7652267276779536
1716	140.6999999946214	5.500000001840391	5.500000001154441	15.12569568907998	0.7632668734194987	0.7632667972667384
1718	140.6999999946214	5.500000001840391	5.500000001154441	15.09138743811865	0.7613142062189497	0.7613130258085474
1720	140.6999999946214	5.500000001840391	5.500000001154441	15.0572059842257	0.7593687179714245	0.7593670871736523
1722	140.6999999946214	5.500000001840391	5.500000001154441	15.02313721302729	0.757432183636748	0.7574320239597336
1724	140.6999999946214	5.500000001840391	5.500000001154441	14.98918205332467	0.7555017452408289	0.7555017082738762
1726	140.6999999946214	5.500000001840391	5.500000001154441	14.95534065948793	0.7535817247851385	0.7535822548192884
1728	140.6999999946214	5.500000001840391	5.500000001154441	14.92161698815774	0.7516674645990599	0.7516643075949094
1730	140.6999999946214	5.500000001840391	5.500000001154441	14.88800031365159	0.7497564433954627	0.7497557038364796
1732	140.6999999946214	5.500000001840391	5.500000001154441	14.85450004983686	0.7478560867262538	0.747855705193985
1734	140.6999999946214	5.500000001840391	5.500000001154441	14.82111234730321	0.7459617700444293	0.7459633139933629
1736	140.6999999946214	5.500000001840391	5.500000001154441	14.78783605318806	0.7440774171603621	0.744076469137612
1738	140.6999999946214	5.500000001840391	5.500000001154441	14.75467077650007	0.7421979404317579	0.7421990204695504
1740	140.6999999946214	5.500000001840391	5.500000001154441	14.72161823146189	0.7403286486123148	0.7403282665530918
1742	140.6999999946214	5.500000001840391	5.500000001154441	14.68867320385331	0.7384620850597851	0.7384626893472243
1744	140.6999999946214	5.500000001840391	5.500000001154441	14.65583833271024	0.7366043622910782	0.7366051641437505
1746	140.6999999946214	5.500000001840391	5.500000001154441	14.62311423939187	0.7347540414252609	0.7347550857629731
1748	140.6999999946214	5.500000001840391	5.500000001154441	14.59049940968447	0.7329098774366692	0.732913134187864
1750	140.6999999946214	5.500000001840391	5.500000001154441	14.55799048253392	0.731076811881911	0.7310771899850819
1752	140.6999999946214	5.500000001840391	5.500000001154441	14.52559266454985	0.7292471948057361	0.7292470010382578
1754	140.6999999946214	5.500000001840391	5.500000001154441	14.49329872371133	0.7274250136383275	0.7274228688564868
1756	140.6999999946214	5.500000001840391	5.500000001154441	14.46111517847258	0.7256095643000497	0.7256093976204595
1758	140.6999999946214	5.500000001840391	5.500000001154441	14.42903663201552	0.7238004723540639	0.7238007309862141
1760	140.6999999946214	5.500000001840391	5.500000001154441	14.39706482067223	0.7219996040065733	0.7219988779212579
1762	140.6999999946214	5.500000001840391	5.500000001154441	14.36519738948054	0.7202040640550901	0.7202041284592755
1764	140.6999999946214	5.500000001840391	5.500000001154441	14.33343783528254	0.7184186088338169	0.7184163971850933
1766	140.6999999946214	5.500000001840391	5.500000001154441	14.30177878520238	0.7166349304653288	0.7166343374005565
1768	140.6999999946214	5.500000001840391	5.500000001154441	14.27022361721283	0.714857056981548	0.7148604356543043
1770	140.6999999946214	5.500000001840391	5.500000001154441	14.23877649141243	0.7130932264662458	0.7130925705709856
1772	140.6999999946214	5.500000001840391	5.500000001154441	14.20743075145846	0.7113307376482543	0.7113305525372488
1774	140.6999999946214	5.500000001840391	5.500000001154441	14.17618770301637	0.7095757585837196	0.7095759696386207
1776	140.6999999946214	5.500000001840391	5.500000001154441	14.14504682185641	0.7078279177403485	0.7078278346014211
1778	140.6999999946214	5.500000001840391	5.500000001154441	14.11400791494461	0.7060859923410598	0.7060858614018616
1780	140.6999999996307	5.499999989654793	5.500000004128787	14.0830715826147	0.7043502441718137	0.7043513090829803
1782	140.6999999996307	5.499999989654793	5.500000004128787	14.0522363355072	0.7026223230647404	0.7026229800752379
1784	140.6999999996307	5.499999989654793	5.500000004128787	14.02149972076051	0.7008995060773924	0.700899643110506
1786	140.6999999996307	5.499999989654793	5.500000004128787	13.99086469856843	0.699183490652435	0.6991834166383069
1788	140.6999999996307	5.499999989654793	5.500000004128787	13.96032983595283	0.6974736034020637	0.6974748277090543
1790	140.6999999996307	5.499999989654793	5.500000004128787	13.92989179688431	0.6957698764655705	0.6957703593419725
1792	140.6999999996307	5.499999989654793	5.500000004128787	13.89955517537943	0.6940773601358892	0.6940737721699666
1794	140.6999999996307	5.499999989654793	5.500000004128787	13.86931635259553	0.6923826915139991	0.6923833758199097
1796	140.6999999996307	5.499999989654793	5.500000004128787	13.8391748810537	0.6906990199117148	0.6906992522753361
1798	140.6999999996307	5.499999989654793	5.500000004128787	13.80913262794927	0.6890203110379644	0.6890207062577679
1800	140.6999999996307	5.499999989654793	5.500000004128787	13.77918729220926	0.6873482099444842	0.687347253776271
1802	140.6999999996307	5.499999989654793	5.500000004128787	13.74933468904441	0.6856822797994435	0.6856819065135398
1804	140.6999999996307	5.499999989654793	5.500000004128787	13.71958428212874	0.684022288054267	0.6840223028480042
1806	140.6999999996307	5.499999989654793	5.500000004128787	13.68992712878202	0.6823686239650381	0.6823686357720882
1808	140.6999999996307	5.499999989654793	5.500000004128787	13.66036476462697	0.6807203140716325	0.680719415635397
1810	140.6999999996307	5.499999989654793	5.500000004128787	13.63089897654121	0.6790792986615234	0.6790797122789798
1812	140.6999999996307	5.499999989654793	5.500000004128787	13.60152751173382	0.6774436061757305	0.6774440710991624
1814	140.6999999996307	5.499999989654793	5.500000004128787	13.5722497388623	0.6758140800590124	0.6758116354762282
1816	140.6999999996307	5.499999989654793	5.500000004128787	13.54306675592127	0.6741906282391772	0.674190010280154
1818	140.6999999996307	5.499999989654793	5.500000004128787	13.51397778205038	0.6725724848991358	0.6725722224122447
1820	140.6999999996307	5.499999989654793	5.500000004128787	13.4849818482975	0.6709611738292423	0.6709607219268209
1822	140.6999999996307	5.499999989654793	5.500000004128787	13.45607705335172	0.6693542762437461	0.6693541756161444
1824	140.6999999996307	5.499999989654793	5.500000004128787	13.42726567477077	0.6677538299733983	0.6677539470253346
1826	140.6999999996307	5.499999989654793	5.500000004128787	13.39854595824974	0.6661592849837078	0.6661595028945824
1828	140.6999999996307	5.499999989654793	5.500000004128787	13.36991841902609	0.6645708119085542	0.664570103849601
1830	140.6999999996307	5.499999989654793	5.500000004128787	13.34138156862615	0.6629871631476011	0.6629866193487088
1832	140.6999999996307	5.499999989654793	5.500000004128787	13.3129355497018	0.6614086876472884	0.6614098221333796
1834	140.6999999996307	5.499999989654793	5.500000004128787	13.28457908810796	0.6598390844533216	0.6598387917690216
1836	140.6999999996307	5.499999989654793	5.500000004128787	13.25631532345705	0.658272654243346	0.6582742773729501
1838	140.6999999996307	5.499999989654793	5.500000004128787	13.22813786332623	0.65671238591232	0.656711798366757
1840	140.6999999996307	5.499999989654793	5.500000004128787	13.20005069320678	0.6551578244604881	0.6551578532255126
1842	140.6999999996307	5.499999989654793	5.500000004128787	13.17205347989252	0.6536095272314822	0.6536096712868704
1844	140.6999999996307	5.499999989654793	5.500000004128787	13.14414344844274	0.6520681988098289	0.6520663493361061
1846	140.6999999996307	5.499999989654793	5.500000004128787	13.1163220047638	0.6505270025249953	0.6505271471772163
1848	140.6999999996307	5.499999989654793	5.500000004128787	13.08858799044421	0.6489942780988959	0.6489950452871547
1850	140.6999999996307	5.499999989654793	5.500000004128787	13.0609425058434	0.647469066516725	0.6474683548341662
1852	140.6999999996307	5.499999989654793	5.500000004128787	13.03338333016628	0.6459458663816341	0.6459456259291569
1854	140.6999999996307	5.499999989654793	5.500000004128787	13.00590849239719	0.6444288406003473	0.6444292180334907
1856	140.6999999996307	5.499999989654793	5.500000004128787	12.97852410539252	0.6429186404237797	0.6429188709124127
1858	140.6999999996307	5.499999989654793	5.500000004128787	12.95122713724981	0.6414129681235475	0.641414579530999
1860	140.6999999996307	5.499999989654793	5.500000004128787	12.92400978695231	0.6399128600529184	0.639913212406117
1862	140.6999999996307	5.499999989654793	5.500000004128787	12.89688072215861	0.6384181617241923	0.6384183355552566
1864	140.6999999996307	5.499999989654793	5.500000004128787	12.86983588451631	0.6369292404626526	0.6369289548365608
1866	140.6999999996307	5.499999989654793	5.500000004128787	12.84287636049229	0.6354433333433843	0.6354449956514426
1868	140.700000005044	5.499999988780414	5.500000001649866	12.81600078959334	0.6339656761970686	0.6339657616625336
1870	140.700000005044	5.499999988780414	5.500000001649866	12.78920988398035	0.6324918887109447	0.6324918187513536
1872	140.700000005044	5.499999988780414	5.500000001649866	12.76250071688034	0.6310228951128993	0.631023096223171
1874	140.700000005044	5.499999988780414	5.500000001649866	12.73587531951694	0.6295595571782353	0.6295595028972732
1876	140.700000005044	5.499999988780414	5.500000001649866	12.70933264708276	0.628101456910131	0.6281013631448782
1878	140.700000005044	5.499999988780414	5.500000001649866	12.68287277853477	0.6266482749431129	0.6266483152531611
1880	140.700000005044	5.499999988780414	5.500000001649866	12.65649458467981	0.6251999276676954	0.6252000778097859
1882	140.700000005044	5.499999988780414	5.500000001649866	12.63019859247736	0.6237568550267467	0.6237570247924519
1884	140.700000005044	5.499999988780414	5.500000001649866	12.60398423124607	0.6223196749474931	0.6223189193823367
1886	140.700000005044	5.499999988780414	5.500000001649866	12.57785048366072	0.6208860196057215	0.6208858427210934
1888	140.700000005044	5.499999988780414	5.500000001649866	12.55179735555287	0.6194580939297125	0.6194580193107092
1890	140.700000005044	5.499999988780414	5.500000001649866	12.52582431601844	0.6180350179606662	0.6180351219461676
1892	140.700000005044	5.499999988780414	5.500000001649866	12.49993194352293	0.6166167925450442	0.6166173125567349
1894	140.700000005044	5.499999988780414	5.500000001649866	12.47412183495119	0.6152013215611004	0.6152037328657181
1896	140.700000005044	5.499999988780414	5.500000001649866	12.44838655804663	0.613796157388354	0.6137960868989726
1898	140.700000005044	5.499999988780414	5.500000001649866	12.42273321270532	0.6123919713336121	0.6123924721408336
1900	140.700000005044	5.499999988780414	5.500000001649866	12.3971582865014	0.6109935222826414	0.610994281142701
1902	140.700000005044	5.499999988780414	5.500000001649866	12.37166188447032	0.6096008661099622	0.6096003659420638
1904	140.700000005044	5.499999988780414	5.500000001649866	12.34624299000266	0.6082115449881724	0.6082115757602727
1906	140.700000005044	5.499999988780414	5.500000001649866	12.32090250047559	0.6068275917994638	0.6068276015150561
1908	140.700000005044	5.499999988780414	5.500000001649866	12.29563819116064	0.6054482647372194	0.6054494845242643
1910	140.700000005044	5.499999988780414	5.500000001649866	12.27045364235882	0.6040738710009993	0.6040739536540494
1912	140.700000005044	5.499999988780414	5.500000001649866	12.24534470718606	0.6027043553994342	0.6027041965382611
1914	140.700000005044	5.499999988780414	5.500000001649866	12.22031227333195	0.6013386598463054	0.6013387000197467
1916	140.700000005044	5.499999988780414	5.500000001649866	12.19535641186039	0.5999787953943878	0.5999785736530421
1918	140.700000005044	5.499999988780414	5.500000001649866	12.17047596606701	0.5986231145110845	0.5986241361088149
1920	140.700000005044	5.499999988780414	5.500000001649866	12.14567173378979	0.5972716673995161	0.5972720873560193
1922	140.700000005044	5.499999988780414	5.500000001649866	12.12094252474997	0.5959255431712388	0.5959255738653767
1924	140.700000005044	5.499999988780414	5.500000001649866	12.09628827605633	0.5945838408327597	0.5945835029010458
1926	140.7000000101622	5.500000002270482	5.499999998737855	12.07170916207679	0.5932467874757055	0.5932461271745794
1928	140.7000000101622	5.500000002270482	5.499999998737855	12.04720302635513	0.5919131841864472	0.5919155089038912
1930	140.7000000101622	5.500000002270482	5.499999998737855	12.02277375072057	0.5905861945777267	0.5905852830884561
1932	140.7000000101622	5.500000002270482	5.499999998737855	11.99841700648977	0.5892622042728628	0.5892621425823971
1934	140.7000000101622	5.500000002270482	5.499999998737855	11.97413370139627	0.5879428419064354	0.5879428455126116
1936	140.7000000101622	5.500000002270482	5.499999998737855	11.94992373861315	0.5866282382789353	0.5866281421751687
1938	140.7000000101622	5.500000002270482	5.499999998737855	11.9257873761896	0.5853182715880925	0.5853183995894656
1940	140.7000000101622	5.500000002270482	5.499999998737855	11.90172248071388	0.584011912710904	0.5840121120787167
1942	140.7000000101622	5.500000002270482	5.499999998737855	11.87773054513694	0.5827109181700738	0.5827107616730106
1944	140.7000000101622	5.500000002270482	5.499999998737855	11.85381069689582	0.5814138180290086	0.581413852180282
1946	140.7000000101622	5.500000002270482	5.499999998737855	11.82996300152404	0.580121200450324	0.5801215970419797
1948	140.7000000101622	5.500000002270482	5.499999998737855	11.80618613409508	0.5788329863649281	0.5788329391156818
1950	140.7000000101622	5.500000002270482	5.499999998737855	11.78248073910676	0.5775528416768995	0.5775491735714442
1952	140.7000000101622	5.500000002270482	5.499999998737855	11.75884673037714	0.5762695585050747	0.5762696672342978
1954	140.7000000101622	5.500000002270482	5.499999998737855	11.73528135958574	0.5749929164448917	0.5749926047890165
1956	140.7000000101622	5.500000002270482	5.499999998737855	11.71178977596239	0.5737231050870337	0.5737230705824458
1958	140.7000000101622	5.500000002270482	5.499999998737855	11.6883666898707	0.5724566737769263	0.5724566084849498
1960	140.7000000101622	5.500000002270482	5.499999998737855	11.66501342580847	0.5711938025517532	0.5711939357006728
1962	140.7000000101622	5.500000002270482	5.499999998737855	11.64172960142129	0.5699356562923614	0.5699355587294159
1964	140.7000000101622	5.500000002270482	5.499999998737855	11.61851538279106	0.5686816060799549	0.5686815404707584
1966	140.7000000101622	5.500000002270482	5.499999998737855	11.59536998741899	0.5674315462308889	0.5674316291858911
1968	140.7000000101622	5.500000002270482	5.499999998737855	11.57229241423682	0.5661847800702149	0.5661851726485737
1970	140.7000000101622	5.500000002270482	5.499999998737855	11.54928574371673	0.5649450643221822	0.564944623476625
1972	140.7000000101622	5.500000002270482	5.499999998737855	11.52634509260578	0.563706447782544	0.5637067220808865
1974	140.7000000101622	5.500000002270482	5.499999998737855	11.50347446679039	0.5624732377227037	0.5624736612852866
1976	140.7000000101622	5.500000002270482	5.499999998737855	11.48066872273876	0.5612440122298797	0.5612440831035996
1978	140.7000000101622	5.500000002270482	5.499999998737855	11.45793168221694	0.56001875748669	0.5600192227485501
1980	140.7000000101622	5.500000002270482	5.499999998737855	11.43526166456773	0.5587977291326932	0.5587980265101097
1982	140.7000000101622	5.500000002270482	5.499999998737855	11.41266045169541	0.5575805790947712	0.5575802170150607
1984	140.7000000101622	5.500000002270482	5.499999998737855	11.39012340282673	0.5563675165359567	0.5563671216319663
1986	140.7000000101622	5.500000002270482	5.499999998737855	11.36765308838473	0.5551587735827089	0.5551593546641995
1988	140.7000000101622	5.500000002270482	5.499999998737855	11.34524872911787	0.5539531829462145	0.5539531892238851
1990	140.7000000101622	5.500000002270482	5.499999998737855	11.32291054730857	0.5527520114448611	0.5527520729829414
1992	140.7000000101622	5.500000002270482	5.499999998737855	11.30063809324596	0.5515548385360449	0.551554800694958
1994	140.7000000101622	5.500000002270482	5.499999998737855	11.27843103426238	0.5503616279202145	0.550361556426708
1996	140.7000000101622	5.500000002270482	5.499999998737855	11.25628890417951	0.5491719061040794	0.5491722695750522
1998	140.7000000101622	5.500000002270482	5.499999998737855	11.23421184605923	0.5479866892310431	0.5479864859518045
2000	140.7000000101622	5.500000002270482	5.499999998737855	11.21219864028501	0.5468052583467108	0.5468050855594072


==> anc/data/Fig_4/deltaVsmu.dat <==
mu	Delta_3(lambda=1)	Delta_2(lambda=1)	Delta_1(lambda=1)	Delta_3(lambda=50)	Delta_2(lambda=50)	Delta_1(lambda=50)
0	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
2	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
4	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
6	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
8	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
10	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
12	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
14	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
16	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
18	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
20	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
22	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
24	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
26	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
28	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
30	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
32	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
34	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
36	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
38	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
40	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
42	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
44	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
46	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
48	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
50	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
52	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
54	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
56	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
58	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
60	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
62	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
64	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
66	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
68	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
70	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
72	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
74	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
76	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
78	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
80	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
82	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
84	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
86	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
88	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
90	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
92	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
94	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
96	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
98	0.0	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
100	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
102	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
104	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
106	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
108	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
110	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
112	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
114	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
116	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
118	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
120	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
122	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
124	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
126	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
128	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
130	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
132	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
134	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
136	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
138	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
140	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
142	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
144	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
146	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
148	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
150	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
152	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
154	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
156	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
158	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
160	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
162	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
164	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
166	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
168	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
170	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
172	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
174	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
176	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
178	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
180	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
182	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
184	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
186	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
188	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
190	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
192	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
194	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
196	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
198	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
200	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
202	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
204	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
206	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
208	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
210	1.193232294904951e-06	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
212	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
214	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
216	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
218	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
220	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
222	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
224	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
226	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
228	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
230	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
232	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
234	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
236	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
238	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
240	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
242	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
244	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
246	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
248	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
250	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
252	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
254	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
256	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
258	2.72843923225223e-07	0.0	0.0	5.491460600502197e-06	1.03082789183583e-05	0.0003268243317034
260	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
262	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
264	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
266	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
268	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
270	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
272	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
274	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
276	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
278	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
280	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
282	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
284	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
286	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
288	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
290	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
292	2.72843923225223e-07	0.0	0.0	5.491460716424996e-06	1.03083836782416e-05	0.0003267690087361
294	2.72843923225223e-07	0.0	0.0	5.497242965263802e-06	1.031287448505361e-05	0.0003268687340626
296	2.72843923225223e-07	0.0	0.0	5.497242965263802e-06	1.031287448505361e-05	0.0003268687340626
298	2.72843923225223e-07	0.0	0.0	5.497242965263802e-06	1.031287448505361e-05	0.0003268687340626
300	2.72843923225223e-07	0.0	0.0	5.497242965263802e-06	1.031287448505361e-05	0.0003268687340626
302	2.72843923225223e-07	0.0	0.0	5.497242965263802e-06	1.031287448505361e-05	0.0003268687340626
304	2.72843923225223e-07	0.0	0.0	5.497242965263802e-06	1.031287448505361e-05	0.0003268687340626
306	2.72843923225223e-07	0.0	0.0	5.497242965263802e-06	1.031287448505361e-05	0.0003268687340626
308	2.72843923225223e-07	0.0	0.0	5.497242965263802e-06	1.031287448505361e-05	0.0003268687340626
310	2.72843923225223e-07	0.0	0.0	5.497242965263802e-06	1.031287448505361e-05	0.0003268687340626
312	2.72843923225223e-07	0.0	0.0	5.497242965263802e-06	1.031287448505361e-05	0.0003268687340626
314	2.72843923225223e-07	0.0	0.0	5.497242965263802e-06	1.031287448505361e-05	0.0003268687340626
316	4.087540535508016e-07	0.0	0.0	5.495404869225241e-06	1.031401410152406e-05	0.0003270984199654
318	1.037542525912851e-06	0.0	0.0	5.495404869225241e-06	1.031401410152406e-05	0.0003270984199654
320	1.037542525912851e-06	0.0	0.0	5.495404869225241e-06	1.031401410152406e-05	0.0003270984199654
322	1.037542525912851e-06	0.0	0.0	5.495404869225241e-06	1.031401410152406e-05	0.0003270984199654
324	1.037542525912851e-06	0.0	0.0	5.495404869225241e-06	1.031401410152406e-05	0.0003270984199654
326	1.037542525912851e-06	0.0	0.0	5.49281903760126e-06	1.03944515786345e-05	0.0003259280612978
328	1.037542525912851e-06	0.0	0.0	5.491701147897287e-06	1.038576725755517e-05	0.0003257608877348
330	1.037542525912851e-06	0.0	0.0	5.491701147897287e-06	1.038576725755517e-05	0.0003257608877348
332	1.037542525912851e-06	0.0	0.0	6.573915769995494e-05	0.0002148568750965	5.285094440615342e-05
334	1.037542525912851e-06	0.0	0.0	0.0032998165734252	1.884128889956077e-05	2.137917143313869e-05
336	1.037542525912851e-06	0.0	0.0	0.0032936398326448	1.885877892984641e-05	2.137967005170086e-05
338	1.037542525912851e-06	0.0	0.0	0.0	0.0	0.0
340	5.022216374176965e-06	0.0	0.0	0.0	0.0	0.0
342	3.059525723004486e-05	0.0	0.0	0.0423293039179827	0.0003057372224385	0.0001031174873796
344	3.059525723004486e-05	0.0	0.0	0.0	0.0	0.0
346	0.0	0.0	0.0	0.0	0.0	0.0
348	0.0	0.0	0.0	0.0	0.0	0.0
350	0.0	0.0	0.0	0.0	0.0	0.0
352	0.0	0.0	0.0	0.0	0.0	0.0
354	0.0	0.0	0.0	0.0	0.0	0.0
356	0.0	0.0	0.0	127.2224840805101	2.772003201106363e-07	5.05198882120495e-07
358	0.0	0.0	0.0	128.7303992341473	9.404164970123772e-07	4.089875431081734e-07
360	116.40139251468	0.0	0.0	130.0912842127225	1.237732377341772e-05	5.885956898146129e-07
362	117.7247875274684	0.0	0.0	131.422234920518	1.565453201691204e-05	4.750292380877143e-07
364	118.9290093144797	0.0	0.0	132.7049883582046	1.434117283952484e-05	4.847240499469708e-07
366	120.0149042404717	0.0	0.0	133.9488426035597	4.913622982946987e-06	9.825425166928363e-06
368	121.0345016258928	0.0	0.0	135.1625680195114	1.4506784834946e-05	6.143094941574317e-07
370	121.9979215988988	0.0	0.0	136.3497759896691	1.389986140974238e-05	6.428175594765448e-07
372	122.9163885292499	0.0	0.0	137.5151436844014	1.37859166896813e-05	6.59222625359857e-07
374	123.7977409630825	0.0	0.0	138.6725230949518	4.408690955839307e-05	0.0001225039283934
376	124.6477429828321	0.0	0.0	139.8383766055741	1.368547005528675e-05	7.404018407179115e-07
378	125.5081418185021	0.0	0.0	141.0107824777014	1.377860737106254e-05	8.396953736023725e-07
380	126.2698439938988	0.0	0.0	142.2348708284035	1.30675365875188e-05	8.736735572157054e-07
382	127.047705247624	0.0	0.0	143.350775976895	1.172861574390302e-05	7.98951955976275e-07
384	127.806256134141	0.0	0.0	144.5166753790148	5.936979200913726e-06	2.907162252918553e-06
386	128.5470479565336	0.0	0.0	145.6451411181322	0.0	0.0
388	129.2725646226823	0.0	0.0	146.8030388193132	0.0	0.0
390	129.9981422642053	0.0	0.0	147.9574773653644	0.0	0.0
392	130.7178209928722	0.0	0.0	149.1084455978001	0.0	0.0
394	131.4287905577442	0.0	0.0	150.2560766854711	0.0	0.0
396	132.1266904181324	0.0	0.0	151.4018321165441	0.0	0.0
398	132.8133905135611	0.0	0.0	152.5484370740546	0.0	0.0
400	133.4907163574503	0.0	0.0	153.6977438141817	0.0	0.0
402	134.1594788760819	0.0	0.0	154.8514760630519	0.0	0.0
404	134.8206087412286	0.0	0.0	127.1550768258549	119.0989971165707	119.0990000082803
406	135.4763772332797	0.0	0.0	128.1350169337006	120.223799011485	120.2237999663253
408	136.1222844845543	0.0	0.0	129.0974147784339	121.3303122010366	121.3303116800093
410	136.763919446088	0.0	0.0	130.0429923262738	122.4190282041588	122.4190323707321
412	137.3999905105113	0.0	0.0	130.9724941726382	123.4903956073569	123.4903952165204
414	138.0307637304854	0.0	0.0	131.8865252832206	124.5448698253133	124.5448684504526
416	113.7451496315141	108.0614180666557	108.0614180796743	132.7857171621575	125.5828988497039	125.5828984743104
418	114.2915764258122	108.6691679260536	108.6691679261591	133.6706412130918	126.6049030848858	126.6049045577507
420	114.8190971253915	109.2601114815615	109.2601114827459	134.5418379194263	127.6113064173582	127.6113063975038
422	115.3281409732488	109.8343878060981	109.8343878028038	135.3998099092947	128.6025191995164	128.6025185656965
424	115.819105583752	110.3921317089882	110.3921317189545	136.2450488006135	129.578925495622	129.5789241504494
426	116.2923600072291	110.9334741708087	110.9334741665247	137.0779926122105	130.5409427279321	130.5409360874491
428	116.7482475390711	111.458542553263	111.4585425556233	137.8990893157107	131.4888966140201	131.4888985192827
430	117.1870878470532	111.9674608054229	111.9674608073694	138.7087392816672	132.4231959828573	132.4231955532237
432	117.6091790232358	112.4603494767773	112.4603494751023	139.5073158497731	133.3441901809207	133.3441910640838
434	118.0147992462492	112.9373257442748	112.9373257409969	140.295194327277	134.2522223297412	134.2522224751925
436	118.4042082220018	113.3985033783572	113.3985033826104	141.072721838061	135.1476269900351	135.1476319595704
438	118.7776485339428	113.8439926868731	113.8439926779321	141.8402209270778	136.0307364935299	136.0307365115733
440	119.135346692739	114.2739003851409	114.2739003808832	142.5980142864249	136.9018622664219	136.9018620075381
442	119.477514225347	114.6883295505552	114.6883295495487	143.3464352294829	137.7612835736726	137.7612939894084
444	119.8043484854876	115.08737952406	115.0873795262619	144.0856481604294	138.6093905075285	138.6093906075242
446	120.1160335254014	115.471145765446	115.4711457654727	144.8160456914322	139.4463791595252	139.4463788261763
448	120.412740719626	115.8397198391418	115.8397198394302	145.5378407015675	140.2725614770484	140.2725613612299
450	120.6946295020989	116.1931891604726	116.193189159668	146.2512862887412	141.0882083561515	141.0882081216351
452	120.9618478902893	116.5316370741449	116.531637074786	146.9566105759057	141.8935819935166	141.8935814058067
454	121.2145330326017	116.8551426876407	116.8551426874056	147.6540363063664	142.6889365276105	142.6889312864297
456	121.4528116728131	117.1637808032858	117.1637808028041	148.3437917235356	143.4745158241679	143.4745169874164
458	121.6768006363679	117.4576218471807	117.45762184754	149.026067598506	144.2505619037933	144.25056059399
460	121.8866071807923	117.7367318050837	117.736731804462	149.7010563468526	145.0172997187961	145.0173003175327
462	122.0823293848652	118.0011721605185	118.0011721625757	150.3689590665653	145.774959729326	145.7749594926498
464	122.2640565008827	118.2509998497784	118.2509998483153	151.0299413850886	146.5237509250293	146.5237524537094
466	122.4318692439507	118.4862671905834	118.4862671900598	151.6841790575332	147.2638892411665	147.2638817341232
468	122.5858400859988	118.707021869215	118.7070218680042	152.3318380022425	147.9955626760323	147.9955631788729
470	122.7260335265034	118.9133068706067	118.9133068711979	152.9730850999772	148.718977811464	148.718977878814
472	122.852506322812	119.1051604675711	119.105160467161	153.6080588967275	149.4343159359114	149.4343183060396
474	122.9653077220047	119.282616160597	119.2826161623688	154.2368964611694	150.1417748887682	150.1417608836655
476	123.0644796603414	119.4457026655283	119.4457026673502	154.8597487915847	150.8415129423221	150.8415100523229
478	123.1500569413012	119.5944438809291	119.5944438803195	155.4767436805582	151.5337082241539	151.533711070065
480	123.2220674251467	119.7288588444116	119.7288588446068	156.088019448767	152.2185261116423	152.2185238333134
482	123.2805321463006	119.8489617234286	119.8489617236362	156.6936882556792	152.8961312056259	152.8961311180663
484	123.3254655555562	119.9547617693959	119.9547617697972	157.2938681911798	153.5666782623795	153.566675930455
486	123.3568754569687	120.0462633053005	120.0462633060207	157.8886894849445	154.2302964836531	154.2303058749861
488	123.3747633092081	120.123465679811	120.1234656799521	158.4782392809979	154.8871552455454	154.8871568995949
490	123.3791242272178	120.186363244634	120.1863632420671	159.0626369672485	155.5373866167642	155.5373872198863
492	123.3699470859915	120.2349453099107	120.2349453086665	159.6419761293895	156.1811278276675	156.1811275642991
494	123.3472146370839	120.269196092471	120.2691963960248	160.2163738528596	156.8185090015646	156.8185047478471
496	123.3109034397804	120.289094812779	120.2890948164326	160.7858823413192	157.4496564124498	157.4496515671215
498	123.2609841193153	120.2946153576265	120.2946153596076	161.3506347524409	158.0746937092426	158.0746939392821
500	123.1974212273704	120.2857265319181	120.28572653248	161.9107039256535	158.6937421325023	158.6937434112995
502	123.1201733469436	120.2623918501232	120.262391850055	162.4661759282368	159.3069137631946	159.3069191977088
504	123.0291931028824	120.2245695194298	120.2245695195895	163.0171250366394	159.9143330090153	159.9143312132525
506	122.9244271600938	120.1722123713516	120.1722123712384	163.5636322847743	160.5160990572461	160.5161012410034
508	122.8058162301933	120.1052678004857	120.1052677866577	164.105796632903	161.1123134681289	161.1123078479358
510	122.6732948920314	120.0236839430531	120.0236769040167	164.6436638669669	161.7030807225931	161.7030819152723
512	122.5268012557367	119.9273881440745	119.9273754265725	165.1773092120662	162.2885095877851	162.2885095262671
514	122.3662428277519	119.8163125469132	119.8162960219509	165.7068175538314	162.8686731266206	162.8686786101346
516	122.1915372355066	119.6903788441223	119.6903643448192	166.2322522176703	163.4437131871304	163.4437254330609
518	122.0025572731554	119.5494874123843	119.5494991199257	166.7536426990777	164.0136742616827	164.0136776929598
520	121.7993439116727	119.3936292317052	119.3936055160983	167.2710860160549	164.5786568213799	164.5786729512911
522	121.5815667877793	119.2226212306691	119.2226039929198	167.7846693812585	165.138748671662	165.1387395013135
524	121.3494254800081	119.0364134880288	119.0363786392346	168.2944011282028	165.694026368119	165.6940131242664
526	121.1025157472765	118.8348496490811	118.834849648682	168.8003399982924	166.2446014888847	166.2446037586085
528	120.8408724045152	118.6178951204271	118.6178689658803	169.3025957481908	166.7905051385643	166.7904940872249
530	120.5642805474436	118.3853442140196	118.3853474734724	169.8011567365936	167.3318633312619	167.3318779798889
532	120.2726753244117	118.1371412198704	118.1371440417653	170.2961065701923	167.868688918252	167.8686767396436
534	119.9659234140096	117.8731623162683	117.8731241185605	170.7875040968092	168.4011242234988	168.4011195054459
536	119.6437675297646	117.5931609721621	117.5931625798292	171.275397302063	168.9291799583632	168.929193855058
538	119.3061583448439	117.2970963680752	117.2970969962958	171.7598106882706	169.452965587896	169.4529802599435
540	118.9529401692388	116.9848220917404	116.9847625513983	172.2408143696297	169.9725235629912	169.9725159191613
544	118.1987002398254	116.3107111462098	116.3107077889721	172.7184421242019	170.4879239802993	170.4879239879886
546	117.7973987720169	115.948612410654	115.9486073342577	173.1927448728727	170.9992335393183	170.999234480284
548	117.3796944727333	115.5695516290213	115.5695483770566	173.663763000413	171.5065125009834	171.5065085466313
550	116.9454085635512	115.1733519262833	115.1733519262834	174.1315340754794	172.0098203191632	172.0098195525219
552	116.4942674971613	114.7597692861729	114.7597940478703	174.5961105362757	172.5092152909258	172.5092162104273
554	116.0260990736819	114.328602153557	114.3286021541553	175.057522309356	173.0047501441505	173.0047500729112
556	115.5406298000918	113.8796220445769	113.8796220441464	175.5158129192032	173.4964872294518	173.4964858784003
558	115.0376235658232	113.4125901057133	113.4125901063009	175.9710097083087	173.9844793344155	173.9844784305245
560	114.5168209169339	112.9272559641064	112.9272559630471	176.4231723731172	174.4687689481736	174.4687682269236
562	113.9779507266555	112.423357474964	112.4233574749369	176.8723179273827	174.9494177291257	174.9494170294139
564	113.4207296581633	111.9006201803784	111.9006201787878	177.3185087895155	175.426449308192	175.4264696410134
566	112.8448615800117	111.358756722006	111.3587567220838	177.7617149449337	175.8999850149442	175.8999854536324
568	112.2500369387987	110.79746621331	110.7974662156846	178.2020415306039	176.3699952561201	176.369998432062
570	111.6359320960652	110.2164335747233	110.2164335739381	178.639474586449	176.8365792674432	176.8365770720663
572	111.0022086005214	109.6153287881914	109.6153287886078	179.0740837655423	177.2997230169703	177.2997184710483
574	110.3485124071589	108.9938061333959	108.9938061344901	179.5058708194732	177.7595105799964	177.7595209671983
576	109.6744730404901	108.3515033450725	108.351503345446	179.9349012020558	178.2159785489225	178.2159885711341
578	108.9797026930344	107.6880406902687	107.6880406915932	180.3611341260749	178.6692224795467	178.6692162626182
580	108.2637952241834	107.0030199997955	107.0030199995949	180.7846892036325	179.1191538057961	179.1191785984652
582	107.5263251453732	106.2960236105882	106.2960236111582	181.2055434661718	179.5659476280004	179.5659485286279
584	106.7668464223521	105.5666132104395	105.5666132096117	181.6237048931226	180.0095916633117	180.0095745150265
586	105.984891272514	104.814328601919	104.8143286005926	182.0392961431861	180.4500812945228	180.4500648494219
588	105.1799688001616	104.0386863489975	104.0386863497997	182.4522400919396	180.8874810199433	180.8875081946429
590	104.351563546887	103.2391783285336	103.2391783271719	182.8625816504302	181.32189140419	181.321903432615
592	103.4991338882819	102.4152701182402	102.4152701194719	183.2703740536116	181.753303037619	181.7532865376704
594	102.6221103192061	101.5663992726621	101.5663992773845	183.6756494074172	182.1817105692836	182.1817032262617
596	101.7198935112366	100.6919734747591	100.6919734741871	184.0784304943498	182.6071834632778	182.6072069268665
598	100.7918523433922	99.79136835193688	99.79136835263596	184.4787131806764	183.0297801449134	183.0297810972833
600	99.83732153221516	98.86392534038836	98.86392534013416	184.876535009015	183.4495093569735	183.4495089727473
602	98.85559921014598	97.9089491272572	97.9089491274448	185.2719392886948	183.8663868581172	183.8663868783908
604	97.84594416596728	96.92570493524111	96.92570493514071	185.6649309235343	184.2804714383207	184.2804691711978
606	96.80757283757995	95.91341550567763	95.9134155054781	186.0554838186283	184.6918163629504	184.6917962476919
608	95.73965598973676	94.87125777551351	94.8712577755518	186.4437631947268	185.1003621064127	185.1003692737647
610	94.6413149851907	93.79835915856113	93.798359165295	186.829688448456	185.5062171462078	185.5062120035158
612	93.51161777683106	92.6937935201791	92.69379352562228	187.2132351597499	185.9094177705064	185.9094171767595
614	92.34957407366792	91.55657639145396	91.5565763942434	187.5944765800816	186.3099644828384	186.3099655824344
616	91.15413062561376	90.38566019394256	90.3856601962655	187.9735159522398	186.7078667901336	186.7078661063116
618	89.92416509913843	89.17992815985077	89.17992815838562	188.3502578442879	187.1031851183429	187.1031851856288
620	88.65847973415754	87.93818800083329	87.93818800148325	188.7247618788559	187.4959389322211	187.4959388537239
622	87.35579400776363	86.65916454569181	86.65916454636833	189.0970632660162	187.886145104266	187.8861430379419
624	86.01473618469777	85.34149133917896	85.34149133607283	189.4671403833882	188.273856412419	188.2738528394719
626	84.63383377761173	83.98370109716163	83.983701098845	189.8350538770729	188.6590646563282	188.6590588474618
628	83.21150249096105	82.58421468672348	82.58421468527914	190.200814467618	189.041806486713	189.0418036785079
630	81.74586414632225	81.14116098299704	81.14116098327925	190.5644114175125	189.4221274746662	189.4221280750557
632	80.23537436875698	79.65299729541888	79.65299729539463	190.9259007758718	189.8000275313323	189.8000262166295
634	78.67788496672819	78.11758224287107	78.11758224296392	191.2852888793246	190.1755356752826	190.1755385494537
636	77.07121058280697	76.53273580427623	76.53273580429368	191.6425856483712	190.5486842343319	190.5486855357402
638	75.41296258477135	74.89607488953814	74.89607488959963	191.9978171117552	190.9194924069679	190.9194923282386
640	73.70051890511259	73.20498328349083	73.20498328352639	192.3509955073716	191.2879778881305	191.2879780822515
642	71.93098719557753	71.45657494530198	71.45657494540897	192.7021412935942	191.6541685049513	191.6541674912758
644	70.10115936071682	69.64764872920794	69.64764872920088	193.0512686668184	192.0180877142192	192.0180879719191
646	68.20745472304917	67.77463179908209	67.77463179841651	193.398407576569	192.3797526049755	192.379748889372
648	66.24584807193627	65.83350800414553	65.83350800338039	193.7435389182651	192.7391887166865	192.739188503938
650	64.21177707173418	63.81972574334654	63.81972574360346	194.0867142858033	193.0964065326023	193.096418372551
652	62.10002173759293	61.72807803767017	61.72807803756764	194.4279360889618	193.4514530432162	193.4514529463389
654	59.90454402265568	59.55254293352237	59.55254293346771	194.7672226714621	193.8043218079194	193.804321908965
656	57.61827120078652	57.28606801561648	57.28606801565704	195.1045850241882	194.155044526663	194.155042687284
658	55.23279660859129	54.92027271736498	54.9202727186702	195.4400476127539	194.5036362920915	194.5036363234255
660	52.73795667562622	52.44502758902111	52.44502759475845	195.7736170390442	194.8501209320343	194.8501209904238
662	50.12121737660451	49.8478439545683	49.84784396119081	196.1053185248157	195.1945130444372	195.1945061554631
664	47.36675568610331	47.11296011905112	47.11296012094932	196.4351413515554	195.5368401028145	195.5368396678817
666	44.45403432396751	44.21992346563743	44.21992346506594	196.7631276559685	195.8771121228827	195.8771121597621
668	41.35548918282448	41.14128947386563	41.14128947598451	197.0892823368294	196.2153503667946	196.2153503624287
670	38.03256422072663	37.83867640266601	37.83867639951612	197.4136190602624	196.5515732015428	196.5515718295811
672	34.4284140566581	34.2555034111484	34.25550341268963	197.7361515627317	196.885796378012	196.8857979411387
674	30.45175228421608	30.30091778291736	30.30091778015973	198.0568863377218	197.2180461924477	197.218046006413
676	25.94497482126083	25.81806938947752	25.81806938183082	198.3758532038234	197.5483264940194	197.548326448489
678	20.57697110439599	20.47743283625924	20.47743281816921	198.6930590921113	197.8766607508573	197.8766603389689
680	13.36703322937249	13.30297933847641	13.30297929102257	199.0085106587979	198.2030726780426	198.203061807704
682	0.0031704142855568	0.002581361685651	0.0025917268634056	199.3222267222991	198.5275614824168	198.5275616586463
684	0.0031704142855568	0.002581361685651	0.0025917268634056	199.6342177876434	198.8501606149059	198.8501599878179
686	0.0053683556718236	0.0011993414803479	0.00112718358293	199.9444993615222	199.1708780682125	199.1708776133123
688	0.0015669040586181	7.494673147258197e-05	7.602223207311558e-05	200.2530825228557	199.4897316089565	199.4897317361257
690	0.0015669040586181	7.494673147258197e-05	7.602223207311558e-05	200.5599747574841	199.8067402668023	199.8067396291813
692	0.0015669040586181	7.494673147258197e-05	7.602223207311558e-05	200.8652011610622	200.1219161627058	200.1219217471293
694	0.0015669040586181	7.494673147258197e-05	7.602223207311558e-05	201.1687674104956	200.4352635529959	200.4352635089067
696	0.0015669040586181	7.494673147258197e-05	7.602223207311558e-05	201.4706798750449	200.74681744118	200.7468127820705
698	0.0015669040586181	7.494673147258197e-05	7.602223207311558e-05	201.7709640927216	201.0565773933898	201.0565768753101
700	0.0015669040586181	7.494673147258197e-05	7.602223207311558e-05	202.0696124539719	201.3645665058594	201.3645680111307
702	0.000721619045091	6.627924188976276e-06	4.729919016194801e-06	202.3666542235152	201.6707999457759	201.6707998114712
704	1.336001626247987e-06	6.537644245724517e-06	2.626000038352658e-06	202.6621059101609	201.9752776487586	201.9752835419007
706	1.336001626247987e-06	6.537644245724517e-06	2.626000038352658e-06	202.9559360080397	202.2780473762571	202.2780411100181
708	2.021312931699997e-06	3.176823124449555e-06	1.656945445875372e-06	203.2482072250549	202.5790845749321	202.5790857592891
710	2.674120104276382e-06	1.151840959086477e-07	1.907369238243564e-06	203.5389088808619	202.8784203024888	202.8784277031421
712	2.674120104276382e-06	1.151840959086477e-07	1.907369238243564e-06	203.8280558476024	203.1760716545266	203.176072082763
714	2.674120104276382e-06	1.151840959086477e-07	1.907369238243564e-06	204.1156551518457	203.4720449469919	203.4720459815083
716	2.674120104276382e-06	1.151840959086477e-07	1.907369238243564e-06	204.4017196187285	203.7663550610555	203.7663560505875
718	1.700200285209706e-06	2.285916146671601e-07	1.441795938553462e-07	204.6862609647023	204.0590150604266	204.059016850395
720	1.700200285209706e-06	2.285916146671601e-07	1.441795938553462e-07	204.9692923849592	204.3500411681681	204.3500405791167
722	1.700200285209706e-06	2.285916146671601e-07	1.441795938553462e-07	205.2508260610345	204.6394380493542	204.6394361463782
724	1.854912340548432e-06	3.229039213129175e-07	8.25122151911158e-08	205.5308535234972	204.9272313808844	204.9272315282943
726	1.854912340548432e-06	3.229039213129175e-07	8.25122151911158e-08	205.8094060058085	205.2134225238627	205.2134231984477
728	1.854912340548432e-06	3.229039213129175e-07	8.25122151911158e-08	206.0864882904673	205.498027293026	205.4980280490575
730	1.854912340548432e-06	3.229039213129175e-07	8.25122151911158e-08	206.3621138254021	205.7810586693547	205.7810553966829
732	1.854912340548432e-06	3.229039213129175e-07	8.25122151911158e-08	206.63627692546	206.0625257352235	206.0625274577965
734	1.854912340548432e-06	3.229039213129175e-07	8.25122151911158e-08	206.9090036689101	206.3424460371749	206.3424460460639
736	1.604995647986536e-06	4.563273601389959e-07	1.362333777436582e-07	207.1802963036291	206.6208307113868	206.6208328478767
738	9.982238392740742e-07	6.414916436074713e-07	1.480150097757715e-07	207.450179668995	206.8976913254495	206.8976730106047
740	9.982238392740742e-07	6.414916436074713e-07	1.480150097757715e-07	207.7186384923657	207.173016378919	207.1730188747154
742	9.982238392740742e-07	6.414916436074713e-07	1.480150097757715e-07	207.9856934208321	207.4468540717978	207.4468546123131
744	9.982238392740742e-07	6.414916436074713e-07	1.480150097757715e-07	208.2513659942798	207.719185738538	207.7191923174592
746	9.982238392740742e-07	6.414916436074713e-07	1.480150097757715e-07	208.5156471163073	207.990053573714	207.9900526510367
748	7.312462587434939e-07	4.744809108563568e-07	2.273544561289322e-07	208.778557227681	208.2594396924378	208.2594422435176
750	7.312462587434939e-07	4.744809108563568e-07	2.273544561289322e-07	209.040098681379	208.5273723156644	208.5273725416292
752	7.312462587434939e-07	4.744809108563568e-07	2.273544561289322e-07	209.3002886082288	208.7938508772377	208.793853906517
754	7.312462587434939e-07	4.744809108563568e-07	2.273544561289322e-07	209.5591302070723	209.0588971075549	209.0589054596149
756	7.312462587434939e-07	4.744809108563568e-07	2.273544561289322e-07	209.8166261947669	209.3225200098774	209.3225083401158
758	7.312462587434939e-07	4.744809108563568e-07	2.273544561289322e-07	210.0727920259665	209.5847118461343	209.5847140448436
760	7.312462587434939e-07	4.744809108563568e-07	2.273544561289322e-07	210.3276666147879	209.8454911814559	209.8454953208313
762	4.029645047189467e-07	2.673076140104698e-07	2.110063076695083e-07	210.5812045767941	210.1048862474275	210.104892329952
764	4.029645047189467e-07	2.673076140104698e-07	2.110063076695083e-07	210.8334413845132	210.362894370999	210.3628954887491
766	4.029645047189467e-07	2.673076140104698e-07	2.110063076695083e-07	211.0843860916472	210.6195245349677	210.6195242882516
768	4.029645047189467e-07	2.673076140104698e-07	2.110063076695083e-07	211.3340450141543	210.8747867032716	210.8747867627467
770	4.029645047189467e-07	2.673076140104698e-07	2.110063076695083e-07	211.5824273629393	211.1286916407023	211.1286917204828
772	4.029645047189467e-07	2.673076140104698e-07	2.110063076695083e-07	211.829538071924	211.3812493249869	211.3812496079893
774	4.029645047189467e-07	2.673076140104698e-07	2.110063076695083e-07	212.0753952523884	211.632471562923	211.6324683356659
776	4.029645047189467e-07	2.673076140104698e-07	2.110063076695083e-07	212.3199893131022	211.8823598558001	211.8823606681741
778	4.029645047189467e-07	2.673076140104698e-07	2.110063076695083e-07	212.5633448129784	212.1309320322962	212.1309319886221
780	4.416808864470242e-07	2.717499245814069e-07	2.658564083428812e-07	212.8054625340789	212.3781937734	212.3781944334445
782	4.416808864470242e-07	2.717499245814069e-07	2.658564083428812e-07	213.0463573325076	212.6241440751365	212.6241453246021
784	4.416808864470242e-07	2.717499245814069e-07	2.658564083428812e-07	213.2860228686116	212.8688265047873	212.8688240766512
786	3.816824347933905e-07	2.296017769752606e-07	3.641525197710785e-07	213.5244870877942	213.112207786251	213.1122102421758
788	3.816824347933905e-07	2.296017769752606e-07	3.641525197710785e-07	213.7617313258457	213.3543262857767	213.3543259214267
790	3.816824347933905e-07	2.296017769752606e-07	3.641525197710785e-07	213.9977844149263	213.5951801074121	213.595173005355
792	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	214.2326481519394	213.8347694380558	213.8347691547984
794	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	214.4663250920796	214.0731249083898	214.073112540255
796	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	214.6988397082453	214.3102213879025	214.3102213689809
798	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	214.9301824180825	214.5460980062323	214.5460981692514
800	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	215.1603617898565	214.7807559967626	214.7807519257836
802	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	215.3893957915177	215.0141962406791	215.0141914523419
804	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	215.6172782778506	215.2464296272808	215.2464305019012
806	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	215.8440258441057	215.4774685024322	215.4774694578571
808	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	216.0696441303729	215.707317655512	215.7073176608901
810	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	216.2941352062594	215.9359876247844	215.9359870161798
812	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	216.5175123508686	216.16348308579	216.1634835288775
814	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	216.7397779685012	216.3898146535729	216.3898151514291
816	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	216.9609451133032	216.6149859892057	216.6149876333015
818	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	217.1810142965881	216.8390112751496	216.8390113797079
820	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	217.3999941595654	217.0618937248501	217.0618936565766
822	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	217.6178947011867	217.2836403604294	217.2836413975378
824	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	217.8347207452062	217.5042605573484	217.5042598831951
826	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	218.0504706406326	217.7237644546183	217.7237633410347
828	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	218.2651625044595	217.9421537138932	217.9421541520279
830	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	218.4787998668774	218.1594387179393	218.1594386867459
832	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	218.6913859049607	218.3756295688909	218.3756275123528
834	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	218.9029332126579	218.5907239909705	218.5907243548239
836	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	219.113446792296	218.8047364824006	218.8047385342311
838	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	219.3229255603472	219.0176780873723	219.0176748913191
840	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	219.5313777651992	219.2295480229312	219.2295477437453
842	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	219.7388149393818	219.4403554301229	219.4403574388616
844	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	219.9452451851734	219.650108547988	219.650109197607
846	3.614821254275438e-07	1.576612751066782e-07	3.838631432817725e-07	220.1506678717464	219.8588134331233	219.8588134289531
848	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	220.3550924665064	220.0664766361635	220.066476513276
850	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	220.5585238198946	220.2731052825343	220.2731050757482
852	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	220.7609688325809	220.4787059403241	220.4787056319235
854	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	220.9624330193965	220.6832846060881	220.6832841038727
856	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	221.1629250001159	220.8868482740506	220.8868468993112
858	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	221.3624458009078	221.089401944897	221.0894038480794
860	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	221.5610042158624	221.2909540064561	221.2909579567095
862	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	221.7586025152894	221.4915164908485	221.4915144038928
864	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	221.955251225105	221.6910831663749	221.6910838542251
866	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	222.1509542136044	221.889668833172	221.8896690755846
868	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	222.345718013975	222.0872776982172	222.0872773714226
870	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	222.5395458190424	222.2839152821366	222.283915884392
872	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	222.7324496828282	222.4795854152898	222.4795884910559
874	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	222.9244282306759	222.6743008069612	222.6743038326317
876	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	223.11548354764	222.8680663960889	222.8680662541401
878	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	223.305630760484	223.0608828061641	223.0608819589305
880	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	223.4948703675142	223.252757312663	223.2527576770912
882	2.246401807185136e-07	2.095695401610064e-07	4.506671032414365e-07	223.6832083824827	223.4436984487104	223.4436984111232
884	1.742900091749468e-07	2.191015572833888e-07	3.196999014775921e-07	223.8706533540157	223.6337093309541	223.6337095777859
886	1.742900091749468e-07	2.191015572833888e-07	3.196999014775921e-07	224.0571999101444	223.8227990852568	223.8228009775986
888	1.742900091749468e-07	2.191015572833888e-07	3.196999014775921e-07	224.242867613665	224.0109703963206	224.0109703217692
890	1.742900091749468e-07	2.191015572833888e-07	3.196999014775921e-07	224.4276534717931	224.1982314211709	224.1982309920962
892	1.742900091749468e-07	2.191015572833888e-07	3.196999014775921e-07	224.6115624055238	224.384583650279	224.3845842258424
894	1.742900091749468e-07	2.191015572833888e-07	3.196999014775921e-07	224.7946021815632	224.5700372716188	224.5700372877876
896	1.742900091749468e-07	2.191015572833888e-07	3.196999014775921e-07	224.9767770229859	224.7545957599866	224.7545957985337
898	1.742900091749468e-07	2.191015572833888e-07	3.196999014775921e-07	225.1580927708349	224.9382651703186	224.9382646800855
900	1.742900091749468e-07	2.191015572833888e-07	3.196999014775921e-07	225.3385524668763	225.1210500516102	225.1210498277105
902	1.742900091749468e-07	2.191015572833888e-07	3.196999014775921e-07	225.5181647778129	225.3029576840647	225.3029547909834
904	1.742900091749468e-07	2.191015572833888e-07	3.196999014775921e-07	225.6969295937166	225.4839891695706	225.4839892624856
906	1.921289668780674e-07	1.739337338677056e-07	2.6028940812255156e-08	225.8748509261769	225.6641568806254	225.6641590130991
908	1.921289668780674e-07	1.739337338677056e-07	2.6028940812255156e-08	226.0519431689264	225.8434591658425	225.8434618562398
910	1.921289668780674e-07	1.739337338677056e-07	2.6028940812255156e-08	226.2282055146554	226.021905116877	226.0219049551461
912	1.921289668780674e-07	1.739337338677056e-07	2.6028940812255156e-08	226.4036407376858	226.1994989950581	226.1994990542288
914	1.921289668780674e-07	1.739337338677056e-07	2.6028940812255156e-08	226.5782557103257	226.3762508064782	226.3762422056631
916	1.921289668780674e-07	1.739337338677056e-07	2.6028940812255156e-08	226.7520524417308	226.5521560879675	226.5521517136588
918	1.921289668780674e-07	1.739337338677056e-07	2.6028940812255156e-08	226.9250421146761	226.7272207258659	226.7272199857603
920	1.921289668780674e-07	1.739337338677056e-07	2.6028940812255156e-08	227.0972238230934	226.9014573018744	226.9014575657599
922	1.754787240163169e-07	1.618629009015195e-07	2.6413786261720173e-08	227.2686026524924	227.0748682422842	227.0748689379434
924	1.59234225748152e-07	1.232776803693578e-07	2.6427185686787133e-08	227.4391865586643	227.2474571868749	227.2474570948507
926	1.59234225748152e-07	1.232776803693578e-07	2.6427185686787133e-08	227.6089727996921	227.4192311122224	227.419232648207
928	1.59234225748152e-07	1.232776803693578e-07	2.6427185686787133e-08	227.7779792207785	227.5901908505787	227.5901899904948
930	1.59234225748152e-07	1.232776803693578e-07	2.6427185686787133e-08	227.9461982495319	227.7603441318428	227.760344074336
932	1.59234225748152e-07	1.232776803693578e-07	2.6427185686787133e-08	228.1136408748627	227.929695661275	227.9296953362353
934	1.59234225748152e-07	1.232776803693578e-07	2.6427185686787133e-08	228.2802971918917	228.0982516305047	228.0982513778129
936	1.59234225748152e-07	1.232776803693578e-07	2.6427185686787133e-08	228.4461998782903	228.2660122637034	228.2660124656908
938	1.59234225748152e-07	1.232776803693578e-07	2.6427185686787133e-08	228.6113305262245	228.432986179813	228.4329862510641
940	1.59234225748152e-07	1.232776803693578e-07	2.6427185686787133e-08	228.7756997665593	228.5991772698242	228.5991766991204
942	1.59234225748152e-07	1.232776803693578e-07	2.6427185686787133e-08	228.9393118600431	228.7645900699394	228.7645894753219
944	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	229.1021721890975	228.929229238631	228.929227865723
946	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	229.2642824210615	229.0930984912921	229.0930977170553
948	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	229.4256507835354	229.2562025458334	229.2562018165804
950	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	229.5862788576909	229.418545950118	229.4185469839339
952	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	229.7461715337614	229.5801351282414	229.580135147783
954	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	229.9053323934691	229.7409724655178	229.7409725232138
956	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	230.063766188495	229.9010627823923	229.901062886589
958	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	230.2214767985494	230.060410748551	230.060410749562
960	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	230.3784674210634	230.219020438715	230.2190242832536
962	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	230.5347445741693	230.3768963533818	230.3768961533083
964	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	230.6903105685954	230.5340425558926	230.5340428298831
966	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	230.8451694728811	230.6904631469413	230.6904635443014
968	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	230.9993252164744	230.8461633152061	230.8461632877785
970	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	231.1527823467781	231.0011464707156	231.0011447880623
972	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	231.3055426949813	231.1554170139815	231.1554170780144
974	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	231.457614784468	231.3089770109665	231.308977243661
976	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	231.6089974186773	231.4618352700922	231.4618349657184
978	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	231.7596966374562	231.6139917499532	231.6139912946479
980	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	231.9097173162163	231.7654516078068	231.7654512219816
982	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	232.0590611837423	231.9162189300876	231.9162192794124
984	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	232.2077378099517	232.0662960201765	232.0662974549744
986	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	232.3557359755121	232.2156934356399	232.2156940064792
988	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	232.503075554431	232.3644075713511	232.3644076172248
990	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	232.6497517097323	232.5124440274451	232.5124461165908
992	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	232.795774202544	232.6598100922529	232.6598100959949
994	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	232.9411411967324	232.806505855774	232.8065060125892
996	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	233.0858577964738	232.9525367745148	232.9525373926151
998	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	233.2299287968207	233.097906369682	233.0979063556684
1000	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	233.3733565734085	233.2426181180034	233.2426183540636
1002	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	233.5161443281153	233.386676282031	233.3866768716908
1004	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	233.6582969551834	233.5300844396814	233.5300847472401
1006	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	233.7998181877686	233.6728461542672	233.6728462016682
1008	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	233.940708839734	233.8149649127749	233.8149649182182
1010	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	234.0809748476701	233.956444615194	233.9564445639192
1012	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	234.2206189252203	234.0972886658347	234.0972888732293
1014	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	234.3596442964542	234.2375010504071	234.2375009487557
1016	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	234.4980546794839	234.3770848093752	234.3770848119686
1018	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	234.6358538280504	234.5160437352794	234.5160428848575
1020	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	234.7730434355982	234.6543813867599	234.654381363171
1022	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	234.9096282144428	234.7921009685581	234.7921015511099
1024	1.642463997303126e-07	1.36415518075242e-07	2.8823687781737444e-08	235.0456114977235	234.929206527903	234.9292065217685
1026	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	235.1809959210234	235.0657009666714	235.0657007815714
1028	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	235.3157855993586	235.201587987482	235.201587891359
1030	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	235.449982380794	235.3368706593131	235.3368709823564
1032	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	235.5835893721271	235.4715524219601	235.4715528003797
1034	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	235.7166138066977	235.6056357963059	235.6056369491753
1036	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	235.8490540411591	235.739127048882	235.7391268072765
1038	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	235.9809147946568	235.8720263140696	235.8720262773277
1040	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	236.112199776316	236.004337821487	236.004338056929
1042	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	236.2429110991752	236.1360655428028	236.1360657441879
1044	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	236.3730532124965	236.2672127176062	236.2672128703348
1046	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	236.502627116489	236.3977816029484	236.3977802545701
1048	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	236.6316386885026	236.5277746323322	236.5277742831274
1050	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	236.7600902287964	236.657194778234	236.6571977269753
1052	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	236.8879805472671	236.7860502408365	236.7860513716442
1054	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	237.0153170727852	236.9143398752816	236.91434037498
1056	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	237.1421028453573	237.042066301222	237.0420662936375
1058	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	237.2683386449492	237.1692341993628	237.1692345449969
1060	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	237.3940261211019	237.2958467279853	237.2958455325026
1062	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	237.519175968097	237.421902782099	237.421905395324
1064	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	237.6437844955186	237.5474122588302	237.5474123743581
1066	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	237.7678545589003	237.6723741238089	237.6723737052235
1068	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	237.8913887474894	237.796792229607	237.7967914236576
1070	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	238.0143956202468	237.9206670108357	237.9206675073314
1072	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	238.1368685920056	238.0440072783295	238.0440071499984
1074	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	238.2588179539806	238.1668100448234	238.1668102008558
1076	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	238.3802445260184	238.2890811062279	238.2890812828523
1078	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	238.5011474569582	238.4108197214175	238.4108259289118
1080	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	238.6215375879076	238.5320382391834	238.5320382894195
1082	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	238.7414119632939	238.6527285150436	238.6527293754097
1084	1.228224262065118e-07	1.752091283500397e-07	2.4929010315397063e-08	238.8607714619025	238.7729006762156	238.7729004973947
1086	1.038522687830686e-07	1.457092988451603e-07	2.634653126427012e-08	238.9796234313983	238.8925536639523	238.8925522429595
1088	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	239.0979677411531	239.011690640885	239.0116907226348
1090	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	239.2158081970758	239.1303157363952	239.1303155316362
1092	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	239.3331471079979	239.2484308553369	239.2484308572746
1094	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	239.449988135865	239.3660384983548	239.3660388021665
1096	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	239.5663312332524	239.4831430831196	239.4831430015392
1098	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	239.6821816909934	239.599745254647	239.5997455449645
1100	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	239.7975440438883	239.7158490376038	239.7158461063301
1102	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	239.9124121577832	239.8314556636734	239.8314563346482
1104	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	240.0267983017177	239.9465676311681	239.946570255907
1106	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	240.1406978366315	240.0611925097949	240.0611925080609
1108	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	240.2541182104285	240.1753285913101	240.1753272775962
1110	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	240.3670606755126	240.2889754092772	240.2889754352651
1112	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	240.4795279197877	240.4021404049931	240.4021404333668
1114	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	240.5915194773938	240.5148269169221	240.5148255257196
1116	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	240.7030418747898	240.627032467433	240.627032365809
1118	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	240.8140958224179	240.7387634610982	240.7387634864336
1120	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	240.9246872401322	240.8500192781236	240.850018740363
1122	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	241.0348071979375	240.9608092479306	240.9608094222878
1124	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	241.1444701323205	241.0711287840802	241.071128688287
1126	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	241.2536740923462	241.1809827590677	241.1809826316203
1128	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	241.3624207134254	241.2903738250174	241.2903732826444
1130	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	241.4707158828423	241.399302976511	241.3993014523625
1132	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	241.5785556356586	241.5077753130003	241.5077752684532
1134	7.52674880456375e-08	1.294926809596498e-07	2.70966503827116e-08	241.6859474813544	241.6157912008936	241.6157911204081
1136	7.065466611874474e-08	1.232259775795381e-07	2.7247947198239263e-08	241.7928921342661	241.7233534695092	241.7233536214785
1138	7.065466611874474e-08	1.232259775795381e-07	2.7247947198239263e-08	241.8993921646775	241.8304648533589	241.8304646523345
1140	7.065466611874474e-08	1.232259775795381e-07	2.7247947198239263e-08	242.0054498169066	241.9371302247172	241.9371290610113
1142	7.065466611874474e-08	1.232259775795381e-07	2.7247947198239263e-08	242.1110663924235	242.043342991922	242.0433433960398
1144	7.065466611874474e-08	1.232259775795381e-07	2.7247947198239263e-08	242.2162452237682	242.1491151913235	242.1491157667588
1146	6.779492956007977e-08	1.044933878440473e-07	2.787808274483675e-08	242.3209883338041	242.2544452390496	242.2544450295219
1148	6.779492956007977e-08	1.044933878440473e-07	2.787808274483675e-08	242.4252980258476	242.3593360129604	242.3593360620964
1150	6.779492956007977e-08	1.044933878440473e-07	2.787808274483675e-08	242.5291763732408	242.4637891642196	242.4637891303065
1152	6.779492956007977e-08	1.044933878440473e-07	2.787808274483675e-08	242.6326253873424	242.5678075436528	242.5678075763586
1154	6.779492956007977e-08	1.044933878440473e-07	2.787808274483675e-08	242.7356470397501	242.671392720467	242.671393711388
1156	6.779492956007977e-08	1.044933878440473e-07	2.787808274483675e-08	242.8382448833027	242.7745494266912	242.7745476750977
1158	6.779492956007977e-08	1.044933878440473e-07	2.787808274483675e-08	242.9404194730743	242.8772751960405	242.8772757624175
1160	6.779492956007977e-08	1.044933878440473e-07	2.787808274483675e-08	243.0421732991362	242.9795764410044	242.9795764142223
1162	6.779492956007977e-08	1.044933878440473e-07	2.787808274483675e-08	243.1435094166112	243.081453239326	243.081453484069
1164	6.779492956007977e-08	1.044933878440473e-07	2.787808274483675e-08	243.2444270190614	243.1829105281731	243.1829093995009
1166	6.779492956007977e-08	1.044933878440473e-07	2.787808274483675e-08	243.3449344542152	243.2839438323148	243.2839452399722
1168	6.779492956007977e-08	1.044933878440473e-07	2.787808274483675e-08	243.4450268823444	243.3845644381119	243.3845640291414
1170	6.779492956007977e-08	1.044933878440473e-07	2.787808274483675e-08	243.5447096531517	243.4847728400574	243.4847673631807
1172	6.779492956007977e-08	1.044933878440473e-07	2.787808274483675e-08	243.6439861464416	243.5845576928142	243.5845576225884
1174	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	243.7428564038155	243.6839370866458	243.6839368932495
1176	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	243.8413217415954	243.7829079731834	243.782907967636
1178	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	243.9393858849777	243.8814719116822	243.8814719826874
1180	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	244.0370506344211	243.9796309796796	243.9796313462366
1182	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	244.134316941585	244.0773879354183	244.0773881348786
1184	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	244.2311880604166	244.1747439457454	244.1747439279454
1186	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	244.32766576572	244.2717016430019	244.2717016135855
1188	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	244.4237507614229	244.3682628166242	244.3682631089583
1190	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	244.5194436413056	244.4644307416698	244.4644293363367
1192	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	244.6147542991311	244.5602012821606	244.5602052618032
1194	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	244.7096762857638	244.6555882171145	244.6555875782068
1196	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	244.8042141534542	244.7505831262378	244.750583374483
1198	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	244.898370218951	244.8451915878878	244.8451924991803
1200	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	244.9921379145918	244.939415714416	244.9394201715918
1202	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	245.085544815394	245.0332593785093	245.0332538800365
1204	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	245.1785642305397	245.1267185852555	245.126719312689
1206	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	245.2712110308488	245.2198006927386	245.2198004629265
1208	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	245.3634846032129	245.3125057428849	245.3125059649518
1210	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	245.4553879647638	245.4048361218375	245.4048359632373
1212	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	245.5469221978123	245.4967921670698	245.4967929918341
1214	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	245.6380884619175	245.5883777486132	245.5883784754039
1216	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	245.7288888678969	245.6795964042654	245.6795958756432
1218	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	245.8193288131841	245.7704446235864	245.7704442300994
1220	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	245.90940489694	245.8609275035465	245.8609266012336
1222	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	245.9991213463986	245.9510469414138	245.9510468647541
1224	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	246.0884796994968	246.0408035715906	246.0408034084357
1226	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	246.1774807036824	246.1302028032132	246.1302033049788
1228	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	246.2661275957521	246.2192405208919	246.219239969074
1230	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	246.3544224186643	246.3079220817844	246.3079216996438
1232	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	246.442365186168	246.3962489652569	246.3962490028303
1234	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	246.5299586251962	246.4842228687254	246.4842228685954
1236	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	246.6172042102808	246.5718454329074	246.5718454432123
1238	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	246.7041037688097	246.6591183400228	246.6591183230066
1240	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	246.7906589465094	246.7460432419675	246.7460433010831
1242	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	246.876869952247	246.8326224374274	246.832622758482
1244	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	246.9627434433095	246.9188561627567	246.9188556695356
1246	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	247.0482751786791	247.004747587157	247.004747531264
1248	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	247.1334695601664	247.0902981660368	247.090297802914
1250	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	247.218327566738	247.1755092202352	247.1755090331957
1252	5.7945640285104473e-08	9.448265417044389e-08	3.165330489459309e-08	247.3028519555719	247.2603818272167	247.2603826178613
1254	7.045619363443958e-08	8.171874961804899e-08	4.0588612656045e-08	247.3870443394504	247.3449196723841	247.3449187804349
1256	7.045619363443958e-08	8.171874961804899e-08	4.0588612656045e-08	247.4709029473304	247.4291226989256	247.4291209681077
1258	7.045619363443958e-08	8.171874961804899e-08	4.0588612656045e-08	247.5544341960035	247.5129913828132	247.5129903653217
1260	7.045619363443958e-08	8.171874961804899e-08	4.0588612656045e-08	247.6376344039344	247.5965302416696	247.5965301051706
1262	7.045619363443958e-08	8.171874961804899e-08	4.0588612656045e-08	247.7205114412446	247.6797397806924	247.6797389898625
1264	7.045619363443958e-08	8.171874961804899e-08	4.0588612656045e-08	247.803062111763	247.7626200651556	247.7626197181432
1266	7.045619363443958e-08	8.171874961804899e-08	4.0588612656045e-08	247.8852896088636	247.8451747472051	247.8451747515431
1268	7.045619363443958e-08	8.171874961804899e-08	4.0588612656045e-08	247.9671953198064	247.9274048219593	247.9274049227763
1270	7.045619363443958e-08	8.171874961804899e-08	4.0588612656045e-08	248.048781420265	248.0093113599786	248.0093113145327
1272	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	248.1300486513238	248.0908959796185	248.0908965665571
1274	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	248.2109988282544	248.1721619787043	248.1721613340586
1276	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	248.291632762108	248.2531080586341	248.2531082737088
1278	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	248.3719528206699	248.333737900448	248.3337378698756
1280	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	248.451961346908	248.4140519157347	248.4140517252355
1282	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	248.5316580565169	248.4940522743729	248.4940522368966
1284	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	248.6110453124756	248.5737400873911	248.5737400954748
1286	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	248.6901243490481	248.6531172099409	248.6531172134325
1288	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	248.7688967600849	248.7321848003212	248.7321849117561
1290	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	248.8473640415598	248.8109448274299	248.8109446480785
1292	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	248.9255283323105	248.8893979094848	248.8893975737568
1294	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	249.0033891246509	248.9675462933962	248.9675463314103
1296	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	249.0809495676023	249.0453913792466	249.0453913420945
1298	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	249.1582106982702	249.1229344040171	249.1229342675081
1300	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	249.2351740216734	249.2001767528964	249.2001772394383
1302	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	249.3118406255248	249.2771196402302	249.2771201645576
1304	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	249.3882122947444	249.3537657508858	249.3537655097575
1306	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	249.4642891353335	249.43011467231	249.4301153171597
1308	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	249.5400754533878	249.5061687052296	249.5061694373899
1310	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	249.6155687964155	249.5819307237934	249.5819307193315
1312	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	249.6907714581109	249.6573993119536	249.6574022622513
1314	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	249.7656900917708	249.7325781998281	249.7325781680761
1316	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	249.8403192663163	249.8074672089878	249.8074672033848
1318	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	249.9146630840143	249.882068350174	249.8820685082032
1320	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	249.9887235159224	249.9563821818739	249.9563826120554
1322	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	250.06249967152	250.0304125815074	250.0304125044747
1324	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	250.1359948320214	250.1041581647612	250.1041582196193
1326	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	250.2092096825252	250.1776210628447	250.1776217911039
1328	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	250.2821456673706	250.2508032700173	250.2508034487949
1330	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	250.3548053153104	250.3237043753571	250.32370596257
1332	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	250.4271867333096	250.3963290974486	250.3963295203697
1334	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	250.4992936297578	250.4686759143322	250.468675827857
1336	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	250.5711275792877	250.540747343429	250.5407457266741
1338	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	250.6426887927163	250.6125428861551	250.6125413652639
1340	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	250.713977693734	250.6840652573778	250.6840653875229
1342	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	250.7849975146204	250.755316009831	250.7553159114321
1344	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	250.8557485795206	250.826296010409	250.8262958819138
1346	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	250.9262321089649	250.8970064983818	250.8970065283765
1348	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	250.9964497163597	250.9674485893727	250.9674487080698
1350	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	251.0664022096644	251.0376246397547	251.0376234121917
1352	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	251.1360915009905	251.1075334021022	251.1075329507451
1354	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	251.2055172052945	251.1771787613949	251.1771788435514
1356	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	251.2746824199251	251.2465607710607	251.2465601484879
1358	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	251.343586657654	251.3156808119692	251.3156804152324
1360	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	251.4122327618824	251.3845397433016	251.3845397820508
1362	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	251.4806213619981	251.4531391977738	251.4531387653622
1364	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	251.5487526081995	251.5214802767414	251.5214803327262
1366	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	251.6166286468452	251.5895645217739	251.589564458249
1368	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	251.6842514062128	251.6573918423888	251.6573915696954
1370	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	251.7516203523179	251.7249654706403	251.7249648489153
1372	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	251.8187376206638	251.7922849092315	251.7922849447122
1374	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	251.885604121426	251.8593516692077	251.859351848525
1376	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	251.9522212760371	251.9261678798592	251.9261673668014
1378	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	252.0185898998402	251.9927332792789	251.9927332876563
1380	7.800136024328175e-08	7.168618350281968e-08	3.810699630204716e-08	252.0847112810821	252.0590498795489	252.0590499464631
1382	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	252.1505857419683	252.1251181679154	252.1251185046831
1384	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	252.216216799629	252.1909408493513	252.1909407258489
1386	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	252.2816030615907	252.2565173150469	252.2565172620006
1388	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	252.346746851628	252.321849250125	252.3218494699271
1390	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	252.4116489697234	252.386937735356	252.3869381736253
1392	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	252.4763095704273	252.4517845869121	252.4517846106086
1394	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	252.5407312447806	252.516389881667	252.5163901542941
1396	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	252.6049146305667	252.5807554430284	252.5807554452079
1398	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	252.6688606033565	252.644882026644	252.6448818423458
1400	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	252.732570272574	252.7087706305884	252.7087706550349
1402	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	252.7960446387108	252.7724225119969	252.7724227905424
1404	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	252.8592855961679	252.8358388876173	252.835838611245
1406	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	252.9222924029019	252.8990205972387	252.8990205777849
1408	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	252.9850685361265	252.9619683472421	252.9619678567553
1410	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.0476119686702	253.0246844454357	253.0246844785442
1412	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.1099262803241	253.0871687547951	253.0871686889261
1414	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.1720116754385	253.1494226975436	253.149422692828
1416	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.2338691974386	253.2114473073784	253.2114473091719
1418	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.2954998330919	253.273243633807	253.2732436466827
1420	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.3569046752991	253.33481266217	253.3348126307972
1422	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.418084575008	253.3961556702521	253.3961557998732
1424	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.4790404257183	253.4572731343671	253.4572730375082
1426	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.539772886102	253.518166510171	253.5181675165168
1428	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.6002855089819	253.5788368074222	253.5788368787081
1430	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.6605761769716	253.6392836221514	253.6392856186147
1432	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.7206469167729	253.6995116921165	253.6995117094491
1434	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.7804987717195	253.7595166824522	253.7595187209783
1436	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.8401330312118	253.8193057834251	253.819305574576
1438	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.8995497841142	253.8788749266386	253.8788749965528
1440	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	253.9587508806454	253.9382270864275	253.9382270295535
1442	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.0177369066599	253.9973625380796	253.9973625303565
1444	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.0765085272801	254.0562831892589	254.0562830066582
1446	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.1350676406346	254.1149887977698	254.1149886511987
1448	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.1934142355986	254.1734823253418	254.1734809898445
1450	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.2515511083252	254.2317616458708	254.2317610914933
1452	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.3094751386164	254.2898297861312	254.2898299003278
1454	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.3671902609744	254.3476883563881	254.3476878360972
1456	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.4246979867453	254.4053362257298	254.4053362768741
1458	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.481997426631	254.4627757109722	254.462775938363
1460	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.5390906109569	254.5200076634871	254.5200076844202
1462	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.595977891205	254.5770326587755	254.5770326338612
1464	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.6526605827095	254.6338514101754	254.6338515716577
1466	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.7091389623042	254.6904669520677	254.6904653255358
1468	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.7654148928879	254.7468753561489	254.7468751801092
1470	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.8214881878623	254.8030823312882	254.8030806934329
1472	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.8773604372795	254.8590858989505	254.8590859601645
1474	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.9330321846706	254.9148886620687	254.9148885857584
1476	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	254.9885038738493	254.9704910832455	254.9704907654119
1478	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.0437777807209	255.0258934341554	255.0258933719801
1480	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.098854408546	255.0810963772746	255.081096694336
1482	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.153732487671	255.1361021142405	255.1361029749748
1484	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.2084160074502	255.1909110278094	255.1909106122867
1486	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.2629040191056	255.2455227320831	255.2455232966107
1488	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.31719728498	255.2999400669953	255.2999400022308
1490	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.3712971111267	255.3541624120443	255.3541625914962
1492	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.4252006620187	255.4081926827896	255.408192739227
1494	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.478919692038	255.4620270931832	255.4620270010616
1496	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.5324439807019	255.5156710115613	255.5156709202347
1498	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.5857786466879	255.5691239243993	255.5691235479357
1500	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.6389229403666	255.6223861628771	255.6223861682044
1502	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.6918792535701	255.675459073619	255.6754589192233
1504	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.744647689551	255.728343229029	255.728343261838
1506	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.7972295247388	255.7810395750953	255.7810394202583
1508	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.8496247938177	255.8335489128797	255.8335489227966
1510	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.9018349048553	255.8858719882645	255.8858719533153
1512	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	255.953860445635	255.9380095236896	255.9380096121848
1514	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.0057023674987	255.9899624002867	255.9899625069495
1516	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.0573612176902	256.0417309137234	256.0417315975989
1518	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.1088381178862	256.0933163842441	256.0933199615616
1520	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.1601333537933	256.1447216025238	256.1447214647962
1522	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.2112481702757	256.1959437869386	256.195943828896
1524	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.2621827197031	256.2469859044846	256.2469852669639
1526	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.3129389141247	256.2978470388451	256.2978470162599
1528	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.363516351192	256.3485294367449	256.3485295292226
1530	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.4139163434806	256.3990335799858	256.3990336148955
1532	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.4641395427528	256.4493600075163	256.4493600263782
1534	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.5141866981526	256.4995096457661	256.499509659362
1536	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.5640582858638	256.5494832332151	256.5494829839611
1538	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.6137554933524	256.5992811473387	256.5992807800293
1540	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.6632782476228	256.6489045137433	256.6489052110829
1542	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.7126292811742	256.6983541232175	256.6983541978658
1544	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.7618072200468	256.7476305100446	256.7476306497453
1546	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.8108135953462	256.7967345757677	256.7967345674551
1548	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.859647747936	256.8456660687049	256.845667780455
1550	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.9083141215377	256.8944285202854	256.8944281953989
1552	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	256.9568100285553	256.9430194384696	256.9430193240211
1554	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.0051368466006	256.991441393257	256.9914407325673
1556	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.0532957815396	257.0396941551705	257.039693803328
1558	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.1012878166486	257.0877786710577	257.0877784487923
1560	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.1491129997506	257.1356956618514	257.1356960793674
1562	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.1967715192295	257.1834469813397	257.1834472329506
1564	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.2442663367774	257.2310311788532	257.2310310358674
1566	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.2915948529103	257.2784508910695	257.2784505147396
1568	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.3387601835425	257.3257059624593	257.3257059731872
1570	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.3857613779649	257.3727954252446	257.3727983085177
1572	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.432601176533	257.4197250919867	257.4197255272096
1574	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.4792800458707	257.4664901909246	257.4664901747089
1576	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.5257964664319	257.513094085186	257.51309362278
1578	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.5721526047002	257.5595365740331	257.5595365155646
1580	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.6183478783846	257.605818646869	257.6058163876443
1582	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.6643855137636	257.6519419778137	257.651938067545
1584	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.7102655028708	257.6979023749042	257.6979028666133
1586	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.755986733818	257.7437068085079	257.7437074445934
1588	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.801550479864	257.7893538175432	257.7893536243948
1590	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.8469553836923	257.8348461650038	257.834843314422
1592	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.8922091151049	257.8801761867894	257.8801762402099
1594	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.9373051019235	257.9253531239397	257.9253531805398
1596	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	257.9822469698672	257.9703743549516	257.9703751331311
1598	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.0270353307479	258.0152434032059	258.0152414001476
1600	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.0716687343279	258.0599545025194	258.0599564058245
1602	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.1161504928235	258.1045157304092	258.1045156533781
1604	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.1604800615156	258.148923176885	258.1489229337623
1606	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.2046581946737	258.1931781808107	258.193178329466
1608	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.2486850180198	258.2372826229165	258.2372824113096
1610	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.2925625420108	258.2812352390249	258.2812354089992
1612	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.3362904407658	258.3250382153859	258.3250373909586
1614	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.3798687751506	258.368691963864	258.3686914512314
1616	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.4232989166214	258.4121961030211	258.4121959777675
1618	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.4665796953693	258.4555523994329	258.4555546615094
1620	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.5097164417895	258.4987606182658	258.4987604548928
1622	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.5527052232567	258.541821779578	258.5418218656328
1624	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.5955478243307	258.5847365703127	258.5847365758467
1626	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.6382452344826	258.6275054375329	258.6275054732541
1628	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.6807986074502	258.6701287350483	258.6701292510862
1630	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.7232063122157	258.7126078014471	258.7126077436409
1632	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.7654696277521	258.7549448168298	258.7549431720182
1634	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.8075929196137	258.7971336289445	258.7971335466832
1636	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.8495720737274	258.8391817268569	258.8391819688436
1638	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.8914097248739	258.8810875406526	258.8810875720449
1640	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.9331057782606	258.9228517567926	258.9228515171305
1642	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	258.9746618015432	258.9644741657926	258.9644741805875
1644	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.0160766997641	259.0059561942343	259.0059565480658
1646	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.0573525237559	259.0472981044593	259.0472984145351
1648	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.0984896058737	259.088500920339	259.088500536798
1650	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.1394876051877	259.1295642467667	259.1295642504178
1652	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.180348127338	259.1704893858033	259.1704893621741
1654	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.2210707602749	259.2112767339861	259.211276794541
1656	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.2616586411842	259.2519266933726	259.2519263226473
1658	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.3021071933405	259.2924400601937	259.2924397527971
1660	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.342421313857	259.3328171081197	259.3328169990381
1662	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.3826021190245	259.3730598940834	259.3730591403417
1664	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.4226454117934	259.4131661665544	259.4131650226766
1666	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.4625552390403	259.4531364694387	259.4531367619261
1668	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.5023319122049	259.4929745880044	259.4929741325501
1670	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.541975846604	259.532678807945	259.5326786877372
1672	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.5814869606648	259.5722500896615	259.5722503389648
1674	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.6208658933019	259.6116906655479	259.6116870651944
1676	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.6601143570271	259.6509962196496	259.6509961671608
1678	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.6992317589414	259.6901727862784	259.6901726690065
1680	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.7382184930271	259.7292168240572	259.7292168895965
1682	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.7770747448303	259.768131444359	259.7681314093273
1684	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.8158020419957	259.8069162801479	259.806916169203
1686	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.8544008459142	259.8455717564125	259.8455716226963
1688	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.8928708320423	259.8840984499122	259.8840985176577
1690	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.9312132885223	259.922496524087	259.9224973998909
1692	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	259.9694279629038	259.960767888706	259.9607677669413
1694	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.0075165314431	259.9989111262278	259.9989112124666
1696	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.0454778795361	260.0369280921338	260.0369286441897
1698	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.0833142578337	260.0748187902784	260.074818635076
1700	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.1210246142418	260.1125839939431	260.1125835476812
1702	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.1586107771489	260.1502225722928	260.1502235397348
1704	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.1960721869268	260.1877379557206	260.1877379373552
1706	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.2334105629294	260.2251288130653	260.2251282041869
1708	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.2706240852915	260.2623954329553	260.2623954048225
1710	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.3077152464802	260.2995385747851	260.2995388621151
1712	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.3446844305914	260.3365596207692	260.3365595880021
1714	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.3815313819753	260.3734580400632	260.3734579861947
1716	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.418257319572	260.4102340698743	260.4102350230144
1718	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.4548624745512	260.4468897742748	260.4468899662402
1720	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.4913454607196	260.4834238140987	260.4834247210185
1722	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.5277096809045	260.519838026109	260.5198381285081
1724	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.5639538694363	260.5561321166784	260.5561321062176
1726	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.6000782063379	260.5923074261853	260.5923060506893
1728	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.6360865175846	260.628361356463	260.6283633008698
1730	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.6719740652334	260.6642990939515	260.6642992731073
1732	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.7077450193907	260.7001176641945	260.7001179215833
1734	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.7433982713747	260.7358190793115	260.7358193789381
1736	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.7789349011127	260.7714032149547	260.7714031055733
1738	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.81435526892	260.806870798238	260.8068705259745
1740	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.8496588447427	260.8422227273011	260.8422219049057
1742	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.8848479057906	260.877457498401	260.8774567714669
1744	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.919921969459	260.9125774041676	260.9125770213788
1746	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.954881328992	260.9475819439106	260.9475820489725
1748	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	260.9897256826887	260.9824722742569	260.9824733054294
1750	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	261.0244575812591	261.017249234839	261.0172496472127
1752	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	261.0590758449725	261.0519117518879	261.0519119759754
1754	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	261.0935811794956	261.0864620188535	261.0864612514458
1756	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	261.1279738854618	261.1208984888474	261.1208986472519
1758	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	261.1622549933932	261.1552231229539	261.1552232154662
1760	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	261.1964241141173	261.1894362493613	261.1894359142191
1762	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	261.2304823312103	261.223537521178	261.2235374883541
1764	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	261.2644285081561	261.2575293459549	261.2575280626736
1766	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	261.298267042191	261.2914078096457	261.2914078106568
1768	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	261.3319941089632	261.3251772980174	261.3251777170693
1770	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	261.3656126408864	261.3588376354884	261.3588373766475
1772	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	261.3991214234873	261.3923881343038	261.392388125555
1774	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	261.4325217284999	261.425829908125	261.4258298738146
1776	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	261.465813885	261.4591632348929	261.4591630963191
1778	7.822898405259111e-08	7.042813256432772e-08	3.7111476977729714e-08	261.4989983000115	261.4923882156639	261.49238814227
1780	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	261.5320752561849	261.525506002708	261.5255058562863
1782	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	261.5650450637376	261.55851601391	261.5585161458376
1784	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	261.5979088227153	261.591419639348	261.5914195794984
1786	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	261.6306660388034	261.6242167006442	261.6242167142359
1788	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	261.6633180255893	261.6569076685148	261.6569070465911
1790	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	261.6958638183453	261.6894927408284	261.6894930478002
1792	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	261.7283047548494	261.7219728838323	261.7219733961589
1794	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	261.7606420359085	261.7543483672034	261.7543482903087
1796	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	261.7928740924259	261.7866188779128	261.7866195474138
1798	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	261.8250032116404	261.8187860872951	261.8187858721485
1800	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	261.8570283776146	261.8508487238901	261.8508492957852
1802	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	261.8889507393595	261.8828098640834	261.8828087628229
1804	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	261.9207705648234	261.9146659714713	261.9146660106499
1806	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	261.952488117858	261.9464204867101	261.9464204780062
1808	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	261.9841035708879	261.9780724876359	261.9780731557266
1810	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.0156180044513	262.0096235801954	262.0096236863795
1812	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.0470311219386	262.0410729985771	262.04107308794
1814	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.0783440900863	262.0724219137285	262.0724202763619
1816	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.1095557292421	262.1036693264188	262.1036691974461
1818	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.1406678893415	262.1348167910942	262.1348167031485
1820	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.1716801684315	262.1658645233232	262.1658645987141
1822	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.2025937618144	262.1968128590157	262.1968127692409
1824	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.2334082089823	262.2276620404527	262.2276620541227
1826	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.2641242224952	262.2584125603303	262.2584126092445
1828	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.2947420635944	262.2890651044361	262.2890646561555
1830	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.325262021343	262.319618776393	262.3196189993025
1832	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.3556851344627	262.3500763301889	262.3500747705654
1834	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.3860107259439	262.3804348303484	262.3804346229007
1836	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.4162397712324	262.4106966460651	262.4106976768067
1838	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.4463725152025	262.4408631221737	262.4408629734508
1840	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.4764093651704	262.4709326235849	262.4709326172702
1842	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.5063504449262	262.5009062938781	262.5009067257718
1844	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.5361960796702	262.5307853654111	262.5307857564031
1846	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.5659476710493	262.5605681147678	262.560568078869
1848	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.5956043121061	262.5902563824884	262.5902565391294
1850	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.6251658676327	262.6198503038489	262.6198507203648
1852	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.6546348660187	262.6493506314198	262.6493506161013
1854	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.6840099452988	262.6787567397167	262.6787567578512
1856	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.7132915906902	262.7080695904465	262.7080696600359
1858	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.742480289508	262.7372895600567	262.7372897883538
1860	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.7715770813877	262.7664166951734	262.7664166555087
1862	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.8005812724578	262.7954514468157	262.7954514453799
1864	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.829493499674	262.8243940704743	262.8243943956506
1866	4.230115237850837e-08	5.404697396423423e-08	4.5042682483795024e-08	262.8583146442422	262.8532450610331	262.8532455114114
1868	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	262.8870446977222	262.8820049278602	262.8820049315835
1870	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	262.9156836421015	262.9106735504255	262.9106736232391
1872	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	262.9442322468871	262.939251725178	262.9392516617902
1874	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	262.9726906203945	262.9677393336492	262.9677393196631
1876	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.0010591012161	262.9961368638935	262.9961370104195
1878	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.0293382575068	263.0244448236071	263.0244449128316
1880	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.0575282311586	263.0526634703324	263.052663428342
1882	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.0856292036638	263.0807929618773	263.0807929503591
1884	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.1136417877294	263.1088339742384	263.1088335638937
1886	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.1415660181943	263.136786015266	263.1367860850364
1888	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.169402413893	263.1646504891745	263.1646504913453
1890	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.1971508779902	263.1924269415228	263.1924272826935
1892	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.2248125606666	263.2201155557876	263.220116425888
1894	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.2523884407081	263.247717293894	263.2477169915512
1896	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.2798753649035	263.2752331197636	263.2752331753523
1898	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.3072771456418	263.3026617217193	263.3026618138181
1900	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.3345927518863	263.3300041406217	263.3300042563811
1902	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.3618227455606	263.3572608553279	263.3572606326069
1904	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.3889672069047	263.3844317421932	263.3844317219407
1906	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.4160266366285	263.4115174517187	263.411517453446
1908	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.4430013338566	263.438518284339	263.4385181572757
1910	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.469891538853	263.4654343274818	263.4654342947293
1912	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.496697500453	263.4922661059585	263.492266058889
1914	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.5234196624896	263.5190136378412	263.5190138501902
1916	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.5500582389747	263.545677823893	263.5456776401788
1918	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.5766130298882	263.572258018961	263.5722580939403
1920	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.6030856729325	263.5987555940363	263.5987555089773
1922	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.6294753535493	263.625170019342	263.6251700304563
1924	3.4120036433261424e-08	5.786089184619337e-08	3.5926533934594735e-08	263.6557825380922	263.6515019512312	263.6515020296116
1926	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	263.6820076329923	263.6777514447313	263.6777516295758
1928	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	263.7081508443916	263.7039193409977	263.7039190693374
1930	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	263.7342124134744	263.7300053838531	263.7300055003341
1932	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	263.7601931239267	263.7560097659151	263.7560100768692
1934	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	263.7860927586298	263.7819333478377	263.7819333353435
1936	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	263.8119116992091	263.8077760292547	263.8077759800227
1938	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	263.8376503257001	263.8335378497313	263.8335383561902
1940	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	263.8633086821806	263.8592200217344	263.8592200404059
1942	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	263.8888873234177	263.884821984968	263.8848219506706
1944	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	263.9143862735976	263.9103443470519	263.9103441853575
1946	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	263.9398062598415	263.9357871044936	263.9357869933966
1948	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	263.9651471261991	263.9611508104994	263.9611508120186
1950	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	263.990408380168	263.9864346599284	263.9864369232746
1952	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.0155930808835	264.0116419858177	264.0116419793017
1954	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.0406985263655	264.0367698760086	264.0367704378621
1956	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.0657264172667	264.061820048722	264.0618201123805
1958	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.0906766979217	264.0867923749635	264.0867923489732
1960	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.1155494904705	264.1116871952374	264.1116871612187
1962	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.1403451830403	264.1365048425774	264.1365046933096
1964	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.1650642919516	264.1612454409141	264.16124542561
1966	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.1897067427277	264.1859094192056	264.1859095020782
1968	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.2142735414945	264.210497257298	264.2104968210479
1970	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.23876331818	264.235008610277	264.2350083897067
1972	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.2631777267919	264.2594443878617	264.259444236282
1974	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.2875167453494	264.2838037161697	264.2838047718581
1976	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.3117807911109	264.3080889880209	264.3080890276236
1978	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.3359697171836	264.3322987401964	264.332298754352
1980	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.3600840130127	264.3564336188783	264.3564335384025
1982	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.3841239060422	264.3804938243586	264.3804937919422
1984	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.4080898912506	264.4044799320683	264.4044799451971
1986	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.4319811338819	264.4283918624661	264.428391921754
1988	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.4557995540127	264.4522300084395	264.4522300602591
1990	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.4795442986608	264.4759947205038	264.4759947148464
1992	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.5032158856978	264.4996861733574	264.4996861543079
1994	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.5268146819151	264.5233045320996	264.5233045506149
1996	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.550340735114	264.5468499729874	264.5468502542141
1998	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.5737944442274	264.570323386254	264.5703232687071
2000	3.131462913379417e-08	6.317893457305552e-08	3.157204866876857e-08	264.5971760624903	264.5937241309471	264.5937241610764


==> anc/data/Fig_5/deltaVsmu.dat <==
mu	Delta_1(analytic_T0_nonneutral)	Delta_2(analytic_T0_nonneutral)	Delta_3(analytic_T0_nonneutral)	Delta_1(general_T0_nonneutral)	Delta_2(general_T0_nonneutral)	Delta_3(general_T0_nonneutral)	Delta_1(minimal_T0_nonneutral)	Delta_2(minimal_T0_nonneutral)	Delta_3(minimal_T0_nonneutral)
0	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
1	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
2	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
3	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
4	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
5	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
6	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
7	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
8	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
9	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
10	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
11	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
12	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
13	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
14	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
15	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
16	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
17	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
18	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
19	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
20	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
21	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
22	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
23	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
24	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
25	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
26	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
27	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
28	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
29	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
30	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
31	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
32	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
33	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
34	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
35	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
36	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
37	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
38	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
39	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
40	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
41	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
42	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
43	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
44	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
45	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
46	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
47	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
48	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
49	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
50	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
51	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
52	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
53	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
54	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
55	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
56	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
57	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
58	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
59	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
60	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
61	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
62	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
63	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
64	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
65	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
66	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
67	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
68	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
69	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
70	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
71	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
72	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
73	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
74	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
75	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
76	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
77	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
78	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
79	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
80	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
81	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
82	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
83	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
84	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
85	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
86	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
87	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
88	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
89	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
90	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
91	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
92	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
93	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
94	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
95	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
96	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
97	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
98	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
99	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
100	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
101	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
102	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
103	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
104	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
105	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
106	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
107	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
108	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
109	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
110	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
111	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
112	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
113	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
114	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
115	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
116	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
117	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
118	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
119	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
120	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
121	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
122	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
123	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
124	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
125	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
126	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
127	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
128	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
129	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
130	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
131	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
132	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
133	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
134	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
135	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
136	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
137	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
138	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
139	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
140	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
141	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
142	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
143	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
144	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
145	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
146	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
147	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
148	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
149	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
150	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
151	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
152	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
153	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
154	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
155	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
156	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
157	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
158	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
159	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
160	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
161	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
162	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
163	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
164	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
165	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
166	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
167	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
168	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
169	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
170	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
171	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
172	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
173	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
174	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
175	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
176	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
177	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
178	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
179	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
180	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
181	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
182	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
183	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
184	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
185	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
186	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
187	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
188	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
189	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
190	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
191	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
192	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
193	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
194	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
195	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
196	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
197	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
198	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
199	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
200	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
201	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
202	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
203	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
204	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
205	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
206	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
207	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
208	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
209	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
210	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
211	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
212	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
213	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
214	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
215	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
216	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
217	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
218	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
219	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
220	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
221	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
222	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
223	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
224	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
225	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
226	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
227	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
228	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
229	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
230	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
231	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
232	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
233	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
234	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
235	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
236	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
237	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
238	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
239	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
240	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
241	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
242	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
243	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
244	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
245	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
246	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
247	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
248	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
249	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
250	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
251	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
252	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
253	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
254	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
255	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
256	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
257	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
258	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
259	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
260	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
261	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
262	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
263	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
264	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
265	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
266	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
267	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
268	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
269	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
270	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
271	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
272	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
273	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
274	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
275	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
276	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
277	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
278	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
279	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
280	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
281	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
282	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
283	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
284	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
285	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
286	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
287	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
288	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
289	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
290	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
291	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
292	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
293	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
294	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
295	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
296	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
297	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
298	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
299	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
300	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
301	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
302	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
303	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
304	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
305	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
306	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
307	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
308	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
309	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
310	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
311	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
312	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	8.416534985109902e-06
313	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
314	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
315	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
316	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
317	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
318	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
319	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
320	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
321	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
322	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
323	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
324	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
325	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
326	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
327	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
328	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
329	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
330	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
331	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
332	0.0	-0.0	0.0	0.0	-0.0	0.0	0.0	-0.0	0.0
333	0.0	-0.0	0.0	0.0	-0.0	140.5290324250762	0.0	-0.0	0.0
334	0.0	-0.0	141.2496480602469	0.0	-0.0	141.2171654037448	0.0	-0.0	0.0
335	0.0	-0.0	141.9041635708441	0.0	-0.0	141.8920085913774	0.0	-0.0	132.703405270369
336	0.0	-0.0	142.5504515782882	0.0	-0.0	142.5552296199243	0.0	-0.0	133.248823624857
337	0.0	-0.0	143.189228496296	0.0	-0.0	143.2081900036689	0.0	-0.0	133.7853954541624
338	0.0	-0.0	143.8211576737812	0.0	-0.0	143.8520185379831	0.0	-0.0	134.3138984902951
339	0.0	-0.0	144.4467959524833	0.0	-0.0	144.487659737547	0.0	-0.0	134.8349958657746
340	0.0	-0.0	145.066629516678	0.0	-0.0	145.1159100005606	0.0	-0.0	135.3492788900951
341	0.0	-0.0	145.6810078723676	0.0	-0.0	145.7374472310455	0.0	-0.0	135.8572501237124
342	0.0	-0.0	146.2905293102651	0.0	-0.0	146.350977797501	0.0	-0.0	136.3593488175951
343	0.0	-0.0	146.8953007775494	0.0	-0.0	146.9626174437177	0.0	-0.0	136.8559592356985
344	0.0	-0.0	147.4956899727701	0.0	-0.0	147.5671931750063	0.0	-0.0	137.3474205072998
345	0.0	-0.0	148.0919589895024	0.0	-0.0	148.1669532283612	0.0	-0.0	137.8340329318803
346	0.0	-0.0	148.6843396120865	0.0	-0.0	148.7623970440416	0.0	-0.0	138.3160635664794
347	0.0	-0.0	149.2730433096784	0.0	-0.0	149.3533141126003	0.0	-0.0	138.7937496700218
348	0.0	-0.0	149.858257218882	0.0	-0.0	149.9404672486891	0.0	-0.0	139.2673051267832
349	0.0	-0.0	150.4401519984213	0.0	-0.0	150.5239198717841	0.0	-0.0	139.736922135827
350	0.0	-0.0	151.01888143964	2.710302852434651e-07	-2.303285167558791e-07	151.1038756433909	5.123640866014761e-09	-2.6172115626945013e-08	140.2027709311076
351	0.0	-0.0	151.5945850611724	2.582014671146792e-07	-2.17570713583558e-07	151.680519953826	4.09946200834127e-09	-2.4647797997189093e-08	140.665013786498
352	0.0	-0.0	152.1673894953379	2.457766655004216e-07	-1.973643812173041e-07	152.2540151566596	4.261726389812026e-09	-2.6604216698712413e-08	141.1237864992575
353	0.0	-0.0	152.737411010661	2.590074684752926e-07	-1.853567030782135e-07	152.8245130314658	3.710316143333464e-09	-2.4881572055366964e-08	141.5792206899331
354	0.0	-0.0	153.3047556236712	2.643231997995598e-07	-1.71086807969714e-07	153.3921474151957	3.466323827934739e-09	-2.6408890850077663e-08	142.0314301244668
355	0.0	-0.0	153.8695205670418	2.5791269322535e-07	-1.628102064278978e-07	153.9570172381922	3.412040111434026e-09	-2.7731897828995556e-08	142.4805281230633
356	0.0	-0.0	154.4317946796476	9.519480480773476e-08	-2.909127625145501e-07	154.5192959629267	3.176216171245883e-09	-2.7287919114362e-08	142.9266106782921
357	0.0	-0.0	154.991660339744	9.743816259303076e-08	-2.881048791572818e-07	155.0790204262661	2.826871388165681e-09	-2.6827348843885112e-08	143.3697686659226
358	0.0	-0.0	155.5491914954436	1.027063217555492e-07	-2.883474895966916e-07	155.6363061987024	2.737119851530973e-09	-2.6465249181626385e-08	143.8100851976481
359	0.0	-0.0	156.1044590502766	1.013681979001432e-07	-2.96296876847185e-07	156.1915886944151	2.9270869495993e-09	-4.10850216504569e-08	144.2476377454912
360	0.0	-0.0	156.6575280227855	1.076617056064261e-07	-2.999630050166458e-07	156.7438850094305	3.087755855443882e-09	-4.222836067137927e-08	144.68249469678
361	0.0	-0.0	157.2084580716171	1.217087226286411e-07	-3.757530519451663e-07	157.2943320834737	3.832657793931769e-09	-6.111377523537638e-08	145.1147306734286
362	0.0	-0.0	157.7573047777709	6.833622753668754e-08	-2.337966692909952e-07	157.8426225828277	3.846167790154843e-09	-6.183512148296593e-08	145.5443990398023
363	0.0	-0.0	158.3041184053263	7.253172333544178e-08	-2.262463386706822e-07	158.3888417844925	3.721738465700524e-09	-6.174912728640312e-08	145.9715584024072
364	0.0	-0.0	158.8489491828933	7.297882165654857e-08	-2.495858309207616e-07	158.9330245861557	3.961398668242037e-09	-6.627982470852194e-08	146.3962645289606
365	0.0	-0.0	159.3918414939815	7.437752103101406e-08	-2.466070125999716e-07	159.4752343568172	3.846086850787535e-09	-6.667507755235129e-08	146.8185648136389
366	0.0	-0.0	159.9328369598033	7.878496122709058e-08	-2.462322255593933e-07	160.0155169645433	3.6645729200516244e-09	-6.270489596722714e-08	147.2385069383973
367	0.0	-0.0	160.471975151553	7.748956402525256e-08	-2.398091807691592e-07	160.5539155862281	3.55964202119018e-09	-6.271384561264348e-08	147.6561354975732
368	0.0	-0.0	161.0092929456662	8.04834634720446e-08	-2.020787046706674e-07	161.0904700485179	3.533607950626988e-09	-6.44760040903826e-08	148.0714897844011
369	0.0	-0.0	161.5448257905881	8.64734736020505e-08	-2.093460055981182e-07	161.625221294718	3.404234078077881e-09	-6.820817988184109e-08	148.4846123566017
370	0.0	-0.0	162.0786290864586	8.560400281032211e-08	-2.051913975977668e-07	162.1582050377712	3.656535042147014e-09	-8.566435231280312e-08	148.8955314963309
371	0.0	-0.0	162.6106899022548	8.435576716877055e-08	-1.920459045634306e-07	162.689454948324	3.794004783633658e-09	-8.882357404767296e-08	149.3042908365888
372	0.0	-0.0	163.1410233731524	8.523048767230218e-08	-1.855603554875747e-07	163.2190003751303	3.695325801492442e-09	-9.006007085091715e-08	149.7109192403899
373	0.0	-0.0	163.6697215537625	1.318173570920407e-07	-2.343276619793202e-07	163.7468781533759	3.274496535400923e-09	-8.49190573045307e-08	150.1154440110757
374	0.0	-0.0	164.1967792409615	1.491034693075697e-07	-2.399724638708266e-07	164.2731111326588	2.834129305545804e-09	-8.704775039281283e-08	150.5179016625538
375	0.0	-0.0	164.7222215434401	1.329631588762305e-07	-2.313514319810254e-07	164.7977244730237	3.017399981664561e-09	-1.075992665714164e-07	150.9183143868881
376	0.0	-0.0	165.2460716078528	1.292712837891621e-07	-2.261792195584692e-07	165.320743053793	2.591619030762406e-09	-9.819868052650885e-08	151.3167122465527
377	0.0	-0.0	165.7684175016407	1.584038987452145e-07	-2.898902086251596e-07	165.8426183854946	2.601461017591527e-09	-1.024834867563443e-07	151.7132988784283
378	0.0	-0.0	166.2890819044025	1.513515818400937e-07	-2.908312395292693e-07	166.3620982556652	2.552906722034198e-09	-1.083472298750136e-07	152.107555602551
379	0.0	-0.0	166.8082836509498	1.712066790752709e-07	-2.934897066632482e-07	166.8804761515244	2.596700713868458e-09	-1.001102750891088e-07	152.5000502239905
380	0.0	-0.0	167.3259744332264	1.75575822601553e-07	-3.161465181212214e-07	167.397346843452	2.383341154014215e-09	-9.951760312024782e-08	152.8906229545304
381	0.0	-0.0	167.8421732534316	5.824624566654628e-06	-1.983464275301893e-07	167.912741111255	2.336650564971474e-09	-1.040926517486328e-07	153.2792937224473
382	0.0	-0.0	168.3568969221602	5.973966657728389e-06	-2.055050773687813e-07	168.4266656999395	2.430192609398426e-09	-1.040394538590311e-07	153.6660844435903
383	0.0	-0.0	168.8701624895452	6.24877260124135e-06	-1.814077082063217e-07	168.9391134207865	2.405088117353637e-09	-1.058267340484919e-07	154.0510138007954
384	0.0	-0.0	169.3819854607161	6.267982501824455e-06	-1.798965755435691e-07	169.4501214687367	2.395210099021952e-09	-1.084196058942613e-07	154.4340997596379
385	0.0	-0.0	169.8923817262664	6.277350146746411e-06	-1.873589868392199e-07	169.9597479963566	2.153681096630323e-09	-1.026787145980123e-07	154.8153546573797
386	0.0	-0.0	170.4013647330697	6.062175601420759e-06	-2.067619277328106e-07	170.4679380717295	3.280530715555821e-09	-1.241258027552136e-07	155.194817074629
387	0.0	-0.0	170.9089494404818	6.970042354450298e-06	-2.809391912911884e-07	170.9747642048991	4.541355473730718e-09	-2.427028122897372e-07	155.5724829323813
388	0.0	-0.0	171.4151484014833	7.289526784974756e-06	-2.536973331568217e-07	171.4801802902629	4.345985602384354e-09	-2.165165298347033e-07	155.9483735735144
389	0.0	-0.0	171.9199754403477	7.295607797974989e-06	-2.502414316806309e-07	171.9842791928287	4.317602251760628e-09	-2.084357613645226e-07	156.3225052727055
390	0.0	-0.0	172.4234425278	7.421572288668603e-06	-2.729584685026876e-07	172.4869638870524	4.192521968921035e-09	-1.962790768770143e-07	156.6948942761717
391	0.0	-0.0	172.9255616678067	7.661008631031411e-06	-2.905203357855926e-07	172.9883622913306	4.223344160712488e-09	-2.010446158624187e-07	157.0655594545486
392	0.0	-0.0	173.4263440939423	7.537677994223274e-06	-2.883611073216711e-07	173.488411124014	4.170413017611062e-09	-1.915456965571484e-07	157.4345047467411
393	0.0	-0.0	173.9258013240506	7.6960046233872e-06	-2.774987887921532e-07	173.9871577835596	4.488471124410345e-09	-1.514224400365699e-07	157.8017471056629
394	0.0	-0.0	174.4239449600122	5.009147319595395e-06	-1.412985197893222e-05	174.4845980669319	4.430169864757839e-09	-1.531287332604117e-07	158.1673060098815
395	0.0	-0.0	174.9207848039406	6.602084046378592e-06	-1.22224190411676e-05	174.9807389614747	4.282951749632014e-09	-1.530369816264169e-07	158.5311913102894
396	0.0	-0.0	175.4163304923454	9.042464444696765e-06	-1.023275239285876e-05	175.4755914814293	4.352682178928255e-09	-1.567815330006718e-07	158.8934158318717
397	0.0	-0.0	175.9105922360338	1.265258636358253e-05	-7.261664151170992e-06	175.969169275695	4.342474398516669e-09	-1.567187025071591e-07	159.2539913432758
398	0.0	-0.0	176.4035795811178	1.416361554584904e-05	-6.102457664263699e-06	176.4614900933336	4.1648470314758515e-09	-1.562770644825976e-07	159.6129210551907
399	0.0	-0.0	176.895301739712	2.245262417404905e-05	-1.924146183299394e-05	176.9525541231411	3.695292650773815e-09	-1.515487961009157e-07	159.9702459372143
400	0.0	-0.0	177.3857685872872	0.0	-0.0	177.4423632096806	2.4451585134497837e-08	-1.139966211465643e-07	160.3259466502726
401	0.0	-0.0	177.8749867643645	0.0	-0.0	177.9309393939871	2.51628890044245e-08	-1.119424198818871e-07	160.6800478781108
402	0.0	-0.0	178.3629660642208	0.0	-0.0	178.4182867152867	3.7337397359569e-08	-1.062033591482938e-07	161.0325564384136
403	0.0	-0.0	178.8497145940455	0.0	-0.0	178.9044116481114	3.9568336131297785e-08	-1.075586105123695e-07	161.3834859878954
404	0.0	-0.0	179.3352407936326	0.0	-0.0	179.3893233785994	4.009634471904503e-08	-1.117530226491268e-07	161.7328460943584
405	0.0	-0.0	179.8195254199334	0.0	-0.0	179.8730288844712	4.152188419744203e-08	-1.086721966901724e-07	162.0806423517017
406	0.0	-0.0	180.3026554714099	0.0	-0.0	180.3555367075669	4.2184121790915385e-08	-1.051382087381153e-07	162.426900988532
407	0.0	-0.0	180.7845592271235	0.0	-0.0	180.8368534522432	4.2158063466602164e-08	-1.102023020084865e-07	162.771615189265
408	0.0	-0.0	181.2652709426365	0.0	-0.0	181.3169864302766	1.93552352156378e-05	-2.485082132721274e-05	163.11479794512
409	0.0	-0.0	181.7447969216813	0.0	-0.0	181.7959428151577	0.0	-0.0	163.4564664844657
410	0.0	-0.0	182.2231447915975	0.0	-0.0	182.2737292204611	0.0	-0.0	163.7966238960931
411	0.0	-0.0	182.7003206347087	0.0	-0.0	182.7503523506134	0.0	-0.0	164.135280650733
412	0.0	-0.0	183.1763316104056	0.0	-0.0	183.2258190002565	0.0	-0.0	164.4724494602794
413	0.0	-0.0	183.6511842436725	0.0	-0.0	183.7001352006553	0.0	-0.0	164.8081299842373
414	0.0	-0.0	184.124884895576	0.0	-0.0	184.1733075965751	0.0	-0.0	165.1423407228828
415	0.0	-0.0	184.5974395494374	0.0	-0.0	184.6453421356941	0.0	-0.0	165.4750868717178
416	0.0	-0.0	185.0688545322139	0.0	-0.0	185.1162450869021	0.0	-0.0	165.8063772577347
417	0.0	-0.0	185.5391358176989	0.0	-0.0	185.5860219984575	0.0	-0.0	166.1362203408715
418	0.0	-0.0	186.0082897268702	0.0	-0.0	186.0546785175038	0.0	-0.0	166.4646247359424
419	0.0	-0.0	186.4763239969836	0.0	-0.0	186.5222208965462	0.0	-0.0	166.7915982970736
420	0.0	-0.0	186.9432365792252	0.0	-0.0	186.9886545586556	0.0	-0.0	167.117149598845
421	0.0	-0.0	187.4090415085066	0.0	-0.0	187.4539847464441	0.0	-0.0	167.4412865732275
422	0.0	-0.0	187.8737414017014	0.0	-0.0	187.9182170545106	0.0	-0.0	167.7640172329174
423	0.0	-0.0	188.337341675599	0.0	-0.0	188.3813565758654	0.0	-0.0	168.0853493137732
424	0.0	-0.0	188.7998476610338	0.0	-0.0	188.8434089755848	0.0	-0.0	168.4052906145356
425	0.0	-0.0	189.2612643636428	0.0	-0.0	189.304378628389	0.0	-0.0	168.7238489425136
426	0.0	-0.0	189.7215974768636	0.0	-0.0	189.7642714656621	0.0	-0.0	169.0410320272635
427	0.0	-0.0	190.18085155039	0.0	-0.0	190.2230919985114	0.0	-0.0	169.3568471263989
428	0.0	-0.0	190.6390320263705	0.0	-0.0	190.6808450926976	0.0	-0.0	169.671301539563
429	0.0	-0.0	191.0961436257455	0.0	-0.0	191.1375355587238	0.0	-0.0	169.9844031186699
430	0.0	-0.0	191.5521914759578	0.0	-0.0	191.5931686533132	0.0	-0.0	170.2961588984479
431	0.0	-0.0	192.0071800745612	0.0	-0.0	192.0477486049664	0.0	-0.0	170.6065759920126
432	0.0	-0.0	192.4611142359909	0.0	-0.0	192.5012802278411	0.0	-0.0	170.9156615618925
433	0.0	-0.0	192.9140233298354	0.0	-0.0	192.9537680822198	0.0	-0.0	171.2234227660338
434	0.0	-0.0	193.3658382786075	0.0	-0.0	193.4052165566249	0.0	-0.0	171.5298664504969
435	0.0	-0.0	193.8166374318856	0.0	-0.0	193.8556302556033	0.0	-0.0	171.8349997041625
436	0.0	-0.0	194.2664009276234	0.0	-0.0	194.3050134785039	0.0	-0.0	172.1388293246278
437	0.0	-0.0	194.7151319439315	0.0	-0.0	194.7533708901873	0.0	-0.0	172.4413623924285
438	0.0	-0.0	195.1628363041877	0.0	-0.0	195.2007065913321	0.0	-0.0	172.7426051663967
439	0.0	-0.0	195.6095178698079	0.0	-0.0	195.6470245511111	0.0	-0.0	173.0425644532167
440	0.0	-0.0	196.0551811274122	0.0	-0.0	196.0923292943626	0.0	-0.0	173.3412473516018
441	0.0	-0.0	196.4998301252598	0.0	-0.0	196.5366251633666	0.0	-0.0	173.6386598803348
442	0.0	-0.0	196.9434692203801	135.9527494169731	-135.9527496834519	154.6596822323166	0.0	-0.0	173.9348087143725
443	0.0	-0.0	197.3861020776975	136.5122533274226	-136.5122534630425	154.8130812928839	0.0	-0.0	174.2297004690754
444	0.0	-0.0	197.8277335341157	137.0641996594484	-137.0641996879766	154.9692829270521	0.0	-0.0	174.5233413807119
445	0.0	-0.0	198.2683670473042	137.6088349904864	-137.6088350503611	155.1281507991322	0.0	-0.0	174.8157379920019
446	0.0	-0.0	198.7080070921592	138.1463928548751	-138.1463928064246	155.289555824652	0.0	-0.0	175.106896458054
447	0.0	-0.0	199.1466573462168	138.6770946595408	-138.6770945140885	155.4533759837282	0.0	-0.0	175.3968231731496
448	0.0	-0.0	199.5843216895028	139.2011508958132	-139.2011508770143	155.6194954016692	0.0	-0.0	175.6855241830553
449	0.0	-0.0	200.0210046285505	139.7187612296241	-139.7187610930732	155.7878048869792	0.0	-0.0	175.9730058909284
450	0.0	-0.0	200.4567092903222	140.2301160579359	-140.2301161107275	155.9582001766379	123.7855290751004	-123.7855291652495	145.2639759731538
451	132.9494298887234	-132.9494298599041	158.5402731147429	140.7353967655897	-140.7353967803938	156.1305823157227	124.2758572821919	-124.275857370112	145.3757117177974
452	133.5273669841232	-133.5273670261342	158.6844858836623	141.234775371198	-141.2347753017757	156.3048580863844	124.7585792891955	-124.7585793002801	145.4896175046891
453	134.097062359519	-134.0970623440608	158.8317312481876	141.7284174016326	-141.7284172842216	156.4809376789752	125.2339529482518	-125.2339529063871	145.6055751260543
454	134.658807602088	-134.6588075971518	158.9818532697944	142.2164797076423	-142.2164796177602	156.6587364163078	125.7022221216707	-125.7022220587048	145.723473156148
455	135.2128787334601	-135.2128786921088	159.1347040383803	142.6991125887003	-142.6991127231304	156.8381732928058	126.1636172787927	-126.1636173238582	145.8432065735831
456	135.759535495333	-135.7595354460601	159.2901450234154	143.176460239522	-143.1764602590897	157.0191712539717	126.6183582736575	-126.6183582765007	145.9646756229351
457	136.2990248032824	-136.2990247571579	159.4480447844829	143.648660632267	-143.6486606922948	157.2016562840672	127.0666514502805	-127.0666514365803	146.0877871078551
458	136.8315790457426	-136.8315789744919	159.6082801715496	144.1158452870552	-144.1158453689361	157.3855584743756	127.5086949056147	-127.5086949155423	146.2124517349077
459	137.3574191489048	-137.3574192575662	159.770734200856	144.5781411743426	-144.5781411073034	157.5708104911936	127.9446757924406	-127.9446758464004	146.3385857567938
460	137.8767540001788	-137.8767541336333	159.9352969972304	145.0356693781588	-145.0356694474515	157.7573482437538	128.3747728355731	-128.3747727797236	146.4661092899606
461	138.3897831731316	-138.3897832116578	160.101863505527	145.4885466546359	-145.4885466325312	157.9451103339391	128.7991557949266	-128.7991557589878	146.5949469374092
462	138.896695857767	-138.8966958317384	160.2703345666862	145.936884946256	-145.9368852285339	158.1340379303905	129.2179873503736	-129.2179873183618	146.7250266976483
463	139.3976715555563	-139.3976715833525	160.4406166059842	146.3807923827605	-146.3807924519727	158.3240748769997	129.6314218919426	-129.6314218578035	146.8562806295175
464	139.8928818929838	-139.892881993407	160.612620270953	146.8203721282788	-146.8203720691469	158.5151672348168	130.0396077836176	-130.0396077381061	146.9886437742422
465	140.382490541514	-140.3824904763898	160.7862608815049	147.2557239597489	-147.2557238461405	158.7072632849819	130.4426862950787	-130.4426862783049	147.1220544184929
466	140.8666532519804	-140.8666532049811	160.9614578845838	147.6869436944228	-147.6869437162201	158.9003137472596	130.8407925869981	-130.8407927101626	147.2564541510257
467	141.345518927565	-141.3455189070235	161.1381346331984	148.1141243033105	-148.1141242409765	159.0942708193421	131.2340568181587	-131.2340567710273	147.3917866603836
468	141.8192303253632	-141.8192303394134	161.3162180687473	148.537354388732	-148.5373545758726	159.2890891425598	131.6226026937327	-131.6226024957337	147.52799896463
469	142.2879235952721	-142.2879235888486	161.4956386889557	148.9567208729067	-148.95672088127	159.4847245836857	132.0065495316393	-132.0065494759275	147.665039961074
470	142.7517289196486	-142.7517287364358	161.6763303546859	149.3723058946246	-149.3723059062216	159.6811354276003	132.3860119575755	-132.3860118045908	147.802861178946
471	143.2107718598763	-143.2107717729966	161.8582292612808	149.7841902901564	-149.7841903570557	159.8782809465143	132.7610992183332	-132.7610993465083	147.9414163679504
472	143.6651714330455	-143.6651713850476	162.0412756795798	150.1924511954072	-150.192451092708	160.0761224870727	133.131917391152	-133.1319173006612	148.0806612635077
473	144.1150433056528	-144.1150431638831	162.2254112861709	150.5971632626463	-150.5971631748741	160.2746225525649	133.4985676476897	-133.4985675710166	148.2205534564475
474	144.5604972531972	-144.5604973567419	162.4105813391307	150.998399218947	-150.9983991722005	160.4737452085114	133.8611475560893	-133.8611475124252	148.3610526482349
475	145.0016395110422	-145.0016396051558	162.5967329643695	151.3962287722292	-151.3962287752826	160.6734558317921	134.2197512033416	-134.2197513519395	148.5021199191129
476	145.4385721160949	-145.4385720929977	162.7838155954464	151.7907199073457	-151.7907198582964	160.8737209483596	134.5744691213844	-134.5744691049973	148.6437184360382
477	145.8713929991408	-145.8713929319075	162.9717808630188	152.1819379122616	-152.181937931406	161.0745085875623	134.9253884972036	-134.9253884733894	148.7858125721074
478	146.3001960870074	-146.3001960698122	163.1605827037109	152.5699463817994	-152.5699463463682	161.2757877584908	135.2725932942888	-135.2725932958915	148.9283684445312
479	146.7250725817315	-146.7250725005227	163.3501763841661	152.9548068574269	-152.9548068598787	161.4775287078931	135.6161648867439	-135.6161648500038	149.0713534373809
480	147.1461095014611	-147.1461094340317	163.5405198214724	153.3365787062963	-153.3365786569876	161.6797026969358	135.9561812953799	-135.9561812704106	149.2147364464228
481	147.5633912221045	-147.5633913409753	163.7315720263615	153.7153198895546	-153.7153199004066	161.8822819232691	136.2927183628846	-136.292718318419	149.3584874761047
482	147.9769993181859	-147.9769993566824	163.9232937894645	154.0910865429889	-154.091086514198	162.0852396265877	136.625848913218	-136.6258490129578	149.5025777776843
483	148.3870120107624	-148.3870120578374	164.1156475087233	154.4639327570711	-154.4639327638276	162.2885501901107	136.9556438403074	-136.9556437174211	149.6469799025743
484	148.7935049847206	-148.7935050111075	164.3085968682749	154.8339114561083	-154.8339113745228	162.4921885386333	137.2821709825813	-137.2821709858522	149.7916673786896
485	149.1965511188225	-149.1965510899822	164.502107815107	155.2010736191562	-155.2010735604818	162.6961308330824	137.605496659539	-137.6054967291173	149.936614824085
486	149.5962211607043	-149.5962212034248	164.696147026332	155.5654690964561	-155.5654691023715	162.9003537982737	137.9256848510052	-137.9256848701832	150.0817977973987
487	149.9925836011952	-149.992583605751	164.8906816613938	155.9271463818941	-155.9271463219531	163.1048349133572	138.2427972262761	-138.2427972414791	150.227192932812
488	150.385703793866	-150.3857039069874	165.0856815579112	156.2861520903385	-156.2861520802712	163.3095526717299	138.556893779688	-138.5568937732442	150.372777737665
489	150.7756461094263	-150.7756463401944	165.2811168867925	156.6425320095505	-156.6425320581717	163.514485694638	138.868032631903	-138.8680325142636	150.5185305353605
490	151.1624724142369	-151.1624724774656	165.4769588697102	156.9963304187305	-156.9963304297667	163.7196145813875	139.1762698461681	-139.1762697955371	150.6644305425932
491	151.546241974522	-151.5462420413336	165.6731804667385	157.3475902400566	-157.3475902127104	163.9249200107274	139.481660046274	-139.481659939692	150.8104577874792
492	151.9270129136828	-151.927013003042	165.8697550537361	157.6963537450579	-157.6963537550595	164.1303819971134	139.7842562027052	-139.7842562964086	150.9565929894868
493	152.3048414765679	-152.3048414378496	166.0666571155797	158.0426616127575	-158.0426615802588	164.3359828582637	140.084109626795	-140.0841095787773	151.1028178179822
494	152.6797818617812	-152.6797818998492	166.2638620472596	158.3865536350775	-158.3865535490615	164.5417047997897	140.3812701661027	-140.3812701684494	151.2491142167031
495	153.0518868220834	-153.0518869530469	166.4613462693636	158.7280682278067	-158.72806817067	164.7475308734518	140.6757861701861	-140.6757861487191	151.395465160114
496	153.4212076842134	-153.4212076257184	166.6590868799745	159.0672433253301	-159.0672433101385	164.9534445327106	140.9677047458304	-140.9677046207051	151.5418541252547
497	153.7877936609705	-153.7877937045468	166.8570619183562	159.4041155161625	-159.4041155216467	165.1594296821747	141.2570712520601	-141.2570713200815	151.6882652799691
498	154.1516931300049	-154.1516930041558	167.0552504020766	159.7387204894385	-159.7387204511097	165.3654709721347	141.5439302737368	-141.5439303007489	151.834683341152
499	154.512952964045	-154.5129527947065	167.2536313339988	160.0710930576178	-160.0710930815463	165.5715533718432	141.828324876976	-141.8283248288971	151.9810936288765
500	154.8716180471477	-154.871618026308	167.4521854089333	160.4012672032514	-160.4012671491188	165.7776624250702	142.1102971609667	-142.1102971156569	152.1274817159466
501	155.2277329835857	-155.2277330131934	167.6508933019419	160.7292760190071	-160.7292760131336	165.9837840502072	142.3898875548707	-142.389887538539	152.2738343010228
502	155.5813404514377	-155.5813403868517	167.84973669665	161.0551517577118	-161.0551516912505	166.1899045953437	142.6671360420583	-142.6671361013871	152.4201379068043
503	155.9324819171175	-155.9324819435183	168.048697749188	161.3789257796576	-161.378925789283	166.3960110642827	142.9420812075966	-142.9420811439443	152.5663800920425
504	156.2811979500052	-156.2811980497111	168.2477593786627	161.7006288227238	-161.700628838826	166.6020905793593	143.2147605616116	-143.2147605308855	152.7125485146018
505	156.6275280779575	-156.6275280496473	168.4469049339522	162.0202910422061	-162.0202910386223	166.8081307928852	143.4852107850387	-143.4852107598636	152.8586314269123
506	156.9715103677858	-156.9715104361765	168.6461184054537	162.3379414541941	-162.3379414613304	167.0141198005518	143.7534674643279	-143.7534675237578	153.0046174771516
507	157.3131823359944	-157.3131824193489	168.845384158883	162.6536085716391	-162.6536086349156	167.2200460297946	144.0195654657612	-144.0195654449216	153.1504957657034
508	157.6525799788772	-157.6525800465	169.0446874741319	162.9673200007177	-162.9673201268071	167.4258982809638	144.2835385896512	-144.2835386008693	153.2962555750169
509	157.9897390149068	-157.9897388198877	169.2440135520732	163.2791041310737	-163.2791042221804	167.6316653659772	144.5454197365184	-144.5454197518025	153.44188708746
510	158.3246932666985	-158.3246932843387	169.443348736605	163.5889863243172	-163.5889862770535	167.8373370064102	144.8052413332709	-144.8052413328166	153.5873792133607
511	158.6574767206538	-158.6574767949993	169.642679163424	163.8969928040782	-163.8969928248806	168.0429030302425	145.0630344328127	-145.0630343406212	153.7327256324887
512	158.9881217661534	-158.9881217371732	169.8419920827394	164.2031491218722	-164.2031491350197	168.2483534268384	145.3188297944448	-145.3188297495901	153.8779142659373
513	159.3166596537906	-159.3166597343165	170.0412748119265	164.5074798948592	-164.5074799071588	168.4536785944699	145.5726572567397	-145.5726572993577	154.0229372597198
514	159.643123425897	-159.6431234206685	170.2405143898178	164.8100095945197	-164.8100095687964	168.6588691906831	145.8245461449677	-145.8245461970547	154.1677861778543
515	159.9675410894417	-159.967541067882	170.4396998443521	165.1107616684956	-165.1107616991955	168.8639162492033	146.0745248864677	-146.0745247319956	154.3124527880872
516	160.2899431511349	-160.2899432070783	170.6388193350857	165.4097594185426	-165.4097593657072	169.0688110471906	146.3226208694777	-146.3226209347766	154.456929341308
517	160.6103582079703	-160.6103581156738	170.8378616830776	165.707025440029	-165.7070254540373	169.2735450169233	146.5688616077789	-146.5688614930546	154.6012083135474
518	160.9288141986846	-160.9288140593576	171.0368163927295	166.0025819288065	-166.0025819165624	169.4781099878637	146.8132733178014	-146.8132734706697	154.7452823270696
519	161.2453385369097	-161.2453386860215	171.2356728673509	166.2964505632469	-166.2964505468763	169.682497931515	147.0558820333948	-147.0558820031908	154.8891442520678
520	161.5599581852303	-161.5599581831704	171.4344210048926	166.5886525706044	-166.5886525695886	169.8867010902637	147.2967130110229	-147.2967129807063	155.0327874038654
521	161.8726988707484	-161.8726990770319	171.6330512448607	166.8792086269908	-166.87920869664	170.0907120086347	147.5357911175036	-147.5357910094621	155.1762050916606
522	162.1835865758668	-162.1835865289901	171.8315539044238	167.168139203053	-167.1681391996369	170.2945234945401	147.7731401082044	-147.7731401044036	155.3193912180577
523	162.4926456773681	-162.4926456598973	172.0299201565003	167.4554640494725	-167.45546403316	170.4981283703521	148.0087839411954	-148.0087838815657	155.4623395146347
524	162.7999006925169	-162.7999007564676	172.2281409623177	167.7412026719709	-167.7412027436132	170.7015197842156	148.2427454750116	-148.2427454721642	155.6050442791938
525	163.1053754676003	-163.105375544797	172.4262077378113	168.0253743038031	-168.0253743055562	170.9046911146972	148.4750474160575	-148.4750475702871	155.7474996926814
526	163.4090932218572	-163.4090932806326	172.6241121498581	168.307997384368	-168.3079973704748	171.1076359940982	148.7057118335585	-148.7057119558894	155.8897004971717
527	163.711076656179	-163.7110764416446	172.8218461843093	168.589090233571	-168.5890902407641	171.3103482789653	148.9347604960403	-148.9347604068276	156.0316413322914
528	164.0113479057374	-164.0113475315918	173.0194020658111	168.8686709677303	-168.8686709460291	171.5128216170627	149.1622141089079	-149.1622142779046	156.1733171599489
529	164.3099280951028	-164.3099280972645	173.2167724448454	169.1467570419005	-169.1467569646676	171.715050310178	149.3880940370853	-149.3880939249076	156.314723038503
530	164.60683944609	-164.6068395161174	173.4139495998847	169.4233655979323	-169.4233655974749	171.9170287399126	149.6124199543469	-149.6124198418578	156.4558544556358
531	164.9021021405108	-164.9021021839189	173.6109266114734	169.6985136146701	-169.6985136149239	172.1187512427842	149.8352103341367	-149.8352104398924	156.5967073317933
532	165.1957368573026	-165.1957367061593	173.807696756733	169.9722176116712	-169.9722175753785	172.3202124755639	150.0564893682241	-150.0564893745156	156.7372757945677
533	165.4877625159732	-165.4877626486368	174.0042535761487	170.2444938262833	-170.244493792465	172.5214073309569	150.2762712390287	-150.2762711070394	156.8775573676209
534	165.7781998760637	-165.7781997555357	174.2005898613241	170.5153579690862	-170.515358070545	172.7223307580255	150.4945763302009	-150.494576318222	157.0175470382516
535	166.0670668398446	-166.0670666975582	174.3967004362657	170.7848259415933	-170.7848258602808	172.9229778549312	150.7114227333472	-150.711422744935	157.1572414941579
536	166.3543828497621	-166.3543825864633	174.5925784139719	171.0529127271476	-171.0529127238893	173.1233438560602	150.9268283918293	-150.9268285214749	157.2966366836868
537	166.6401654924743	-166.6401659199751	174.788218165028	171.3196335218889	-171.3196334605249	173.3234242324643	151.1408110448299	-151.1408110992236	157.4357291748427
538	166.9244340807155	-166.9244334110872	174.9836135609595	171.5850029814579	-171.5850030159984	173.5232144064226	151.3533876169765	-151.3533876304575	157.5745152432067
539	167.2072040097274	-167.2072036819771	175.1787604109772	171.8490355647236	-171.8490355201095	173.7227103284288	151.5645749549653	-151.5645749418102	157.7129919718051
540	167.4884927376067	-167.4884945795788	175.3736516528845	172.1117453985181	-172.1117453966155	173.921907498327	151.7743896416448	-151.7743897908965	157.8511561034761
541	167.7683230485205	-167.768313089743	175.5682859459939	172.3731463886367	-172.3731464612189	174.1208020969649	151.9828479942933	-151.9828479507236	157.9890044596658
542	168.046697270144	-168.046699095668	175.7626512636105	172.6332522430951	-172.6332522663315	174.3193901634433	152.189965817387	-152.1899658018675	158.1265342664956
543	168.3236440692508	-168.3236461876969	175.9567489514824	172.8920764341739	-172.8920763788151	174.5176676830069	152.3957583355858	-152.3957584121953	158.2637426159017
544	168.5991779834794	-168.599177280648	176.1505717546427	173.1496318512698	-173.1496318430349	174.7156312497505	152.6002414859796	-152.6002417107955	158.4006267260535
545	168.8733096068592	-168.8733091591296	176.344116475917	173.4059315997312	-173.4059315949439	174.9132771412266	152.8034297659854	-152.8034301754653	158.5371838875699
546	169.1460567531471	-169.1460572955801	176.5373775032757	173.6609883833147	-173.6609883487766	175.1106019141375	153.005338737145	-153.0053383365837	158.6734122586287
547	169.4174349882553	-169.4174354035122	176.7303506720085	173.9148145050476	-173.9148145891962	175.3076022373289	153.2059815109217	-153.2059813130275	158.8093091357116
548	169.6874580407712	-169.6874577934641	176.923032417922	174.1674224299997	-174.167422390664	175.5042749067661	153.4053746692463	-153.4053729622419	158.944872060901
549	169.9561401087333	-169.9561403195758	177.1154180291186	174.4188240197257	-174.4188239676154	175.70061666489	153.6035263575044	-153.6035302469161	159.0800971132613
550	170.2234967248289	-170.2234967233546	177.3075056284569	174.6690332605454	-174.6690333366026	175.8966199579475	153.8004941037189	-153.8004941277674	159.2148847542381
551	170.4895395291837	-170.489539526146	177.4992880882317	174.9180567643054	-174.918056860617	176.092292641935	153.996211728441	-153.9962117652885	159.3494389423213
552	170.7542808851915	-170.7542810303731	177.6907637759689	175.1659074440479	-175.1659074855889	176.2876272301873	154.1906994196702	-154.1906998996759	159.4837429803955
553	171.0177383223059	-171.0177382468863	177.8819291994798	175.4125999623808	-175.4125999609676	176.4826161120657	154.3840388311362	-154.3840386622195	159.6176054598999
554	171.2799226500325	-171.279922535895	178.0727807766571	175.6581432605413	-175.6581431486157	176.6772598632043	154.5762055692472	-154.5762056453694	159.7511232126257
555	171.5408469164989	-171.5408467746426	178.2633152707472	175.9025480454593	-175.9025480190353	176.8715559358668	154.767213967619	-154.7672139670456	159.8842933550741
556	171.8005236445737	-171.8005235835464	178.4535291512392	176.1458250787437	-176.1458250014211	177.0655017605004	154.9570756696139	-154.9570753908373	160.0171146249671
557	172.0589651689259	-172.0589652053466	178.6434195146552	176.3879848211106	-176.3879847636856	177.25909498614	155.1458024340431	-155.1458024023721	160.149585874861
558	172.3161835244851	-172.3161834369511	178.8329836987256	176.6290375572996	-176.6290375270543	177.452333205556	155.3334062535853	-155.3334064564103	160.2817056747462
559	172.572190889571	-172.5721907144605	179.0222184487623	176.8689934097836	-176.868993442818	177.6452142246958	155.5198992417774	-155.5198992216293	160.4134725026457
560	172.8269985632082	-172.8269985678088	179.2111211604834	177.1078624624849	-177.1078623820964	177.8377358763894	155.7052924714688	-155.7052924239781	160.5448849625053
561	173.0806184510703	-173.0806184896936	179.3996890272697	177.3456541805132	-177.3456541508523	178.0298961160133	155.889597307453	-155.8895972760682	160.6759420496568
562	173.3330616682915	-173.3330616779566	179.5879195295365	177.5823785551747	-177.5823785328085	178.2216926078419	156.072824396749	-156.0728245225275	160.8066427308262
563	173.5843394746099	-173.5843394471924	179.7758099951345	177.8180449594186	-177.818044941341	178.4131237024746	156.2549853489621	-156.2549855341802	160.9369856848506
564	173.8344625582473	-173.8344625806832	179.9633581460461	178.0526626294754	-178.0526625854642	178.6041875000573	156.4360904621593	-156.4360905411164	161.0669700084796
565	174.0834418122303	-174.0834417812812	180.1505616040985	178.2862408545884	-178.2862408307645	178.7948819679503	156.6161504686589	-156.6161503518749	161.196594762526
566	174.3312877054993	-174.3312876546798	180.3374181223229	178.5187886136634	-178.5187885753822	178.9852054501989	156.7951754204836	-156.7951753937113	161.3258590942694
567	174.5780106381987	-174.5780106132167	180.5239253431461	178.750314756599	-178.7503147707553	179.1751562958574	156.9731757037608	-156.973175648833	161.4547621113166
568	174.8236208551843	-174.8236208539571	180.7100813222454	178.9808282395888	-178.9808281472003	179.3647328023622	157.1501614193791	-157.150161315301	161.5833029974484
569	175.0681283115875	-175.0681282760817	180.8958839436131	179.210337322619	-179.2103373687054	179.5539334151246	157.3261422004233	-157.3261422448604	161.7114811481717
570	175.3115429099545	-175.3115428608044	181.0813312955621	179.4388508926535	-179.4388508876642	179.7427566894169	157.5011280466582	-157.501128002667	161.8392958021444
571	175.5538742952074	-175.5538743504696	181.2664213653389	179.6663771179652	-179.6663770468543	179.9312010040708	157.675128325941	-157.6751283810256	161.9667463610648
572	175.7951321446889	-175.795132206455	181.4511524150873	179.892924168025	-179.8929240994526	180.1192651566584	157.8481525290362	-157.8481525539666	162.0938323021191
573	176.0353257453746	-176.0353257288461	181.6355226691693	180.1185002117595	-180.1185001551861	180.3069475414826	158.0202099327423	-158.0202099022728	162.220552999476
574	176.274464389285	-176.2744644134625	181.8195303821171	180.3431131537641	-180.34311326915	180.4942471848816	158.191309535905	-158.191309505221	162.3469081279655
575	176.5125570838487	-176.5125571007993	182.0031739321429	180.5667711068406	-180.5667711304108	180.6811625223173	158.3614603834938	-158.3614604167245	162.4728971565186
576	176.7496128564637	-176.7496128482319	182.1864517609208	180.7894815978991	-180.7894815606673	180.8676924766894	158.5306713759046	-158.5306713742557	162.5985196272019
577	176.9856404541804	-176.985640524157	182.3693623336709	181.0112522052203	-181.011252136917	181.0538360336913	158.6989511580888	-158.6989511307274	162.7237753290798
578	177.220648627741	-177.2206486131444	182.551904229236	181.2320905760087	-181.2320905405444	181.2395920035766	158.8663083047638	-158.8663082937757	162.8486639136704
579	177.4546458004297	-177.4546458438823	182.7340759907775	181.4520040276173	-181.4520040928168	181.4249592960264	159.0327512529597	-159.0327512369079	162.9731851204603
580	177.6876404873698	-177.6876404968652	182.9158762965014	181.6709998696005	-181.6709998372244	181.6099370378884	159.1982884218693	-159.198288366197	163.0973386546924
581	177.9196409263703	-177.9196409168047	183.0973038109398	181.8890855379061	-181.8890855060999	181.7945239978203	159.3629278692999	-159.3629278126342	163.2211244360034
582	178.150655185156	-178.1506551605116	183.2783573715301	182.1062676888668	-182.106267652965	181.9787194921032	159.5266777207527	-159.5266777228061	163.3445422464617
583	178.3806913348316	-178.3806913292399	183.4590357631484	182.3225535732218	-182.3225536302112	182.1625226830067	159.6895459633353	-159.6895459665586	163.4675920269809
584	178.6097572830357	-178.6097573435432	183.6393378262686	182.5379501555072	-182.537950109819	182.3459326467068	159.8515404227932	-159.8515404087922	163.590273654755
585	178.8378609026766	-178.8378608674619	183.819262427416	182.7524640542986	-182.752463983296	182.5289484174673	160.012668802667	-160.0126687865365	163.7125870889109
586	179.0650096962052	-179.06500971419	183.9988086220022	182.9661018714746	-182.9661019087203	182.7115695894281	160.1729387668586	-160.1729387865441	163.8345323271257
587	179.2912113526765	-179.2912113480938	184.1779753358031	183.1788706632987	-183.1788705187222	182.8937952273546	160.3323577435779	-160.3323577434405	163.9561094123668
588	179.5164732028358	-179.5164732499066	184.3567616372096	183.390776285379	-183.390776443498	183.0756247348271	160.4909332522271	-160.4909332163662	164.0773183418848
589	179.7408026936972	-179.7408026838352	184.5351666465235	183.6018257708847	-183.6018259919631	183.2570575069769	160.648672477543	-160.6486724908177	164.1981592289735
590	179.9642069850469	-179.9642069737066	184.7131894435735	183.8120249704351	-183.8120252078957	183.4380929314577	160.8055826625179	-160.8055826825476	164.3186321315072
591	180.1866932171816	-180.1866931958743	184.8908292616967	184.0213806225366	-184.0213808274327	183.6187301352854	160.961670939802	-160.9616709129389	164.4387372584132
592	180.408268423827	-180.408268397373	185.068085238794	184.2298986590119	-184.2298987577724	183.7989690928186	161.1169441999921	-161.1169441807841	164.558474747206
593	180.6289394704113	-180.6289394552893	185.2449567092906	184.4375851909105	-184.437585091249	183.9788084722227	161.2714093910671	-161.2714093962561	164.6778448394537
594	180.8487132295058	-180.84871324306	185.4214429083334	184.644445606421	-184.644445478994	184.1582493092535	161.4250733566588	-161.4250733696986	164.7968476256931
595	181.0675964260079	-181.067596426017	185.5975432109219	184.8504866573236	-184.850486644416	184.3372897651205	161.5779427793439	-161.5779427760614	164.9154834686345
596	181.2855957229013	-181.2855957029327	185.7732569659578	185.0557144352987	-185.0557139182357	184.5159297906711	161.7300242356372	-161.7300242536219	165.0337525841052
597	181.5027175854778	-181.5027175921385	185.9485835868857	185.2601332380669	-185.2601334599885	184.6941692995235	161.8813243260888	-161.8813243321305	165.1516552597441
598	181.7189685326483	-181.7189685329413	186.1235224645006	185.4637488465453	-185.4637490763282	184.8720078690422	162.0318494398093	-162.0318494609317	165.2691918445809
599	181.9343548932085	-181.9343548911954	186.298073125763	185.6665705495107	-185.6665704880749	185.0494438436798	162.1816059674817	-162.1816059646975	165.3863626387142
600	182.1488829497158	-182.1488829648457	186.4722350762949	185.868598865383	-185.8685987197287	185.226480288204	162.3306001634819	-162.330600154195	165.503167963654
601	182.3625589201025	-182.3625589216665	186.6460078166797	186.0698417177757	-186.0698410921862	185.4031140871413	162.4788381960072	-162.4788381944161	165.619608307653
603	182.7873788217941	-182.7873788372298	186.992384023133	186.4699922671751	-186.4699919511013	185.7551745030163	162.7730702070306	-162.7730702203011	165.8513954588027
604	182.9985347595034	-182.9985347525609	187.1649867483372	186.6689095271564	-186.6689100103648	185.9306009295098	162.9190761415333	-162.9190761572729	165.9667431183942
605	183.2088625318086	-183.2088625164716	187.3371987413215	186.8670631535342	-186.8670631756524	186.1056245805901	163.0643499130492	-163.0643499188774	166.0817274792656
606	183.4183679156598	-183.4183679341091	187.5090196632364	187.0644568436931	-187.0644567409576	186.2802456214794	163.2088972976252	-163.2088972914891	166.1963489753208
607	183.6270566589324	-183.6270566783795	187.6804492499926	187.2610963092534	-187.2610962753272	186.4544637196836	163.3527239977885	-163.352723984094	166.3106081116136
608	183.8349343615534	-183.834934366656	187.8514872745405	187.4569863330641	-187.4569864055768	186.628278711489	163.495835694288	-163.4958357064498	166.4245053886602
609	184.0420065978504	-184.0420066098485	188.0221334932595	187.652131833724	-187.6521320345412	186.8016906460391	163.6382379783283	-163.6382379792129	166.5380413618603
610	184.2482788726035	-184.2482788685975	188.1923876948555	187.8465379679932	-187.8465378476994	186.9746994183247	163.7799362939482	-163.7799362889974	166.6512165525239
611	184.4537565980916	-184.4537565948919	188.3622496695619	188.0402092419906	-188.0402093291709	187.1473049617809	163.9209361648007	-163.9209361640921	166.7640315117112
612	184.6584451489182	-184.6584451590222	188.5317193116068	188.2331504853408	-188.2331504829945	187.3195074387358	164.0612428929668	-164.0612429029962	166.8764868414601
613	184.8623498129353	-184.8623497987818	188.700796473883	188.4253665284611	-188.4253665567795	187.4913066855555	164.2008618478925	-164.2008618350353	166.9885830994973
614	185.0654757798581	-185.0654757714948	188.8694810102531	188.6168619432111	-188.6168619608219	187.662702923591	164.339798220569	-164.339798216856	167.1003209158881
615	185.2678282383521	-185.2678282286588	189.0377729111071	188.8076414632569	-188.807641295885	187.8336959614105	164.4780572146162	-164.4780572203505	167.2117008590544
616	185.4694122529467	-185.4694122640167	189.2056720303978	188.9977091585437	-188.9977092289369	188.0042861058015	164.6156439534017	-164.6156439468083	167.3227236138756
617	185.6702328899523	-185.6702328722539	189.3731784165674	189.1870701028641	-189.1870701470648	188.1744733663061	164.7525634518219	-164.7525634470197	167.4333898019814
618	185.8702950877443	-185.8702951065684	189.5402919762577	189.375728401575	-189.3757285180112	188.3442578554177	164.8888207279601	-164.8888207288182	167.5437000739832
619	186.0696037528871	-186.0696037627152	189.7070127395787	189.5636885278477	-189.5636884861006	188.5136396713089	165.0244207125247	-165.0244207053355	167.6536550962446
620	186.2681637536316	-186.2681637525145	189.8733407553914	189.7509547555634	-189.7509546413115	188.6826190947277	165.1593682808123	-165.1593682768972	167.7632555383674
621	186.4659798521972	-186.4659798696353	190.0392760045351	189.9375314023235	-189.9375314296522	188.8511961164666	165.2936682279751	-165.2936682309592	167.8725021098303
622	186.6630568386488	-186.6630568380596	190.2048185827831	190.1234227236875	-190.123422738287	189.0193710255223	165.4273253465034	-165.427325341944	167.9813955168816
623	186.8593993156737	-186.8593993055414	190.3699685813179	190.3086329214817	-190.3086328807196	189.1871439691399	165.560344316682	-165.5603443125532	168.0899364476084
624	187.0550119535845	-187.0550119587895	190.5347260819566	190.4931660536509	-190.4931659971915	189.3545151958441	165.6927297868435	-165.6927297891307	168.1981256333366
625	187.2498992693731	-187.2498992726988	190.6990911993547	190.6770261623677	-190.6770261182731	189.5214849603097	165.8244863622932	-165.8244863632835	168.3059638090674
626	187.4440658454007	-187.4440658313263	190.8630640813322	190.8602174415649	-190.8602173907527	189.6880534453409	165.9556185834319	-165.9556185562537	168.4134517189445
627	187.6375160591566	-187.6375160670683	191.0266448687533	191.0427438713081	-191.0427437750387	189.8542209065874	166.0861309062582	-166.0861309165723	168.5205901028958
628	187.8302543790259	-187.8302543898818	191.189833713998	191.2246092182329	-191.2246092259169	190.0199876917664	166.2160278062451	-166.2160278140976	168.6273797276106
629	188.0222851492893	-188.0222851512568	191.3526308305798	191.4058176012702	-191.4058175998788	190.1853540003619	166.3453136727731	-166.3453136758275	168.7338213608375
630	188.2136126675473	-188.2136126659849	191.5150364030768	191.5863728010195	-191.5863728084715	190.3503202120979	166.4739928294237	-166.4739928265545	168.8399157999364
631	188.4042412075457	-188.4042411977531	191.6770506257171	191.766278677812	-191.7662786468231	190.5148865787104	166.6020695552193	-166.6020695505695	168.9456637817724
632	188.594174965592	-188.5941749500231	191.8386737374968	191.9455389326634	-191.9455390628239	190.679053430446	166.7295481175398	-166.7295480955528	169.0510661275063
633	188.7834180888505	-188.7834180902944	191.99990599766	192.1241574604511	-192.1241574462921	190.8428211341353	166.8564326613776	-166.8564326665355	169.1561236588263
634	188.9719747397034	-188.9719747381658	192.1607476806035	192.3021378152077	-192.3021378388696	191.0061900412349	166.9827273894093	-166.9827273858622	169.2608371678317
635	189.1598489520858	-189.159848955878	192.3211990222391	192.4794837130439	-192.4794837512396	191.1691605340163	167.1084363799816	-167.1084363762092	169.3652074399845
636	189.3470447585493	-189.3470447810321	192.4812603212792	192.6561988069136	-192.6561988078222	191.331732923836	167.2335636801467	-167.2335636681084	169.4692353444994
637	189.533566177937	-189.5335661809873	192.6409318562556	192.8322866354953	-192.8322866065204	191.4939076232581	167.3581133109888	-167.3581133213546	169.5729216786684
638	189.7194170426432	-189.7194170682068	192.8002140115455	193.0077507760159	-193.007750762297	191.6556850953748	167.4820892531054	-167.4820892508247	169.6762672867416
639	189.904601401747	-189.9046013927442	192.9591070079347	193.1825946741022	-193.1825946978068	191.8170656488538	167.6054954020203	-167.6054954088156	169.7792730035089
640	190.0891229643013	-190.0891229618693	193.1176112830647	193.3568219205979	-193.3568219519906	191.978049750109	167.7283356663445	-167.7283356691202	169.881939692622
641	190.2729856255165	-190.2729856153335	193.2757271301373	193.5304358629513	-193.5304358809027	192.1386378222672	167.8506138726465	-167.8506138633032	169.9842681577405
642	190.4561931139913	-190.4561931263298	193.4334549043223	193.703439940169	-193.7034399254081	192.2988303538843	167.9723338239085	-167.972333826207	170.0862593312231
643	190.6387492009836	-190.638749200312	193.5907950066713	193.8758375210003	-193.8758375217108	192.4586276737906	168.0934992810165	-168.0934992976307	170.1879140259983
644	190.8206575510488	-190.820657547856	193.7477477987863	194.0476319127433	-194.0476319001522	192.6180303589296	168.2141139778811	-168.2141139757697	170.2892331146024
645	191.0019218237179	-191.0019218077868	193.9043136788297	194.2188264275254	-194.2188264530923	192.7770388246834	168.3341815722629	-168.3341815746264	170.3902174776419
646	191.1825456106818	-191.1825456010081	194.0604930759459	194.3894243467672	-194.3894243844758	192.9356535816583	168.4537057291691	-168.4537057228685	170.4908679878496
647	191.3625325172684	-191.3625325194223	194.2162863835578	194.5594288985471	-194.5594289094632	193.0938751256642	168.5726900296362	-168.5726900214801	170.5911855218
648	191.5418860738304	-191.5418860743833	194.3716940361981	194.7288432348459	-194.7288432941652	193.2517038405158	168.6911380447323	-168.6911380397077	170.6911709840379
649	191.7206097614654	-191.7206097638577	194.5267164623253	194.8976706462313	-194.8976706276806	193.4091403247186	168.80905332469	-168.8090533366012	170.7908252219997
650	191.898707082744	-191.8987070813263	194.6813541052995	195.065914139716	-195.0659140655664	193.5661851130844	168.9264393526256	-168.9264393419478	170.8901491876951
651	192.0761814534533	-192.0761814776544	194.835607413646	195.2335768477787	-195.2335769145112	193.7228386447291	169.0432995817477	-169.0432995791032	170.9891437314109
652	192.2530362572168	-192.253036258735	194.9894769179768	195.4006619692624	-195.4006619333208	193.8791015385473	169.1596374491293	-169.1596374276902	171.0878097769798
653	192.4292748797732	-192.4292748896661	195.1429629913065	195.5671723457347	-195.5671723445786	194.0349742702647	169.2754563084618	-169.2754563028906	171.1861482201737
654	192.6049006257871	-192.6049006287531	195.2960661621563	195.7331111930343	-195.7331111706063	194.1904573494547	169.3907595518613	-169.3907595604493	171.2841599688009
655	192.7799168019623	-192.7799168146749	195.4487869196888	195.8984813750522	-195.898481390127	194.3455514260144	169.5055504925815	-169.5055504836068	171.3818459323184
656	192.9543266884422	-192.9543266698333	195.6011257595444	196.0632858740321	-196.0632858773801	194.500256947913	169.6198324091916	-169.6198323924045	171.4792070229873
657	193.1281334711572	-193.1281334689351	195.7530832027078	196.2275276733281	-196.2275276741632	194.6545745965479	169.7336085316435	-169.7336085238871	171.5762441402666
658	193.3013403649605	-193.3013404014458	195.9046597529517	196.3912096669625	-196.3912096081506	194.8085048335733	169.8468821340595	-169.8468821281364	171.6729582353018
659	193.4739505998762	-193.4739506053401	196.0558559079052	196.5543345890866	-196.5543346442901	194.962048308183	169.9596563748434	-169.9596563784388	171.7693501966246
660	193.6459672294089	-193.6459672366069	196.2066722243541	196.7169055048839	-196.7169055025911	195.1152055550186	170.0719344171462	-170.0719344042753	171.8654209823968
661	193.8173934022863	-193.8173933708833	196.3571092308115	196.8789251087293	-196.8789251838969	195.2679770513544	170.1837193861093	-170.1837193765357	171.9611714876383
662	193.9882321809548	-193.9882321764822	196.5071674573911	197.0403962201336	-197.0403962201347	195.4203638181202	170.2950143926871	-170.2950143851715	172.0566026542658
663	194.158486601026	-194.1584866061371	196.6568474987538	197.2013217494132	-197.201321630132	195.5723660155313	170.4058224840998	-170.4058224877527	172.1517153911698
664	194.3281597091396	-194.3281597033162	196.8061498413834	197.3617040796298	-197.3617040241147	195.7239844577285	170.5161467267162	-170.516146719446	172.2465106571762
665	194.497254476017	-194.4972544760886	196.955075131419	197.5215462575289	-197.5215462659316	195.8752196028098	170.6259900896142	-170.6259900969606	172.3409893513056
666	194.6657738713026	-194.6657738615535	197.1036238774424	197.6808508253774	-197.680850945743	196.0260722417135	170.7353555944916	-170.7353556046049	172.4351524410391
667	194.8337208178466	-194.833720809083	197.2517966635913	197.8396206363031	-197.8396206089697	196.1765428617643	170.8442461654491	-170.8442461704987	172.5290008310486
668	195.0010982386716	-195.0010982332603	197.3995940709974	197.9978580818274	-197.9978581220242	196.3266322185792	170.9526647365418	-170.9526647457256	172.6225354664836
669	195.1679090007115	-195.1679089980082	197.547016724404	198.1555659836869	-198.1555660205759	196.4763408830547	171.0606142366954	-171.0606142084536	172.7157573211179
670	195.3341559447454	-195.334155941746	197.6940651611131	198.3127469477758	-198.3127469251598	196.6256694312313	171.1680974418431	-171.1680974459506	172.8086672726345
671	195.4998419345795	-195.4998419217527	197.8407400420905	198.4694032956944	-198.4694033406515	196.7746186625596	171.2751172647657	-171.2751172682493	172.9012662836327
672	195.6649697563097	-195.6649697296156	197.9870418940006	198.625537833086	-198.625537869051	196.9231891001558	171.3816765100735	-171.3816765069738	172.993555329957
673	195.8295421658415	-195.8295421439178	198.1329714071762	198.7811530211405	-198.7811530988719	197.0713813719512	171.487777965147	-171.4877779777494	173.0855352838441
674	195.9935618961257	-195.9935618802494	198.2785291343568	198.9362514725643	-198.9362513460466	197.2191962009487	171.5934244048352	-171.5934244110842	173.1772071539962
675	196.1570317395133	-196.1570317239399	198.4237157458801	199.090835383722	-199.0908355025271	197.3666341513116	171.6986185456518	-171.6986185386518	173.2685718415714
676	196.319954332401	-196.3199543325194	198.5685318082441	199.2449075039992	-199.2449075792924	197.5136960617297	171.8033630827428	-171.8033631119961	173.3596303312102
677	196.4823323906937	-196.4823324068788	198.7129780082818	199.3984701776563	-199.3984701781133	197.6603825443543	171.9076607864855	-171.9076607749199	173.4503834788664
678	196.6441685612527	-196.6441685647818	198.8570549194773	199.5515258176852	-199.5515258275056	197.806694243562	172.0115142000378	-172.0115142479794	173.540832316851
679	196.8054654937536	-196.8054654452476	199.0007632610937	199.7040768282597	-199.704076823374	197.9526317914226	172.1149260737784	-172.1149260741268	173.6309777357806
680	196.9662257227794	-196.9662257280794	199.1441035636742	199.8561255881188	-199.8561255743697	198.0981957753741	172.2178989677409	-172.2178989569475	173.7208207238598
681	197.1264519039926	-197.1264519029478	199.2870765691119	200.0076744339797	-200.0076743513712	198.2433872951073	172.3204354576316	-172.3204354615267	173.8103621931208
682	197.2861465789542	-197.2861465737876	199.4296828892611	200.1587259329072	-200.1587258049036	198.388206486608	172.4225381517697	-172.4225381504774	173.8996030854096
683	197.4453122479502	-197.4453123097227	199.5719232240876	200.3092822666102	-200.3092820074039	198.5326542827324	172.524209567237	-172.5242095599727	173.9885443609278
684	197.603951518261	-197.6039515539025	199.7137981042749	200.4593452201235	-200.4593451348329	198.6767317300961	172.6254522432175	-172.6254522516729	174.0771869477877
685	197.762066844794	-197.7620668013881	199.8553083155628	200.6089180662143	-200.6089180698609	198.8204388107055	172.7262686633922	-172.7262686880738	174.1655317827332
686	197.9196605932501	-197.9196606633203	199.9964545086157	200.7580021329167	-200.7580020452702	198.9637768936037	172.8266613527776	-172.8266613585978	174.2535798595252
687	198.0767353906496	-198.0767354511379	200.1372372862921	200.9066002558301	-200.906600376313	199.1067462196609	172.9266327196868	-172.9266327182924	174.3413320391619
688	198.2332936372704	-198.2332936152866	200.2776574422049	201.0547145394995	-201.0547145644915	199.2493474761475	173.0261852193642	-173.0261851916526	174.4287893306712
689	198.3893376212003	-198.3893376295981	200.4177154712305	201.202347079309	-201.2023477350023	199.3915822220371	173.1253212365409	-173.1253212315866	174.5159526072691
690	198.5448698511119	-198.5448698625984	200.5574121998767	201.3494991551733	-201.3495005432725	199.5334500871293	173.2240432098808	-173.2240432074374	174.6028229301273
691	198.6998926554456	-198.6998926615828	200.6967482570176	201.4961758051784	-201.4961765827566	199.6749518137483	173.3223534488135	-173.3223534639368	174.6894010690092
692	198.8544083991071	-198.8544083945162	200.8357243040637	201.6423762214173	-201.6423767109985	199.8160892521229	173.4202544059127	-173.4202544126675	174.775688136102
693	199.008419437164	-199.008419441051	200.9743410956461	201.7881039124348	-201.7881052926977	199.9568611112404	173.5177483226776	-173.517748318994	174.8616849520735
694	199.1619280383062	-199.1619280400869	201.1125992605744	201.9333608865275	-201.9333609664046	200.0972709751357	173.6148375367993	-173.6148375656941	174.94739250818
695	199.3149365294913	-199.3149365303472	201.250499525241	202.078150100134	-202.0781508078901	200.2373167169641	173.7115243938183	-173.7115243830482	175.0328116742018
696	199.4674471987951	-199.4674471927667	201.3880425396728	202.2224740357833	-202.2224690557384	200.3769998419605	173.8078110767499	-173.807811035519	175.1179434493626
697	199.6194622714651	-199.6194622785166	201.5252290251626	202.3663260872601	-202.3663277234935	200.5163238693259	173.903699860013	-173.9036998647177	175.2027887702456
698	199.770984004757	-199.7709840330037	201.6620596976297	202.5097212027928	-202.5097213164961	200.6552857901611	173.9991930358048	-173.9991930390538	175.2873485590986
699	199.9220146008921	-199.9220146336412	201.7985353273982	202.6526562107012	-202.6526537007292	200.7938841610041	174.0942927436987	-174.0942927567256	175.3716237287816
700	200.0725563602707	-200.0725563536915	201.9346563883684	202.7951299218411	-202.7951299244932	200.9321304818857	174.1890012959153	-174.1890012630197	175.4556152699946
701	200.2226113274549	-200.2226113452847	202.070423828013	202.9371484485161	-202.9371485727877	201.0700143801	174.2833207127744	-174.2833207019034	175.5393239467081
702	200.3721817713068	-200.3721817759064	202.2058382435748	203.0787127343096	-203.0787131953936	201.2075410928637	174.3772532948657	-174.3772532791791	175.6227508965528
703	200.5212698202512	-200.5212698168216	202.3409003766186	203.2198245003197	-203.2198242450535	201.3447104830692	174.4708010323895	-174.4708010941154	175.7058969331285
704	200.6698776610358	-200.6698775308798	202.475610907341	203.3604852411827	-203.3604852480526	201.4815236316691	174.5639662597329	-174.5639662394628	175.7887629739438
705	200.8180072152541	-200.8180072202758	202.609970580345	203.5006976420275	-203.5006978066423	201.6179811541682	174.6567508950479	-174.6567509546589	175.8713500984383
706	200.9656608143119	-200.9656607916012	202.7439800989753	203.6404619812731	-203.6404622946741	201.7540857919882	174.7491571382177	-174.7491571115563	175.9536589664153
707	201.1128403867588	-201.1128405189772	202.8776401925366	203.7797853551145	-203.7797841992839	201.889831812488	174.8411870256739	-174.8411870479059	176.0356906434218
708	201.2595482399658	-201.2595481836125	203.0109516133609	203.9186653284407	-203.9186597424657	202.0252288563065	174.9328424941796	-174.9328426358101	176.1174461316135
709	201.4057861305217	-201.4057861398074	203.1439149340725	204.057098921649	-204.0571009584389	202.1602715798473	175.0241259859697	-175.0241259420447	176.1989262294724
710	201.5515563001361	-201.5515563266898	203.2765309743117	204.1950975535646	-204.1950982977912	202.2949610184295	175.1149269294296	-175.1149269298284	176.2801786690591
711	201.6968608082464	-201.6968605986912	203.4088006332333	204.3326590314076	-204.3326589891554	202.4293010199626	175.2055838977378	-175.2055839358938	176.3610639814925
712	201.8417013377052	-201.8417013661956	203.5407243086254	204.4697846598857	-204.4697844960758	202.5632899890534	175.2957625644009	-175.2957625495585	176.4417234962668
713	201.9860802935313	-201.9860801841601	203.6723028667799	204.6064769805186	-204.6064758181346	202.6969302746036	175.3855770011338	-175.38557697005	176.5221112874314
714	202.1299993478401	-202.1299993365561	203.8035370789388	204.7427371200978	-204.7427368888282	202.8302206997855	175.4750289878675	-175.4750290801459	176.6022282700876
715	202.2734606365157	-202.2734605003417	203.9344277325093	204.8785674745897	-204.8785674828223	202.963163318935	175.5641207291805	-175.5641207702583	176.6820754341668
716	202.4164660380914	-202.4164660612576	204.0649754656798	205.0139697251813	-205.013969935058	203.0957585713332	175.6528542394828	-175.6528538589455	176.7616534962681
717	202.5590177583832	-202.559017553834	204.1951808305057	205.1489458433172	-205.1489458500847	203.2280073336304	175.7412308739726	-175.7412308119242	176.8409636826373
718	202.7011171135481	-202.7011169628011	204.3250450422172	205.2834972502777	-205.283497438389	203.3599103387145	175.8292530267241	-175.8292530314296	176.9200066154092
719	202.8427665436584	-202.8427666416277	204.4545681025412	205.4176261143054	-205.4176259389226	203.4914679657242	175.9169224919645	-175.9169229863487	176.9987833187735
720	202.9839672771348	-202.9839676950695	204.5837519877536	205.5513334443487	-205.5513337923352	203.6226815472657	176.0042411102712	-176.0042408555784	177.0772944449747
721	203.1247225537581	-203.1247225488778	204.7125957085617	205.6846221982124	-205.6846220199654	203.7535511460675	176.0912106087395	-176.0912106066644	177.1555413716073
722	203.2650329782392	-203.2650331776556	204.8411011516343	205.8174928348284	-205.8174928450298	203.8840780367699	176.1778334615167	-176.1778331241598	177.2335245295843
723	203.4049008506528	-203.4049007570022	204.969268768984	205.9499477254835	-205.9499477318813	204.0142627495683	176.2641099740053	-176.2641107245281	177.3112449222579
724	203.5443277036024	-203.5443278374233	205.0970997335343	206.0819884490761	-206.0819884875042	204.1441062613214	176.3500433179789	-176.3500439437144	177.3887037176129
725	203.6833156433779	-203.6833160830683	205.2245940051509	206.2136166926854	-206.2136166676835	204.2736091330499	176.4356353672196	-176.4356354078399	177.4659018110272
726	203.8218667288839	-203.8218670271606	205.3517530535397	206.3448342285911	-206.344833997247	204.4027721746192	176.5208879448774	-176.5208867519389	177.5428398818794
727	203.9599826936131	-203.9599826442307	205.4785770994396	206.4756423635821	-206.475642194769	204.5315961537258	176.6058008003787	-176.6058006076562	177.6195182422202
728	204.0976643464626	-204.0976649070869	205.6050672851746	206.6060430299715	-206.6060430480509	204.6600817761821	176.6903791100243	-176.690377278671	177.695937809637
729	204.2349158270394	-204.2349149585466	205.7312230240142	206.7360379031382	-206.7360379297149	204.7882297272092	176.7746206525159	-176.7746206132022	177.7721017405086
730	204.3717353109602	-204.3717356603391	205.8570467348528	206.8656285357129	-206.8656285182846	204.9160410285356	176.8585296830921	-176.8585309742978	177.8480098115627
731	204.5081275291784	-204.5081271799941	205.9825392504467	206.9948166428766	-206.9948165489625	205.0435160806937	176.9421083449561	-176.942108708318	177.9236593134892
732	204.6440933573917	-204.6440938404555	206.1076995344335	207.1236035409433	-207.1236035416239	205.1706560464307	177.0253575214643	-177.0253575212535	177.9990554280237
733	204.7796357868536	-204.7796322599247	206.2325297449647	207.2519909321806	-207.2519911850759	205.2974612816768	177.1082800224341	-177.1082778351721	178.0741955195707
734	204.9147533598402	-204.9147521142916	206.3570311885687	207.3799807647721	-207.3799807799203	205.4239329043251	177.1908735051584	-177.1908733676827	178.1490869920711
735	205.0494476773236	-205.0494495884851	206.4811998609161	207.5075742602859	-207.5075742418049	205.5500712829168	177.273143742425	-177.2731438130148	178.2237242744014
736	205.1837235369195	-205.1837229463933	206.605045576815	207.6347730198509	-207.6347730373562	205.6758774548288	177.3550936846116	-177.355086659148	178.2981114947857
737	205.3175848570475	-205.3175848410488	206.7285626819837	207.7615786175851	-207.7615786872526	205.8013521145485	177.4367179230065	-177.4367175570603	178.3722461402994
738	205.4510259493628	-205.4510258683851	206.8517523135228	207.8879926677623	-207.8879926862797	205.9264959844838	177.5180246140229	-177.5180244982502	178.44613154135
739	205.5840536704418	-205.5840536633445	206.9746158203248	208.0140166123138	-208.0140166072257	206.0513098452259	177.5990132054518	-177.5990129355543	178.5197690351457
740	205.716668543596	-205.716668693018	207.0971535180496	208.1396520086963	-208.1396520117171	206.1757944373934	177.6796856823165	-177.6796858109575	178.5931585651347
741	205.8488717284938	-205.8488717122451	207.2193678653337	208.2649003867976	-208.2649003868363	206.2999505386114	177.7600435839415	-177.7600435111917	178.6663009958493
742	205.9806653746467	-205.9806653451448	207.3412579536437	208.3897632324591	-208.3897632592818	206.4237787944436	177.840088151436	-177.8400881951743	178.73919709673
743	206.1120510388123	-206.1120463925988	207.4628295658165	208.5142420531897	-208.5142420080505	206.5472801686038	177.9198212044736	-177.9198212654255	178.811848355518
744	206.2430277953862	-206.2430292601495	207.5840727987376	208.6383383009979	-208.6383383134582	206.670455217727	177.9992443744065	-177.9992443297321	178.8842549695211
745	206.3736025293099	-206.3736045141899	207.7049924097158	208.7620534854716	-208.7620534926156	206.7933047922359	178.0783587694126	-178.0783587994503	178.9564179405621
746	206.5037740756254	-206.5037740977923	207.8255954352091	208.8853890468345	-208.8853890211008	206.9158296284322	178.1571664058333	-178.1571664363471	179.0283381510997
747	206.6335430530307	-206.6335416779785	207.9458780771072	209.0083464414824	-209.0083464734836	207.0380304571736	178.2356685233323	-178.2356685276158	179.1000164937316
748	206.7629119576803	-206.7629115807821	208.0658408799867	209.1309271977896	-209.1309271801515	207.1599080640286	178.313866730612	-178.3138668168809	179.1714536470572
749	206.8918816965844	-206.8918818350574	208.1854848580106	209.253132566781	-209.2531326575446	207.2814631998878	178.3917626824729	-178.391762663963	179.2426508833759
750	207.0204544794581	-207.020454581358	208.304811844049	209.3749642008497	-209.3749642040911	207.4026965369672	178.4693576410176	-178.4693576665104	179.3136084786255
751	207.1486319450107	-207.1486318031954	208.4238210267127	209.4964233797496	-209.4964233701398	207.5236089332006	178.5466531855235	-178.5466531404597	179.3843276374241
752	207.2764149435124	-207.2764146718039	208.5425144314906	209.6175115628935	-209.6175115409679	207.6442011310924	178.6236508115274	-178.6236508281796	179.4548089064857
753	207.4038053449027	-207.4038055783716	208.6608919075879	209.7382300862211	-209.7382300837444	207.764473723161	178.7003519339441	-178.7003519802053	179.5250532676001
754	207.5308049198177	-207.5308049920096	208.7789546369657	209.8585804116086	-209.8585804196892	207.8844276226937	178.7767581080585	-178.7767581047962	179.5950614768996
755	207.657415013503	-207.657414928665	208.8967029178871	209.9785639076996	-209.9785638837185	208.0040635671442	178.8528705997613	-178.8528706104177	179.6648344654226
756	207.7836367630761	-207.7836367659871	209.0141382315883	210.0981819401877	-210.0981819639047	208.1233821948373	178.9286910071668	-178.9286909933899	179.7343729322439
757	207.9094722103196	-207.9094720794831	209.1312602297142	210.2174359188125	-210.2174359003751	208.2423843448523	179.0042206708319	-179.0042206050694	179.8036777840232
758	208.0349221724911	-208.034922003531	209.2480708464194	210.3363271353946	-210.3363271098057	208.3610707672971	179.0794609715774	-179.0794609872102	179.8727497220946
759	208.1599885478802	-208.1599886265329	209.3645699980009	210.4548569829133	-210.4548569720272	208.4794421538804	179.1544134935118	-179.1544133488543	179.9415897551926
760	208.2846727841054	-208.2846727846273	209.4807585195558	210.5730267848541	-210.5730267784134	208.5974992589026	179.2290792828391	-179.2290793249291	180.0101984098365
761	208.4089762147323	-208.40897607836	209.5966374279247	210.6908378882053	-210.6908378907493	208.7152428623914	179.303460073728	-179.3034600572628	180.0785767106971
762	208.5329002308599	-208.5329002304516	209.712207313684	210.8082916153735	-210.8082916299328	208.8326736679633	179.3775571129092	-179.3775571000002	180.1467253593921
763	208.6564463168456	-208.6564463326173	209.8274688856831	210.9253893133933	-210.9253892922561	208.9497924285157	179.4513717178761	-179.451371626506	180.2146452207967
764	208.7796158675549	-208.7796159327455	209.9424227978714	211.0421322342413	-211.0421322450965	209.0665999023867	179.5249052397361	-179.5249051856787	180.2823370264097
765	208.9024102722398	-208.9024103688035	210.0570700156221	211.1585216911495	-211.1585217235957	209.1830968079681	179.5981747922413	-179.5981922452407	180.3497966408453
766	209.0248310412231	-209.0248310330165	210.1714109608527	211.2745753832168	-211.274554244927	209.2992999252112	179.6711346571668	-179.6711345747091	180.4170396982636
767	209.1468794209103	-209.1468794400282	210.2854466055231	211.3902455550778	-211.3902455562302	209.4151618724327	179.7438330777954	-179.7438330891687	180.4840521289627
768	209.2685568856808	-209.2685568293848	210.3991774692241	211.5055824400855	-211.5055824533421	209.5307315072081	179.8162558564165	-179.8162558167152	180.5508397125032
769	209.3898646446146	-209.3898646331304	210.5126045201614	211.6205710443732	-211.6205710710333	209.6459935448497	179.88840418633	-179.888404186806	180.6174032202814
770	209.5108042449185	-209.5108042701817	210.6257283387471	211.7352126255309	-211.7352126275234	209.7609487053508	179.9602794377349	-179.9602794541338	180.6837434194013
771	209.6313769157768	-209.6313769529501	210.7385496544144	211.8495084073722	-211.849508407223	209.8755977050911	180.0318828782344	-180.0318828777167	180.7498610854605
772	209.7515841485287	-209.7515840953842	210.8510692011845	211.9634596443454	-211.9634596598959	209.989941310393	180.1032157803812	-180.1032157880591	180.81575699845
773	209.8714270974742	-209.8714271068884	210.9632877135238	212.0770676062943	-212.0770676212762	210.1039802219632	180.1742794669707	-180.1742794396761	180.8814319337093
774	209.9909072139962	-209.9909072164195	211.0752058930009	212.1903335115355	-212.1903335163142	210.2177152128522	180.2450751267949	-180.2450751558448	180.9468866553365
775	210.1100257801778	-210.1100258158218	211.1868245114815	212.303258597884	-212.3032585905862	210.33114698188	180.3156040840448	-180.3156040796918	181.0121219615108
776	210.2288062005054	-210.2288024799089	211.2981548943469	212.415844074624	-212.4158440751174	210.4442762297101	180.3858675481936	-180.3858675632587	181.0771385807748
777	210.3471836627371	-210.3471836416954	211.4091657580297	212.5280911658652	-212.5280911655286	210.557103743727	180.4558668023311	-180.4558667994697	181.1419372952445
778	210.4652254843774	-210.4652254339144	211.5198898478759	212.6400011020926	-212.6400010616616	210.6696302063851	180.5256030351003	-180.5256030591631	181.2065188443475
779	210.5829109698181	-210.5829109643045	211.6303171699374	212.7515750192902	-212.7515750216431	210.7818563791502	180.5950774994579	-180.5950775021453	181.2708840172595
780	210.7002414308661	-210.7002414734629	211.7404485414595	212.862814151721	-212.8628141554968	210.8937829648266	180.6642914049945	-180.6642914205512	181.3350335467576
781	210.817218156769	-210.8172181523299	211.8502845530972	212.9737197088518	-212.9737197528547	211.0054106834776	180.7332459590818	-180.7332459697835	181.3989682034162
782	210.9338423779534	-210.9338423895109	211.9598260390667	213.084314017086	-213.0842955956798	211.1167574914805	180.8019423689918	-180.8019423727569	181.4626886993669
783	211.0501153946342	-211.0501153950825	212.069073592135	213.1945347529261	-213.1945347733913	211.2277724463398	180.870381836211	-180.8703818323931	181.5261958291516
784	211.1660384197316	-211.1660384146988	212.1780279964596	213.3044465940026	-213.3044465931833	211.338507917916	180.9385655227008	-180.9385655230775	181.5894903225716
785	211.2816127342856	-211.2816127150606	212.2866899456917	213.4140294903625	-213.4140295046276	211.4489474208355	181.0064946236077	-181.0064946106052	181.6525729101395
786	211.3968395553252	-211.3968395523216	212.395060151803	213.5232846405225	-213.5232846566651	211.5590916525259	181.0741703039187	-181.0741703048527	181.7154443482373
787	211.5117201398716	-211.5117201348903	212.5031393145226	213.6322171146487	-213.632217992963	211.6689453074361	181.1415937446418	-181.141593738454	181.7781053517195
788	211.6262557034393	-211.6262557122957	212.6109281528303	213.7408162949329	-213.7408162874847	211.7784972182527	181.2087660520378	-181.2087660630506	181.8405566938894
789	211.7404474648792	-211.74044747989	212.7184273657449	213.8490950355708	-213.8490950549511	211.8877599688944	181.2756884426776	-181.2756884444609	181.902799063893
790	211.8542966754895	-211.8542966628191	212.8256376590406	213.9570506015524	-213.9570506060908	211.9967303148258	181.3423619961326	-181.3423620036006	181.9648332191601
791	211.9678044743276	-211.9678044745291	212.9325597393741	214.0646840872074	-214.0646840838509	212.1054089779047	181.4087878760954	-181.4087879056005	182.0266598688973
792	212.0809721250561	-212.0809721117779	213.0391942825046	214.17199622088	-214.1720187920085	212.213809632673	181.47496722367	-181.4749672213625	182.0882797486042
793	212.1938007767261	-212.1938007776184	213.1455420181003	214.2789892716124	-214.2789892667412	212.3218940743691	181.5409011387245	-181.5409011359999	182.1496935837185
794	212.3062916490098	-212.3062916475902	213.2516036575099	214.3856675490636	-214.3856594647687	212.4297160703864	181.6065907204726	-181.6065907251943	182.2109020844604
795	212.4184459049446	-212.4184458993154	213.3573798677946	214.4920195007973	-214.4920195010202	212.5372209166584	181.6720370994085	-181.6720370988736	182.2719059694579
796	212.5302647252907	-212.530264719733	213.4628713588013	214.598059231765	-214.5980592204809	212.6444517729929	181.7372413611699	-181.7372413618887	182.3327059636744
797	212.6417492801692	-212.6417492726178	213.5680788156625	214.7037758623389	-214.703780206931	212.7514196022877	181.8022045960305	-181.8022045939678	182.3933027615017
798	212.7529007367757	-212.7529007145779	213.673002948756	214.8091935690789	-214.8091935781723	212.858050854744	181.8669278930422	-181.8669278843794	182.4536970860367
799	212.8637202204809	-212.8637202236042	213.7776444466193	214.9142900002861	-214.9142899872737	212.9644224385119	181.9314123222875	-181.9314123277564	182.5138896579928
800	212.9742089195398	-212.9742089292816	213.8820040014078	215.0190737138336	-215.0190737051883	213.0705079965574	181.9956589751515	-181.9956589764487	182.5738811300756
801	213.0843679712811	-213.0843679193806	213.9860823143519	215.1235475399671	-215.1235475356245	213.1763083509845	182.0596688973739	-182.0596688960821	182.6336722507515
802	213.194198472508	-213.1941984770976	214.0898800483541	215.2277106094798	-215.227710622188	213.2818250478951	182.1234431439956	-182.12344314378	182.6932637084862
803	213.303701605139	-213.3037016036334	214.193397926965	215.3315646558714	-215.3315646285089	213.3870584677038	182.1869827779494	-182.186982774709	182.7526561929726
804	213.4128784577528	-213.4128784814264	214.2966366012123	215.4351317533925	-215.4351038943273	213.4920227213435	182.2502888314016	-182.2502888344227	182.8118504010784
805	213.5217301881091	-213.5217301887883	214.39959676696	215.5383497112983	-215.5383497093547	213.5966783836515	182.3133623567986	-182.3133623536213	182.8708470272553
806	213.6302578688652	-213.6302578674127	214.5022791385352	215.6412958350569	-215.6412898425253	213.7010785150932	182.3762043755486	-182.3762043752349	182.9296467636647
807	213.7384626274981	-213.7384626309221	214.6046843736916	215.7439110559839	-215.7439110565935	213.8051736089866	182.4388159184051	-182.4388159188889	182.9882502918569
808	213.8463455621433	-213.846345562642	214.706813153883	215.8462354115707	-215.8462354173888	213.9090011935611	182.5011980002463	-182.5011980005398	183.0466582895152
809	213.9539077837908	-213.9539077736492	214.8086661727883	215.9482569175803	-215.9482569207649	214.0125496836279	182.5633516300728	-182.5633516319071	183.1048714535611
810	214.0611503525467	-214.0611503399175	214.9102440845231	216.0499765975023	-216.0499765870466	214.1158197488636	182.625277831897	-182.6252778320108	183.1628904444316
811	214.1680743582488	-214.168074358642	215.0115475965416	216.1513954431866	-216.1513954454302	214.2188120961314	182.6869775954821	-182.6869775905204	183.2207159514917
812	214.2746808966898	-214.2746808994179	215.1125773796248	216.2525144746982	-216.2525144773888	214.321527388182	182.7484519051559	-182.7484519030693	183.278348645841
813	214.3809710364201	-214.3809710335919	215.2133340843249	216.3533525780241	-216.3533262107323	214.423981641466	182.8097017677144	-182.8097017543613	183.3357892025216
814	214.4869458363794	-214.486945833151	215.3138184128914	216.4538740064832	-216.4538529347914	214.5261394748316	182.8707281427191	-182.8707281407476	183.3930382895356
815	214.5926063641396	-214.592606361253	215.4140310270579	216.5540826590387	-216.5540826517751	214.6280178093295	182.9315320324274	-182.9315320324712	183.4500965623208
816	214.6979536708307	-214.6979536741771	215.5139726013718	216.6540123727617	-216.6540124060633	214.7296317192613	182.9921143929571	-182.992114389104	183.5069646974777
817	214.8029888207213	-214.8029888186481	215.6136437921295	216.7536534235813	-216.7536541899586	214.830982145455	183.0524761937317	-183.0524761878959	183.5636433533743
818	214.907712840831	-214.907712848575	215.7130452936642	216.8529945256691	-216.8529988091511	214.9320482000438	183.1126183843564	-183.1126183873309	183.6201331920655
819	215.01212678327	-215.0121267909494	215.8121777468834	216.9520362203172	-216.9520362147007	215.0328343103244	183.172541929342	-183.1725419325508	183.6764348655309
820	215.1162413971442	-215.116244655408	215.9110578846636	217.0507980045062	-217.0507916031684	215.1333713149008	183.2322477745782	-183.2322477745682	183.7325490255982
821	215.2200285833817	-215.2200285717322	216.0096382176483	217.1492589970139	-217.1492664616339	215.2336208473052	183.2917368553209	-183.2917368583433	183.7884763353265
822	215.323518462942	-215.3235184694132	216.1079675487295	217.2474324452293	-217.2474324433902	215.333592225385	183.3510101162509	-183.3510101122506	183.8442174295689
823	215.4267023919868	-215.4267023892586	216.206030514767	217.3453184001863	-217.3453184030153	215.4333047451987	183.4100684821853	-183.4100684785138	183.8997729741401
824	215.5295813557553	-215.5295813592665	216.3038277456646	217.4429162187838	-217.4429162255733	215.5327483054876	183.468912877379	-183.4689128742625	183.9551435949631
825	215.6321563659174	-215.6321563719648	216.4013599130135	217.5402268424014	-217.5402268438565	215.6319235788006	183.5275442269045	-183.5275442242153	184.0103299420558
826	215.7344284541254	-215.7344284440036	216.4986276755961	217.6372512036825	-217.6372512075864	215.7308312332372	183.5859634385728	-183.5859634392879	184.0653326578786
827	215.83639858281	-215.8363985893916	216.5956316809409	217.7340012590399	-217.7339893823356	215.8294803683013	183.6441714195123	-183.6441714324201	184.1201523828646
828	215.9380677631155	-215.9380677580813	216.692372597356	217.8304448589041	-217.8304448575956	215.927846321958	183.7021690928185	-183.7021690925129	184.1747897327436
829	216.0394369816182	-216.0394369859166	216.7888510715351	217.9266160109467	-217.9266160110684	216.0259550686982	183.7599573368126	-183.7599573387105	184.2292453610333
830	216.1405072278489	-216.1405072288575	216.8850677526511	218.0225046039152	-218.0225045980347	216.1237988316051	183.8175370494845	-183.8175370525935	184.2835198935328
831	216.2412794782295	-216.2412794805796	216.9810232895511	218.1181115444184	-218.1181115422373	216.2213782796085	183.8749201660153	-183.8749147545749	184.3376254775845
832	216.3417547036555	-216.3417547046007	217.0767183387205	218.2134377533401	-218.2134377462794	216.3186940475918	183.9320744281282	-183.9320744261291	184.3915281571762
833	216.4419442242351	-216.4419478518404	217.1721629579845	218.3084841308893	-218.3084841288963	216.4157468010126	183.9890338498339	-183.9890338488251	184.4452631525023
834	216.541817964694	-216.5418179680986	217.2673295432759	218.4032515757645	-218.4032515757421	216.5125371863232	184.0457882663059	-184.0457882655837	184.4988195395084
835	216.6414079269474	-216.6414079229556	217.362246990887	218.497740994094	-218.4977409952938	216.6090658576173	184.1023385340631	-184.1023385367967	184.5521979416953
836	216.7407094913777	-216.7407193225118	217.4569215421853	218.5919555720544	-218.5919609574666	216.7053466978863	184.1586855244617	-184.1586855220447	184.6053989840967
837	216.8397092952664	-216.8397092944457	217.551308782089	218.6858893017709	-218.6858893079567	216.8013406432532	184.2148300892883	-184.2148300871865	184.6584232666436
838	216.9384225920601	-216.9384225914648	217.64545442169	218.7795499619492	-218.7795499610929	216.8970880503227	184.2707730796682	-184.2707730823022	184.7112714086916
839	217.0368559088043	-217.0368667160048	217.7393427090032	218.8729405455591	-218.8729411548268	216.9925846641698	184.3265153490099	-184.3265153483697	184.7639440167892
840	217.1349791377889	-217.134979135327	217.8329783473089	218.9660486979608	-218.9660486998131	217.0878061246552	184.3820577354786	-184.3820577352603	184.8164416981207
841	217.2328396932737	-217.2328414787511	217.9263587391253	219.058888517714	-219.058888526507	217.1827780705391	184.4374010762184	-184.4374010751702	184.8687650581515
842	217.3303818339603	-217.3303818413265	218.0194833914062	219.1514564737573	-219.1514564701186	217.2774928127655	184.4925552058581	-184.4925605651738	184.9209209963521
843	217.427652810923	-217.427652812319	218.112355422569	219.2437534143967	-219.2437534142685	217.3719509933472	184.5474939515488	-184.5474939521612	184.9728912136079
844	217.5246380994623	-217.5246381001989	218.2049746270644	219.3357801999659	-219.3357802033041	217.4661532382325	184.6022451381393	-184.6022451383524	185.024695208573
845	217.6213386132225	-217.6213386136181	218.2973416469102	219.4275414150783	-219.4275368533874	217.5601104452757	184.6568005825247	-184.6568005832908	185.0763272734561
846	217.7177552704124	-217.7177552745521	218.3894570876207	219.519026754282	-219.5190267545318	217.6537924822115	184.7111610999458	-184.7111611022082	185.1277880047091
847	217.8138889703434	-217.8138889647232	218.4813216032871	219.6102482099445	-219.6102482091851	217.747230745324	184.7653275028669	-184.7653274972727	185.1790779941828
848	217.909755755248	-217.9097513376211	218.5729458973479	219.7012114611654	-219.7012096210878	217.8404221304104	184.8193005887658	-184.819300588039	185.2301978226638
849	218.0053111080421	-218.0053111061947	218.6643003167561	219.7918917008465	-219.7918917026079	217.9333477098017	184.8730811623164	-184.873081167262	185.281148083687
850	218.1006013406982	-218.100601338507	218.7554157601693	219.8823154148933	-219.8823154170968	218.0260276708667	184.9266700197006	-184.9266700196289	185.3319293537707
851	218.1956122010821	-218.1956122020406	218.8462827620168	219.9724748778588	-219.9724748778851	218.118456117601	184.9800756784274	-184.9800784208128	185.382550834452
852	218.2903569350529	-218.2903573505722	218.9369080804289	220.0623709228698	-220.062370927604	218.2106336723029	185.0332757446948	-185.0332757438847	185.4329872625263
853	218.3848073657394	-218.3848086111029	219.0272809273795	220.1520043745236	-220.152004374788	218.302560962805	185.0862941810402	-185.0862941813363	185.4832650543311
854	218.4789773924412	-218.4789773921038	219.1173992837913	220.2413789089726	-220.2413837518793	218.394242177025	185.1391240393372	-185.1391240397932	185.5333761728181
855	218.5728795855519	-218.5728795839874	219.2072786852222	220.3304867692905	-220.3304867717233	218.4856672430726	185.1917756361835	-185.1917760927264	185.5833277463302
856	218.6665205338641	-218.6665119459157	219.2969145463395	220.4193440986921	-220.4193399141316	218.5768588656408	185.2442211151979	-185.2442211141711	185.6331006732752
857	218.7598598786082	-218.7598598778725	219.3863020092507	220.5079285774262	-220.5079285717866	218.6677798960781	185.2964991039693	-185.2964996734075	185.6827231725982
858	218.8529397073658	-218.8529397123447	219.4754471548873	220.596265866692	-220.5962691862488	218.7584748882451	185.3485731017245	-185.3485731013046	185.7321653218697
859	218.9457471451167	-218.9457471395031	219.564348770856	220.6843362535184	-220.6843362533623	218.8489038639918	185.4004715884338	-185.400471588234	185.7814516119013
860	219.0382943140909	-219.0382926639704	219.6530087267297	220.7721542958806	-220.7721542938145	218.9390966259965	185.4521970506418	-185.4521936951347	185.8305786372775
861	219.1305568881585	-219.1305570336199	219.741428321676	220.8597161962518	-220.8597162014159	219.0290440528026	185.5037173123191	-185.50371731449	185.87953493969
862	219.2225505139296	-219.2225521123764	219.829605209521	220.9470280737258	-220.9470172416272	219.1187564036881	185.5550660380177	-185.5550660405395	185.9283330931244
863	219.3142799880254	-219.3142720629135	219.9175435756951	221.0340747551554	-221.0340747527975	219.2082053533609	185.6062419757316	-185.6062411651619	185.9769738349658
864	219.4057280144747	-219.405728015104	220.005225067933	221.1208710687321	-221.1208794959122	219.2974283126038	185.6572260122818	-185.6572272572517	186.0254480834049
865	219.4969188267311	-219.4969188271253	220.0926781950818	221.2074181997429	-221.2074182033671	219.3863926152829	185.7080323539882	-185.7080318964426	186.0737647827943
866	219.5878431306345	-219.5878431296326	220.1798920116711	221.2937151292645	-221.293712704187	219.4751329214889	185.7586506156746	-185.758650616985	186.1219152146106
867	219.6785017514192	-219.6785017518143	220.2668671122212	221.3797527695123	-221.3797527700056	219.5636106806938	185.8090978265433	-185.8090978269975	186.1699108709454
868	219.768895513296	-219.7688955124047	220.3536040936184	221.4655540771279	-221.4655412803749	219.6518614907447	185.8593669078403	-185.8593669079777	186.2177476707393
869	219.8590367166659	-219.8590318831618	220.4401063713824	221.5510846300299	-221.5510846304404	219.7398643583973	185.909466427169	-185.909468798878	186.2654320137496
870	219.9488970987916	-219.9488979968164	220.5263716539681	221.6363764600329	-221.6363764620165	219.8276310483104	185.9593824594726	-185.9593798426605	186.3129535118649
871	220.0384958221301	-220.0384958251148	220.6123922678578	221.7214199047702	-221.7214199069788	219.9151584340373	186.009118485353	-186.009118660176	186.3603167818522
872	220.1278383060862	-220.12783830375	220.6981827011682	221.8062157131866	-221.8062157137724	220.0024471126758	186.0586762224134	-186.0586762217393	186.4075171065694
873	220.2169199856291	-220.2169199864614	220.7837379738394	221.8907646457226	-221.8907646462091	220.0894976733424	186.1080653297407	-186.1080653287524	186.4545677087099
874	220.3057533146832	-220.3057468396009	220.8690648643483	221.9750705546284	-221.9750661463746	220.1763171760334	186.157280545957	-186.1572805467081	186.5014626756039
875	220.3943132486789	-220.3943129086257	220.9541488729068	222.0591248236658	-222.059133681615	220.2628935345094	186.2063225679101	-186.2063225674124	186.5482025356463
876	220.4826082285043	-220.4826082265635	221.0389986650068	222.1429376595462	-222.1429376541107	220.3492265741414	186.255192081691	-186.2551920815507	186.5947878172668
877	220.5706646073157	-220.5706637207416	221.1236226750891	222.226506537895	-222.2265065420565	220.4353305752744	186.3038897740726	-186.3038897741814	186.6412190442069
878	220.6584443163619	-220.6584443148703	221.2080073586134	222.3098322614236	-222.3098322654719	220.5211994012351	186.3524163274898	-186.3524163274224	186.6874967411154
879	220.745989729384	-220.7459837256864	221.292164155933	222.3929155549065	-222.3929155545595	220.6068336400483	186.4007724198346	-186.4007724191776	186.7336214298828
880	220.8332619254904	-220.8332619593679	221.3760941987282	222.475757147043	-222.4757571500156	220.6922338727083	186.4489643793706	-186.4489687892949	186.7795973591475
881	220.9202885422589	-220.9202904868544	221.4597841966288	222.5583577709607	-222.558357769925	220.7774006798355	186.496983869695	-186.4969841470893	186.825418659485
882	221.0070501473361	-221.0070501479482	221.5432493601152	222.640722166651	-222.6407213268164	220.8623387106194	186.5448246570582	-186.5448246583789	186.871082620753
883	221.0935673113537	-221.0935673118119	221.6264850143285	222.7228462893119	-222.7228378460114	220.9470445350414	186.5925056168994	-186.5925056158753	186.9166004460522
884	221.1798322938479	-221.1798322939425	221.709491878083	222.8047227123105	-222.8047353300225	221.031512260388	186.6400262227616	-186.6400268443091	186.961975009017
885	221.2658534315513	-221.2658536926396	221.7922690686041	222.886363493296	-222.8863634923698	221.1157458882762	186.6873668187941	-186.6873668188344	187.0071853067058
886	221.3516187362225	-221.3516212462029	221.8748212294543	222.9677717296935	-222.9677846839241	221.1997574360297	186.7345483724421	-186.7345483723402	187.052253356974
887	221.4371301811618	-221.4371310624288	221.9571465068396	223.0489513663512	-223.0489357149361	221.2835404450591	186.7815714998277	-186.7815700245141	187.0971778622317
888	221.5223856366486	-221.5223856369906	222.0392427822055	223.1298753152246	-223.1298753191044	221.3670809259643	186.8284166379062	-186.8284166378463	187.1419432283289
889	221.6074011001984	-221.607401100623	222.121114205394	223.2105739624186	-223.2105739613378	221.4504010729289	186.8751046366073	-186.8751046365085	187.1865660519369
890	221.6921800894073	-221.6921747576872	222.202763462687	223.291038037736	-223.2910380377555	221.5334929576769	186.9216383569147	-186.9216396186061	187.2310448442089
891	221.7766898216996	-221.7766898212138	222.2841814321824	223.3712682396841	-223.3712682429571	221.6163571454452	186.9679999163849	-186.9680011441344	187.2753720015256
892	221.8609645619039	-221.8609645628914	222.36537835838	223.4512652668319	-223.4512652688988	221.6989942023471	187.0141917710315	-187.0141917711217	187.3195520635715
893	221.9449991955597	-221.9450020641317	222.4463572462011	223.5310323219653	-223.5310338620048	221.7814111159011	187.0602366787318	-187.0602358049288	187.363592915518
894	222.028778491547	-222.0287784926854	222.5271016267173	223.6105625484861	-223.610562547014	221.8635891707615	187.106115555521	-187.1061158139988	187.4074835867017
895	222.11231914735	-222.112319144271	222.6076290813452	223.689864174642	-223.6898641748108	221.9455482044934	187.1518330418133	-187.1518345165806	187.4512301654033
896	222.1956165656027	-222.1956165641693	222.6879344872611	223.7689353654906	-223.7689353623155	222.0272823517046	187.197391584578	-187.197391879197	187.4948308645361
897	222.2786714747072	-222.278671471844	222.7680184037378	223.8477768026866	-223.8477767991905	222.1087921678327	187.2427944781882	-187.2427906946606	187.538288070661
898	222.361484589436	-222.3614845939903	222.8478813726604	223.9263891602114	-223.9263891590047	222.1900782102348	187.2880333828925	-187.2880332871495	187.5816020247572
899	222.4440677794467	-222.4440596386313	222.9275281942278	224.0047816289318	-224.0047672156346	222.2711455565714	187.3331159532385	-187.3331184201521	187.6247747945085
900	222.5263980607083	-222.5263936243717	223.0069488697399	224.0829297275061	-224.0829262467169	222.3519916779709	187.3780429574475	-187.3780454986676	187.6678024688227
901	222.6084887735401	-222.6084881378453	223.0861528702962	224.1608584894213	-224.1608584771114	222.4325992232836	187.4228165557753	-187.4228130851309	187.7106871906675
902	222.6903335062478	-222.6903335072587	223.1651347973017	224.2385577275228	-224.2385697703114	222.5130014933971	187.4674226134483	-187.4674226136879	187.7534276882946
903	222.7719484017196	-222.7719483994397	223.2439012668165	224.3160386066951	-224.3160365059517	222.5931809902479	187.5118820402655	-187.5118820405614	187.796031343509
904	222.8533319391683	-222.8533340020008	223.3224530002289	224.3932901825852	-224.3932901827076	222.673126134401	187.5561924619097	-187.5561934381101	187.8384994278555
905	222.9344739023829	-222.9344708766196	223.4007865160818	224.4703193579768	-224.470316683516	222.7528662647206	187.6003428439749	-187.6003438919288	187.8808208770869
906	223.0153783672367	-223.0153769596765	223.4789014436571	224.5471214350887	-224.5471214342193	222.8323768733281	187.6443403025818	-187.6443443796772	187.9230058571212
907	223.0960455515893	-223.0960483127828	223.5567992909667	224.6237011343114	-224.6237046149391	222.91167940348	187.6881870988047	-187.6881859247672	187.9650480787598
908	223.1764790017493	-223.1764823959772	223.6344800137763	224.7000658670561	-224.7000634232045	222.9907578294086	187.7318772983876	-187.7318771407525	188.0069531328154
909	223.2566813974626	-223.2566781642498	223.7119514219057	224.7761965415064	-224.7761965404262	223.0696130434462	187.7754184364077	-187.7754176018553	188.0487224573891
910	223.3366476865862	-223.3366504103935	223.7892038956357	224.8521111691327	-224.852108974589	223.1482640595731	187.8188064925616	-187.8188077509137	188.0903498243892
911	223.4163817665676	-223.4163812885848	223.8662432593483	224.927805138154	-224.9278094033717	223.2266889656427	187.8620448136696	-187.8620460101547	188.1318424822224
912	223.4958844217664	-223.4958849171596	223.943072039841	225.0032806812158	-225.003283783881	223.3049021088928	187.9051355989956	-187.9051349486699	188.1731960540125
913	223.5751571042948	-223.5751518060677	224.0196850743605	225.0785331844864	-225.0785420313095	223.3828956128376	187.9480738350323	-187.9480733325573	188.2144159296308
914	223.6541885595097	-223.6541885600756	224.0960847431783	225.1535747380012	-225.1535783566246	223.4606738007323	187.9908644431683	-187.9908685236288	188.2554971738032
915	223.7330030712332	-223.7330056722918	224.1722766631729	225.2283943095202	-225.2283855647345	223.5382413770096	188.0335076276423	-188.0335079359866	188.2964424652031
916	223.8115868324187	-223.8115858000643	224.24825511402	225.302992543098	-225.3029962665483	223.6155911093734	188.0760020938853	-188.076000825458	188.3372557589076
917	223.8899382339554	-223.8899389923866	224.3240216298643	225.3773770224569	-225.3773820855335	223.6927295240647	188.1183482584627	-188.1183495826259	188.377932594117
918	223.9680626147326	-223.9680611373262	224.3995838197447	225.4515527445186	-225.4515502595931	223.7696525634244	188.1605445265548	-188.1605445270082	188.4184716138277
919	224.0459534795125	-224.0459534794035	224.4749265630528	225.5255008103043	-225.5254965676854	223.8463687284196	188.2026037357087	-188.2026056402118	188.4588862199669
920	224.1236298189533	-224.1236286262926	224.5500743116911	225.5992379628184	-225.5992379598711	223.9228626430985	188.2445156623802	-188.2445140385085	188.4991590877198
921	224.2010751056099	-224.2010698637121	224.6249990352384	225.672761846495	-225.6727618447672	223.9991519207078	188.2862800214145	-188.2862781222613	188.5393021946843
922	224.2782910423295	-224.2782940086061	224.6997226896266	225.7460720729695	-225.7460720736295	224.0752303255807	188.3278985290917	-188.3278982241349	188.5793133360198
923	224.3552905527985	-224.3552891011391	224.7742317614818	225.8191724883242	-225.8191688746303	224.1511031675453	188.3693744034322	-188.3693753335155	188.6191920527489
924	224.4320607981441	-224.4320563287763	224.8485428951855	225.8920539788903	-225.8920539788811	224.2267565984841	188.4107069914463	-188.4107075482243	188.6589394986592
925	224.5085989658418	-224.508598964777	224.9226392850578	225.9647262703622	-225.96472679972	224.3022127101309	188.4518970649878	-188.4518967636236	188.6985548245865
926	224.5849272633162	-224.5849297254429	224.9965374751742	226.0371885295292	-226.0371885295041	224.3774456078417	188.4929387108947	-188.4929387102362	188.7380364495737
927	224.6610300644178	-224.6610294948902	225.0702279408116	226.1094395513422	-226.1094395570482	224.4524774242367	188.5338496958241	-188.5338495826495	188.7773954399548
928	224.736914115824	-224.7369071972387	225.1437091541859	226.1814805433129	-226.1814805414119	224.5273014659964	188.5746152425387	-188.5746133396225	188.8166182316166
929	224.8125711954821	-224.8125704402451	225.2169899142977	226.2533127237104	-226.253308812499	224.6019262984908	188.6152383014065	-188.6152380789958	188.8557159968985
930	224.8880074733967	-224.8880121689907	225.2900673784502	226.3249382006055	-226.3249366978258	224.6763345251817	188.6557210023366	-188.655721458811	188.8946822674912
931	224.9632304615428	-224.9632326106558	225.3629353456529	226.3963546600746	-226.3963425836022	224.7505387924644	188.6960649876766	-188.6960649692541	188.9335210913124
932	225.0382315448605	-225.0382335267647	225.4356019819443	226.4675617962668	-226.4675562826027	224.8245336585593	188.7362701602685	-188.7362701594195	188.9722319916176
933	225.1130161283036	-225.1130125067642	225.5080689120156	226.5385592741207	-226.5385525369752	224.8983281383811	188.7763367255564	-188.7763371054023	189.0108127523312
934	225.1875786415633	-225.187577335683	225.5803370219524	226.6093478644713	-226.6093508868474	224.971918183081	188.8162648355597	-188.8162658799543	189.0492667168862
935	225.2619249975675	-225.2619267642055	225.6523979481038	226.679936882483	-226.6799380585629	225.0453003445116	188.856055075785	-188.8560555116069	189.087596374386
936	225.3360598951757	-225.3360566435423	225.7242570624858	226.7503262518222	-226.7503221371884	225.1184767618951	188.895707867096	-188.8957077501251	189.1257988638871
937	225.4099742866701	-225.4099732262927	225.7959167890259	226.8204916723231	-226.8205010035293	225.1914571643961	188.9352254241909	-188.9352244013746	189.1638730410208
938	225.4836740570447	-225.4836743926777	225.8673802341131	226.8904683280687	-226.8904683288785	225.2642261089009	188.9746060428375	-188.9746052278108	189.2018231850133
939	225.5571609187567	-225.557160442268	225.9386385842787	226.9602377236914	-226.9602377241605	225.3367980754596	189.0138504034437	-189.0138506398748	189.2396470941204
940	225.6304334278962	-225.6304301354185	226.0097000340589	227.0298040787198	-227.0298040823992	225.4091683103221	189.0529604261894	-189.0529610845717	189.2773472945384
941	225.7034907245358	-225.7034886650371	226.0805663667598	227.0991679643377	-227.0991679622658	225.481337309269	189.0919366532837	-189.0919362888694	189.3149240301641
942	225.7763355318094	-225.7763348658448	226.1512323327643	227.1683271017405	-227.1683311315753	225.5533117407605	189.1307778994411	-189.1307761133309	189.3523741032636
943	225.8489696602324	-225.8489685124188	226.2216979729861	227.237292980303	-227.2372923236735	225.6250778841355	189.1694840752174	-189.169485812933	189.3897032156531
944	225.9213897219541	-225.9213889342465	226.2919685256417	227.3060498217249	-227.3060486010761	225.6966485342602	189.2080585761216	-189.2080593055288	189.4269078374066
945	225.9936036661034	-225.9936017171931	226.3620419335842	227.3746100703328	-227.3746100687852	225.7680107958185	189.2464960880738	-189.2464960787782	189.4639863402654
946	226.0656014001666	-226.0656007836021	226.4319174719807	227.4429676763167	-227.442970091869	225.8391871451835	189.2848107524761	-189.2848102937012	189.5009499266848
947	226.1373953231262	-226.1373876167796	226.5016034480163	227.5111309057143	-227.5111309046464	225.9101528863928	189.3229883561107	-189.3229865649119	189.5377873120291
948	226.2089713831767	-226.2089772347424	226.5710892714033	227.5790938319975	-227.5790911795957	225.9809308349175	189.3610340387609	-189.3610359685187	189.574502445771
949	226.2803463432762	-226.2803462309396	226.6403788965289	227.6468575173175	-227.6468575165203	226.051503732974	189.3989503862228	-189.3989503956449	189.6110984964792
950	226.3515096859228	-226.3515112068495	226.7094767368315	227.7144243659008	-227.7144243632363	226.1218836479719	189.4367347063819	-189.4367346539732	189.6475732195532
951	226.4224662896426	-226.4224686768665	226.7783835361786	227.7817940636453	-227.7817979813522	226.1920688728772	189.474392233935	-189.4743911539272	189.6839250519422
952	226.4932175538991	-226.4932154003043	226.8470958775497	227.8489660276605	-227.8489698240559	226.2620607593805	189.5119174148506	-189.5119175278409	189.7201595608117
953	226.5637598100035	-226.563761756589	226.9156137510755	227.9159451395836	-227.9159469347727	226.3318530990415	189.5493157320227	-189.5493158503596	189.7562730897706
954	226.6340986604488	-226.6340996989561	226.9839365476232	227.9827281818859	-227.9827297304505	226.4014467366858	189.5865846955144	-189.5865852021213	189.7922669095905
955	226.704231824015	-226.7042311322727	227.0520701943725	228.0493156446046	-228.0493182853916	226.4708523027701	189.6237251911466	-189.6237254530182	189.8281438738782
956	226.7741600362829	-226.7741584635777	227.1200128531286	228.1157085368961	-228.1157124451078	226.5400607734334	189.660739549174	-189.6607377314752	189.8639013040813
957	226.8438863275276	-226.8438821227527	227.1877656185501	228.1819073973805	-228.181918585533	226.6090760843222	189.6976263954848	-189.6976252919583	189.8995415047179
958	226.9134069263482	-226.9134076383576	227.255324681351	228.2479159200521	-228.2479159203371	226.6778940178148	189.7343869322775	-189.7343838933098	189.9350628322028
959	226.9827219003282	-226.9827222653481	227.3226986717707	228.3137327486577	-228.3137274920667	226.7465284974291	189.7710198368198	-189.7710198555009	189.970467284636
960	227.0518394897973	-227.0518390884634	227.3898772204329	228.3793521827374	-228.3793538645042	226.8149658222858	189.8075278135417	-189.8075271070001	190.0057539157606
961	227.1207527227761	-227.1207533963456	227.4568720011318	228.4447825018493	-228.4447825006673	226.8832076277318	189.8439101696926	-189.8439110570797	190.0409253124991
962	227.1894635866512	-227.1894659007037	227.5236748591896	228.5100219328906	-228.5100219306734	226.9512625599042	189.8801683839022	-189.8801684568852	190.0759802097695
963	227.2579775820319	-227.2579760902186	227.5902893991565	228.575070101576	-228.5750679788009	227.0191329155422	189.9163021850375	-189.9163026545353	190.1109190518807
964	227.3262898365292	-227.3262864569071	227.6567188733972	228.6399287677517	-228.6399303143231	227.086804836843	189.9523133485026	-189.9523116412852	190.1457419431634
965	227.3944005118192	-227.3944006360263	227.7229605230868	228.7045973396596	-228.704602650896	227.154288082755	189.9881981086267	-189.9881988253759	190.180449180342
966	227.4623123406389	-227.4623136710825	227.789014483863	228.769081762576	-228.7690795841438	227.221585525045	190.0239623534512	-190.0239614461667	190.2150427021027
967	227.5300265203571	-227.5300287342834	227.8548826403052	228.8333761121237	-228.833372814568	227.288688442962	190.0596033011211	-190.0596038047915	190.2495218533528
968	227.5975460881307	-227.5975449291575	227.9205601355574	228.8974759664519	-228.8974759683318	227.3556038011957	190.0951214320567	-190.0951215994434	190.2838884297145
969	227.6648644784315	-227.6648635868977	227.9860596928145	228.9613904491448	-228.9613918545663	227.4223388690216	190.1305177739407	-190.1305185531962	190.3181399363719
970	227.7319865812017	-227.7319883958804	228.0513714860375	229.0251234385632	-229.0251220109876	227.4888804581544	190.1657943028451	-190.1657941259598	190.3522779334689
971	227.7989150190801	-227.7989141084533	228.1164962501692	229.0886672123829	-229.0886681051519	227.5552335963176	190.2009486635337	-190.2009484158323	190.3863033013429
972	227.8656420793037	-227.8656434566252	228.1814397648989	229.1520234429133	-229.1520234422033	227.6213999274684	190.2359822788556	-190.23598246338	190.4202166127732
973	227.9321777883881	-227.932180971088	228.2461994100275	229.2151945016862	-229.2151971174634	227.6873869274201	190.2708964336803	-190.2708971588836	190.4540176337393
974	227.9985199069424	-227.9985191863286	228.3107748307427	229.2781801396831	-229.2781827946623	227.7531846577776	190.3056916295729	-190.3056907860565	190.4877064820432
975	228.0646674676744	-228.0646663443787	228.3751688052212	229.3409856403493	-229.3409856434525	227.8187912727961	190.3403678373149	-190.3403655351574	190.521282947367
976	228.1306168226676	-228.130620126466	228.4393818201868	229.4036091807768	-229.4036022830592	227.8842203396344	190.3749234788577	-190.3749224349949	190.5547502546224
977	228.1963808213487	-228.1963794980156	228.5034082192157	229.4660401277814	-229.4660401281301	227.9494609541874	190.4093617185578	-190.4093623182159	190.5881059237763
978	228.2619480863915	-228.2619461572484	228.5672566125286	229.5282934861446	-229.5282955682404	228.0145220026724	190.4436820122118	-190.4436823662713	190.6213509895135
979	228.327321425215	-228.3273205686259	228.6309261403388	229.5903610540944	-229.5903646898173	228.0793989260946	190.4778854321206	-190.4778857244407	190.6544868300267
980	228.3925046253715	-228.3925052173447	228.6944113205585	229.6522509914676	-229.652252267449	228.1440903545455	190.5119711298807	-190.5119701840052	190.6875120986056
981	228.4574968739558	-228.4574979844101	228.7577194590637	229.7139593278732	-229.7139549155036	228.2086021822902	190.5459391209776	-190.5459391431368	190.7204277948634
982	228.5223004059536	-228.5223021221451	228.8208453245158	229.7754814773384	-229.7754867956587	228.2729281664786	190.5797938598876	-190.5797912315828	190.7532363863524
983	228.586913156185	-228.5869132649277	228.8837907223052	229.8368306185791	-229.8368298170897	228.3370747899627	190.6135280782443	-190.6135299943303	190.7859349776352
984	228.6513372421117	-228.6513346663043	228.9465601377553	229.8979987982044	-229.8979917532757	228.4010405712703	190.6471503698691	-190.6471495839214	190.8185253588156
985	228.7155699318107	-228.7155692515594	229.0091505731353	229.9589797566552	-229.958982298513	228.4648255624601	190.6806532942466	-190.6806532952427	190.8510047808259
986	228.7796129572448	-228.7796140045918	229.0715668484237	230.0197899894723	-230.0197839165276	228.5284290681965	190.7140487157525	-190.7140482991777	190.8833827618851
987	228.8434725845783	-228.84347306793	229.133796780318	230.0804162774702	-230.0804162770119	228.5918481521647	190.7473245550674	-190.7473255061711	190.9156502181821
988	228.9071418073569	-228.9071434938421	229.1958570217784	230.1408666822843	-230.1408686639494	228.655095575513	190.7804885663598	-190.7804887700742	190.947810228407
989	228.9706250108744	-228.9706244478406	229.2577399126557	230.201139451749	-230.2011386818778	228.7181613081476	190.8135389463583	-190.8135382564084	190.9798645117718
990	229.0339209508558	-229.0339240276716	229.3194451030997	230.2612349558297	-230.2612349567768	228.7810447283023	190.8464741987095	-190.846475030397	191.011812551025
991	229.0970344197326	-229.0970330917169	229.3809739272371	230.3211528885865	-230.3211513748382	228.8437585095409	190.87929972523	-190.8792989209977	191.0436533519209
992	229.1599584119249	-229.1599572161828	229.4423282442833	230.3808958445944	-230.3808976604243	228.9062882352462	190.9120097966229	-190.912011325926	191.0753897110996
993	229.2226988021896	-229.2226987838488	229.5035074527033	230.4404637670705	-230.4404637687045	228.9686376899378	190.944609827421	-190.9446098938963	191.1070221995489
994	229.2852561429589	-229.2852543668816	229.5645120813856	230.4998513278277	-230.4998606123921	229.0308189814542	190.9770982815735	-190.9770965731487	191.1385458165001
995	229.3476260264351	-229.3476298391522	229.6253431665678	230.5590700957991	-230.5590698840093	229.0928196444656	191.0094752447078	-191.0094738175742	191.1699677807653
996	229.409816973622	-229.4098152349259	229.6860017951242	230.6181153003109	-230.6181175427333	229.1546425403434	191.041740284464	-191.041739906891	191.2012849275341
997	229.4718205258326	-229.4718216103264	229.7464871549214	230.6769841792057	-230.6769841738155	229.2162870742823	191.0738956150243	-191.0738963605813	191.2324986363015
998	229.5336462707504	-229.5336456107057	229.8067967726729	230.735679620564	-230.7356796176541	229.2777603607392	191.1059417010288	-191.1059406383235	191.2636081083845
999	229.5952872953017	-229.5952868804347	229.8669345748047	230.7942057258259	-230.7942013238923	229.3390619465306	191.1378771658583	-191.1378770145353	191.2946135417471
1000	229.6567485253551	-229.6567473331976	229.9269011444788	230.8525564205555	-230.852552870396	229.400184371419	191.1697034806258	-191.1697034791829	191.3255171017678


==> anc/data/Fig_6/Fig_6_left.dat <==
#T	Delta_1	Delta_2	Delta_3
0	187.2314000468499	187.231399678263	183.8551493419593
1	187.2314000468499	187.231399678263	183.8551493419593
2	187.2314000468499	187.231399678263	183.8551493419593
3	187.2314002601165	187.2314001456857	183.8551489980771
4	187.2314002601165	187.2314001456857	183.8551489980771
5	187.2314002601165	187.2314001456857	183.8551489980771
6	187.2314002601165	187.2314001456857	183.8551489980771
7	187.2314003513829	187.2314006592924	183.8551487183953
8	187.2314003513829	187.2314006592924	183.8551487183953
9	187.231399977718	187.2314009348654	183.8551492960891
10	187.2314094719966	187.2314094190171	183.8551399533335
11	187.2314030542075	187.2314030104297	183.8551390485962
12	187.2314030542075	187.2314030104297	183.8551390485962
13	187.2312973949038	187.2313005601481	183.8551084056182
14	187.231145948347	187.2311165982547	183.855057856432
15	187.230766286361	187.2307409627581	183.8549122968703
16	187.2300183299686	187.2300062949717	183.854586434314
17	187.2287043620682	187.2286607564777	183.8539106577596
18	187.2265186386082	187.2263860603438	183.852658993049
19	187.2230910102306	187.2227606969079	183.8505056851264
20	187.2179664204812	187.2172549484083	183.8470369659977
21	187.2106054645199	187.2092341462875	183.8417440520504
22	187.2003858312395	187.1979679475906	183.8340219719232
23	187.1865990716096	187.1826417878513	183.8232325479122
24	187.1684773711878	187.1623725898096	183.8086212991482
25	187.1451938200977	187.1362235772898	183.7893813751404
26	187.1158752420242	187.1032124276551	183.7646871468207
27	187.0796248643832	187.0623389668138	183.7336108370162
28	187.0355161893912	187.0125804160947	183.6952713073329
29	186.9826218427021	186.9529168817805	183.6487176596939
30	186.9200105372368	186.8823356767624	183.5930072584314
31	186.8467600908513	186.7998418816789	183.527185191992
32	186.7619620057766	186.7044637007082	183.4503031933664
33	186.6647261045491	186.5952579994648	183.3614258864966
34	186.5541931757539	186.4713213229716	183.2595769620073
35	186.42950392635	186.3317624884627	183.1439778531493
36	186.2898614554638	186.1757600424879	183.0136227301686
37	186.1344800545426	186.0025113498083	182.8676618854643
38	185.962598601377	185.8112512185701	182.7052868055932
39	185.7734974711692	185.6012593964586	182.5256420859758
40	185.5664741045628	185.3718408099156	182.3279702661046
41	185.340861096259	185.1223436090305	182.1114969606545
42	185.0960214166775	184.8521470627214	181.8754451926743
43	184.83133380549	184.5606548440276	181.6191294006068
44	184.5462126278337	184.2473060154238	181.3418093483844
45	184.2400860942139	183.9115586859884	181.0428707778385
46	183.9124101861936	183.5528987566233	180.7216119658673
47	183.5626604716331	183.170833393083	180.377399366025
48	183.1903292386125	182.7648865999469	180.0096248826816
49	182.7949211760108	182.3345945000222	179.617728892383
50	182.3759887451334	181.8795409525742	179.2009677798568
51	181.9330449475673	181.3992659490835	178.7589382601896
52	181.4656527897504	180.8933664124872	178.2910030493864
53	180.9733953007518	180.3614310034979	177.7966129451868
54	180.4558191783186	179.8030459174224	177.2752559113095
55	179.9125450009868	179.2178439829045	176.7263149003676
56	179.343147105874	178.6054156759569	176.149317827194
57	178.7472391459295	177.9653812571569	175.5436748179174
58	178.1243944569458	177.29732527819	174.9090014269892
59	177.4742671470662	176.6009016877046	174.2445826339893
60	176.7964545305677	175.8757057426508	173.5499503399278
61	176.0905758501133	175.1213495011557	172.8245465265209
62	175.3562432551098	174.3374336971019	172.0678469029453
63	174.5930798406723	173.5235634230556	171.2792575855864
64	173.8006983323789	172.6793282246521	170.4582198659386
65	172.9787154915082	171.8043168147262	169.6041247917422
66	172.1267374734452	170.8981003080044	168.7163794274541
67	171.2443717046131	169.9602447860004	167.7943476592641
68	170.3312365499906	168.9903265960576	166.8373232543229
69	169.3868808419145	167.9878258558468	165.844717721696
70	168.4109285179837	166.9523166577765	164.81577504234
71	167.4029153781356	165.8832520508937	163.7498103017816
72	166.3624501979462	164.7801724506771	162.6459215722183
73	165.2890715199372	163.6425240923906	161.5033343677529
74	164.1823132478765	162.4697382835602	160.3211844441554
75	163.0416956439631	161.2612262426968	159.0985749255386
76	161.8667738457489	160.0164209538967	157.8343683520921
77	160.6570004661112	158.734636782229	156.5276592105911
78	159.4118638935124	157.4152085937797	155.1772830536037
79	158.1308331465125	156.057436738671	153.7820065819221
80	156.8133476570632	154.6605728631949	152.3405230862882
81	155.4587991884765	153.2237884015254	150.8515103464267
82	154.0666681090466	151.7463735174449	149.3131902336604
83	152.6362290378561	150.2272921274757	147.7242335453224
84	151.1668839160597	148.6656492739177	146.0827249579281
85	149.6580081079918	147.0605830427282	144.3864268929534
86	148.1087920117226	145.4108189781546	142.6336409266351
87	146.518613869964	143.7153758167015	140.8216842191534
88	144.8866492423104	141.9729432495059	138.9481990565166
89	143.2122722338229	140.1823952690046	137.0098393078466
90	141.4944932622681	138.3421164151035	135.0040629098714
91	139.7327728005001	136.4509211721083	132.9264269297637
92	137.9260969894961	134.5069977850194	130.773581827438
93	136.0737436816416	132.5087499240082	128.5406956049973
94	134.1747812119436	130.4541486074517	126.2230068963672
95	132.2285917361318	128.3414625859075	123.8141557059314
96	130.2343348232433	126.1684093343377	121.307726883226
97	128.1913086188821	123.9326464390529	118.6960373784722
98	126.0989750547062	121.6316953312255	115.969980411559
99	123.9568715230886	119.2627433033852	113.1191614707327
100	121.7647320627283	116.8228516984708	110.1311132258039
101	119.5226331867299	114.3086780566582	106.9910375984774
102	117.2310259639002	111.7165705605863	103.6810851094833
103	114.890942295066	109.043118383052	100.1786738572228
104	112.5042574529987	106.282098339143	96.45850166997742
105	110.0736492537837	103.4299945008527	92.48490485679572
106	107.6036838147022	100.4805148410661	88.21397633459976
107	105.1008582365626	97.42673571965813	83.58776021407152
108	102.5751252574046	94.26081920440043	78.52552159423915
109	100.0397602908247	90.9707813172432	72.91898852163078
110	97.51645873783272	87.5457039845334	66.59340713737068
111	95.03538505818597	83.96390817064497	59.28221077561641
112	92.64237050244444	80.19482822502187	50.49895742552832
113	90.4109814869046	76.18859812273656	39.1566825818318
114	88.46061267847607	71.848761278036	21.28149781318651
115	84.86646387333722	64.99332732007535	0.0175253734673364
116	79.75604993818344	55.41634900907749	0.0026079413524988
117	74.36233531069503	43.2708322568058	0.0018291984887806
118	68.69123684502938	24.86600274145614	0.0008211947218628
119	57.40549170171163	0.0091421147644705	0.0001097585124018
120	35.48858452936599	0.0003082266051235	8.633529967051588e-05
121	0.0003465021417688	0.0003685316680293	2.371215056234542e-05
122	0.0002075689007278	0.0007382673423923	6.692173973230492e-05
123	0.000415166393162	0.000186966837731	0.0001134376670016
124	1.120463725647505e-05	1.67932798931989e-06	5.146247779573571e-06
125	5.178982331135676e-07	0.0004649257754536	0.0003422766291209
126	8.375225100453107e-06	0.0015273510956393	0.0001584528380132
127	6.955464022966329e-07	3.420646045333557e-06	1.218065514392145e-07
128	0.0007312026306496	1.589240420304152e-05	8.73723166624265e-05
129	5.290810977167031e-06	1.838266511096165e-05	3.739866106368657e-05
130	6.343974653437344e-05	6.735123398863684e-05	9.545350527330828e-05
131	9.04894564136164e-06	0.0001290240295506	0.0001462001856525
132	4.451744343563969e-06	1.644048019484498e-06	1.496687450820688e-06
133	2.383290684346573e-05	6.523712353576866e-07	0.000244915018092
134	3.515158162403906e-05	1.301683659338326e-07	4.810056807381396e-05
135	0.0001467602491646	1.930409100991769e-06	0.0001885559968752
136	3.661127817243653e-05	1.17319409124883e-06	0.0003145622225821
137	6.931295309505022e-06	7.087613832186399e-07	3.419416438075357e-06
138	3.814918675105593e-05	5.774222121072195e-07	0.000205356932491
139	2.852613321426894e-05	6.557610299271027e-07	0.000135083961667
140	4.485885195548258e-05	3.831854605646279e-06	2.859484633908113e-05
141	2.017227511905412e-05	3.940866898419128e-07	0.0001128893791208
142	7.253706535478575e-06	2.170232132925093e-06	5.08379114947518e-05
143	5.565142851842683e-05	3.261132967991158e-07	4.389413512352424e-05
145	6.832394003985766e-05	4.229047703551543e-07	0.0001192369145487
146	1.139980480738156e-05	5.977762414718845e-07	1.308795237181538e-05
147	0.000138189469866	6.284904762712281e-07	4.526106722764735e-06
148	0.0001071950308627	6.16218623179465e-07	3.556371519683497e-07
149	4.755503499561407e-05	1.514340058116912e-06	3.348114059727738e-05
150	2.778914965102451e-06	2.687901835423071e-06	4.061711272139443e-07


==> anc/data/Fig_6/Fig_6_middle.dat <==
#T	Delta_1	Delta_2	Delta_3
0	183.6216744272647	183.6216744421694	185.0003216042022
1	183.6216744272647	183.6216744421694	185.0003216042022
2	183.6216744120116	183.6216742835636	185.0003213814657
3	183.6216723463021	183.6216723399931	185.0003220367976
4	183.6216723463021	183.6216723399931	185.0003220367976
5	183.6216723463021	183.6216723399931	185.0003220367976
6	183.6216723463021	183.6216723399931	185.0003220367976
7	183.6216723463021	183.6216723399931	185.0003220367976
8	183.6216723463021	183.6216723399931	185.0003220367976
9	183.6216723463021	183.6216723399931	185.0003220367976
10	183.6216723463021	183.6216723399931	185.0003220367976
11	183.6216646777654	183.6216646726105	185.0003221688126
12	183.6216646777654	183.6216646726105	185.0003221688126
13	183.6215633331431	183.621549086645	185.0003069926606
14	183.6213658972546	183.6213558563783	185.0002582244206
15	183.6209059395109	183.6209039325163	185.0001954209085
16	183.6200412980232	183.6200289751095	184.9999703901104
17	183.6185016382386	183.6184552268979	184.999474973056
18	183.6159351236161	183.6158025223446	184.9985339840518
19	183.6119232935407	183.6115968658203	184.9968446964002
20	183.6059376451778	183.6052435354461	184.9940536630388
21	183.5973581368541	183.5960328613917	184.9897091882068
22	183.5854720972432	183.5831639275448	184.9832848217455
23	183.5694862151655	183.5657438423015	184.9741737584858
24	183.548535215919	183.5428126578896	184.961703274571
25	183.5216986400705	183.5133543218797	184.9451392587243
26	183.488012789902	183.4763150961826	184.923696656815
27	183.4464855916949	183.4306159669044	184.8965493931266
28	183.3961088207688	183.375168668281	184.8628396278062
29	183.3358671713075	183.3088914463225	184.8217032509263
30	183.2647548545215	183.2306869916026	184.7722068715115
31	183.1817692190598	183.1395179221623	184.7134985521904
32	183.0859495714641	183.0343742786812	184.6446684960801
33	182.9762817856735	182.9141684303309	184.5648483356867
34	182.8519171287461	182.7780738661419	184.4731655154496
35	182.7118520895385	182.6249667901911	184.3687541875333
36	182.5552947170695	182.4541170579648	184.2508113562437
37	182.3813752846178	182.2646133462354	184.1185290843947
38	182.1892819933416	182.0556358346462	183.9711337077574
39	181.9782331762052	181.8264000489594	183.8078797975498
40	181.7474767623918	181.5761555361968	183.6280509382113
41	181.4962885857848	181.3041837156036	183.4309600028945
42	181.2239710902799	181.0097955040902	183.215949461199
43	180.929851856924	180.6923290761621	182.9823909577796
44	180.6132814166143	180.3511473840898	182.7296849975629
45	180.2736315351019	179.9856351264248	182.4572603332757
46	179.910293331498	179.5951965789132	182.1645730932927
47	179.5226751613465	179.1792527215159	181.8511060673433
48	179.1102008439772	178.737238957537	181.5163678886993
49	178.6723071315089	178.2686019846379	181.1598920836759
50	178.2084427249472	177.7727974013579	180.7812352257596
51	177.7180649915757	177.2492881243074	180.3799781331062
52	177.2006385785484	176.6975405479835	179.9557222643054
53	176.6556278834276	176.1170240842604	179.5080920822112
54	176.0825243950384	175.5072040312051	179.0367276584209
55	175.4807843882422	174.8675471925163	178.541294673205
56	174.8498879241565	174.1975124751475	178.0214734065949
57	174.1893063058229	173.4965512477691	177.4769635997179
58	173.4985047062887	172.7641043033281	176.9074820448579
59	172.7769428158343	171.9996002506954	176.3127629727796
60	172.0240696775553	171.2024519247234	175.6925565377361
61	171.2393219328669	170.3720534011199	175.0466313473718
62	170.4221247548641	169.50777913295	174.374770146457
63	169.5718827161912	168.6089761208303	173.6767747351639
64	168.6879827501041	167.674968517027	172.9524621529926
65	167.7697883236048	166.7050459061593	172.2016684056192
66	166.8166397257758	165.6984643605926	171.424245795366
67	165.8278435359472	164.654440437973	170.6200673140015
68	164.8026767337233	163.5721486952087	169.7890271081519
69	163.7403767201612	162.4507128506489	168.9310397549345
70	162.6401424339348	161.2892050257873	168.0460447333273
71	161.501121843309	160.0866338259583	167.1340074626622
72	160.3224142875916	158.8419413251439	166.1949226126719
73	159.1030592847405	157.5539971853479	165.2288214979451
74	157.8420291281438	156.2215830979065	164.2357664182278
75	156.5382255979529	154.8433906246613	163.2158676719982
76	155.1904642941078	153.4179999731785	162.1692779240983
77	153.7973504876348	151.9436449082125	161.0963945704563
78	152.3577276495396	150.419076015224	159.9971642259687
79	150.8699938059877	148.8422752758925	158.8720881859358
80	149.3325170294162	147.2112474879729	157.7216033288258
81	147.7435137150987	145.5238009182317	156.5462471166263
82	146.1010269038421	143.7775200625067	155.3466748418321
83	144.402899749265	141.9697303343523	154.1236816820798
84	142.6467474216863	140.097460814371	152.8782258029653
85	140.8299183437422	138.1573926916822	151.6114624788646
86	138.9494531136487	136.1458053278891	150.3247778211968
87	137.0020343655047	134.0585097055834	149.0198314949262
88	134.9839120114646	131.8907474510831	147.6986245540792
89	132.8908343090891	129.6371017939082	146.3635543842453
90	130.7179440604853	127.2913510230507	145.017509075846
91	128.4596461619133	124.8463049252051	143.6639755339427
92	126.1094601244248	122.293588341233	142.3071662483385
93	123.6597927827939	119.6233491788499	140.9522115520688
94	121.1016764548521	116.8238902670785	139.6053703528203
95	118.4243911002232	113.8811758804904	138.2743285320773
96	115.6149658701282	110.7781192177661	136.9685958228947
97	112.657478659271	107.4936592146775	135.7000187076198
98	109.5320746231272	104.0013473633309	134.4834977831658
99	106.2136314747563	100.2664876341041	133.3387281708683
100	102.6690268183665	96.2458611204568	132.2890567158276
101	98.8543720067694	91.87879098926568	131.3672843401858
102	94.70884038121424	87.0810445801987	130.616774494901
103	90.14469294629184	81.72900680826044	130.0975241023084
104	85.03000793547572	75.62727610395746	129.8959682943002
105	79.14429388635614	68.44900679740658	130.1430317092713
106	72.09301347046143	59.55061665782019	131.0541959774712
107	63.02276281674501	47.36048975429534	133.0342103600952
108	49.38871360999432	25.05190242860004	137.0487395007885
109	28.62356444276493	0.0007900897442888	138.3791078977237
110	0.0253202391927665	0.0004980844869925	135.1334265024209
111	0.0001041618389998	3.206532372032652e-05	128.8976013142162
112	0.000336473090473	0.0001321613597194	122.1632329793835
113	0.0001586603409202	8.833365801956162e-05	114.8384785995727
114	0.0003521506585931	0.0007046984936769	106.7968223310244
115	0.0004549519155354	9.5731135297849e-05	97.85686004400596
116	0.0001239762419594	8.16912221090637e-06	87.73806159530174
117	9.81907881552572e-05	3.260154066248648e-06	75.96329903137047
118	0.00012404397154	4.306364961564761e-06	61.58096852407677
119	0.001499175211257	4.003633871995665e-05	41.97587242264952
120	5.902453182874783e-05	2.137591647055305e-06	0.0010305129601677
121	3.454727610914508e-05	0.0012062521386324	0.0005317332702868
122	0.0001550470850856	0.0008075468007691	0.0013018095886814
123	0.0003762486050691	8.649586753269318e-05	7.288403282323473e-05
124	7.192559088488733e-06	1.574745962368625e-07	6.344711230498166e-07
125	4.495089222275418e-05	0.0005600489200825	0.0001359346077342
126	0.0001181364059594	0.0004853088761415	0.0003343844525816
127	3.111293257614116e-07	4.697343188221509e-07	7.671970924569327e-06
128	0.000152804981018	0.0001050028949847	0.0003243946934536
129	0.0002685757899253	3.458783288880177e-05	5.128147477397439e-06
130	5.059213327053985e-05	7.083010571199024e-05	0.0001000435984979
131	8.228291536883886e-05	0.0001687371574089	0.0001922646345143
132	2.241836363797264e-06	2.785949467270851e-06	9.85268005674888e-06
133	7.067003608906289e-05	4.188471125512738e-05	1.657795230454696e-06
134	4.509531602330429e-05	0.0002294112275308	0.0002029273339312
135	1.819015406098249e-05	0.0001491566602569	2.571508687818187e-05
136	7.363201497620452e-06	1.62059089287227e-07	5.253841334900204e-06
137	9.007624497277844e-05	0.0003274085417088	0.0002545770315454
138	2.805989771608925e-06	1.620482037528693e-06	2.013897028376056e-06
139	3.431139398940025e-05	1.712404241462543e-06	1.995151925634814e-05
140	1.489380441690472e-06	3.040649283453595e-05	1.722491491345918e-05
141	9.717908360617652e-07	1.728110674265273e-05	6.560006519939458e-06
142	5.801351773391086e-05	5.579355387123757e-06	8.303164012800072e-06
143	0.0001496387823306	4.045565807265949e-05	1.819730296072799e-06
144	3.505193646632078e-05	6.003890660554972e-06	0.0002119221644058
145	1.161366244470304e-05	4.810016824373726e-05	5.390612152694661e-06
146	1.460039015210991e-06	3.299086612827176e-06	9.252726001330676e-07
147	0.0001073957372213	1.3037661268606e-07	1.572151003465634e-05
148	2.914267786252438e-05	6.55372077543587e-05	3.125773498903665e-05
149	9.58896975624506e-05	4.455017663383591e-05	3.560420797022145e-05
150	8.2872701876651e-05	1.404289337007345e-05	1.764654895288636e-05


==> anc/data/Fig_6/Fig_6_right.dat <==
#T	Delta_1	Delta_2	Delta_3
-0.0	163.2935015082338	163.2935015082425	164.607258494617
0.1	163.2935015082338	163.2935015082425	164.607258494617
0.2	163.2935015100603	163.2935015090209	164.607258494851
0.3	163.2935015393454	163.2935014852892	164.6072584970372
0.4	163.2935014801877	163.2935013245406	164.6072586039082
0.5	163.2935014801877	163.2935013245406	164.6072586039082
0.6	163.2935014801877	163.2935013245406	164.6072586039082
0.7	163.2935014801877	163.2935013245406	164.6072586039082
0.8	163.2935014801877	163.2935013245406	164.6072586039082
0.9	163.2935014801877	163.2935013245406	164.6072586039082
1.0	163.2935014801877	163.2935013245406	164.6072586039082
1.1	163.2935015134939	163.2935014361736	164.6072584890589
1.2	163.2935015134939	163.2935014361736	164.6072584890589
1.3	163.2935016778465	163.293500812224	164.6072590888565
1.4	163.2935028953765	163.2935019693234	164.6072582889302
1.5	163.2934870230935	163.2934905187742	164.6072786290051
1.6	163.2934870230935	163.2934905187742	164.6072786290051
1.7	163.2934870230935	163.2934905187742	164.6072786290051
1.8	163.2934870230935	163.2934905187742	164.6072786290051
1.9	163.2934870230935	163.2934905187742	164.6072786290051
2.0	163.2934870230935	163.2934905187742	164.6072786290051
2.1	163.2934870230935	163.2934905187742	164.6072786290051
2.2	163.2934870230935	163.2934905187742	164.6072786290051
2.3	163.2934870230935	163.2934905187742	164.6072786290051
2.4	163.2934870230935	163.2934905187742	164.6072786290051
2.5	163.2934870230935	163.2934905187742	164.6072786290051
2.6	163.2934870230935	163.2934905187742	164.6072786290051
2.7	163.2934870230935	163.2934905187742	164.6072786290051
2.8	163.2934870230935	163.2934905187742	164.6072786290051
2.9	163.2934870230935	163.2934905187742	164.6072786290051
3.0	163.2934870230935	163.2934905187742	164.6072786290051
3.1	163.2934870230935	163.2934905187742	164.6072786290051
3.2	163.2934870230935	163.2934905187742	164.6072786290051
3.3	163.2934870230935	163.2934905187742	164.6072786290051
3.4	163.2934870230935	163.2934905187742	164.6072786290051
3.5	163.2934870230935	163.2934905187742	164.6072786290051
3.6	163.2934870230935	163.2934905187742	164.6072786290051
3.7	163.2934870230935	163.2934905187742	164.6072786290051
3.8	163.2934870230935	163.2934905187742	164.6072786290051
3.9	163.2934870230935	163.2934905187742	164.6072786290051
4.0	163.2934870230935	163.2934905187742	164.6072786290051
4.1	163.2934870230935	163.2934905187742	164.6072786290051
4.2	163.2934870230935	163.2934905187742	164.6072786290051
4.3	163.2934870230935	163.2934905187742	164.6072786290051
4.4	163.2934870230935	163.2934905187742	164.6072786290051
4.5	163.2934870230935	163.2934905187742	164.6072786290051
4.6	163.2934870230935	163.2934905187742	164.6072786290051
4.7	163.2934870230935	163.2934905187742	164.6072786290051
4.8	163.2934870230935	163.2934905187742	164.6072786290051
4.9	163.2934870230935	163.2934905187742	164.6072786290051
5.0	163.2934870230935	163.2934905187742	164.6072786290051
5.1	163.2934870230935	163.2934905187742	164.6072786290051
5.2	163.2934870230935	163.2934905187742	164.6072786290051
5.3	163.2934870230935	163.2934905187742	164.6072786290051
5.4	163.2934870230935	163.2934905187742	164.6072786290051
5.5	163.2934870230935	163.2934905187742	164.6072786290051
5.6	163.2934870230935	163.2934905187742	164.6072786290051
5.7	163.2934870230935	163.2934905187742	164.6072786290051
5.8	163.2934870230935	163.2934905187742	164.6072786290051
5.9	163.2934870230935	163.2934905187742	164.6072786290051
6.0	163.2934870230935	163.2934905187742	164.6072786290051
6.1	163.2934870230935	163.2934905187742	164.6072786290051
6.2	163.2934870230935	163.2934905187742	164.6072786290051
6.3	163.2934870230935	163.2934905187742	164.6072786290051
6.4	163.2934870230935	163.2934905187742	164.6072786290051
6.5	163.2934870230935	163.2934905187742	164.6072786290051
6.6	163.2934870230935	163.2934905187742	164.6072786290051
6.7	163.2934870230935	163.2934905187742	164.6072786290051
6.8	163.2934870230935	163.2934905187742	164.6072786290051
6.9	163.2934870230935	163.2934905187742	164.6072786290051
7.0	163.2934870230935	163.2934905187742	164.6072786290051
7.1	163.2934870230935	163.2934905187742	164.6072786290051
7.2	163.2934870230935	163.2934905187742	164.6072786290051
7.3	163.2934870230935	163.2934905187742	164.6072786290051
7.4	163.2934870230935	163.2934905187742	164.6072786290051
7.5	163.2934870230935	163.2934905187742	164.6072786290051
7.6	163.2934870230935	163.2934905187742	164.6072786290051
7.7	163.2934870230935	163.2934905187742	164.6072786290051
7.8	163.2934870230935	163.2934905187742	164.6072786290051
7.9	163.2934870230935	163.2934905187742	164.6072786290051
8.0	163.2934870230935	163.2934905187742	164.6072786290051
8.1	163.2934870230935	163.2934905187742	164.6072786290051
8.2	163.2934870230935	163.2934905187742	164.6072786290051
8.3	163.2934870230935	163.2934905187742	164.6072786290051
8.4	163.2934870230935	163.2934905187742	164.6072786290051
8.5	163.2934870230935	163.2934905187742	164.6072786290051
8.6	163.2934870230935	163.2934905187742	164.6072786290051
8.7	163.2934870230935	163.2934905187742	164.6072786290051
8.8	163.2934870230935	163.2934905187742	164.6072786290051
8.9	163.2934870230935	163.2934905187742	164.6072786290051
9.0	163.2934870230935	163.2934905187742	164.6072786290051
9.1	163.2934870230935	163.2934905187742	164.6072786290051
9.2	163.2934870230935	163.2934905187742	164.6072786290051
9.3	163.2934870230935	163.2934905187742	164.6072786290051
9.4	163.2934870230935	163.2934905187742	164.6072786290051
9.5	163.2934870230935	163.2934905187742	164.6072786290051
9.6	163.2934870230935	163.2934905187742	164.6072786290051
9.7	163.2934870230935	163.2934905187742	164.6072786290051
9.8	163.2934607557582	163.2934649492852	164.6072805019036
9.9	163.2934607557582	163.2934649492852	164.6072805019036
10.0	163.2934607557582	163.2934649492852	164.6072805019036
10.1	163.2934607557582	163.2934649492852	164.6072805019036
10.2	163.2934607557582	163.2934649492852	164.6072805019036
10.3	163.2934607557582	163.2934649492852	164.6072805019036
10.4	163.2934607557582	163.2934649492852	164.6072805019036
10.5	163.2934607557582	163.2934649492852	164.6072805019036
10.6	163.2934607557582	163.2934649492852	164.6072805019036
10.7	163.2934607557582	163.2934649492852	164.6072805019036
10.8	163.2934607557582	163.2934649492852	164.6072805019036
10.9	163.2934346983061	163.29343618695	164.607266317399
11.0	163.2934346983061	163.29343618695	164.607266317399
11.1	163.2934346983061	163.29343618695	164.607266317399
11.2	163.2934346983061	163.29343618695	164.607266317399
11.3	163.2934346983061	163.29343618695	164.607266317399
11.4	163.2934019475633	163.2934047307325	164.6072791546662
11.5	163.2934019475633	163.2934047307325	164.6072791546662
11.6	163.2934019475633	163.2934047307325	164.6072791546662
11.7	163.2933740618019	163.2933750744432	164.6072709380969
11.8	163.2933740618019	163.2933750744432	164.6072709380969
11.9	163.2933342200004	163.2933345766295	164.6072432455843
12.0	163.2933342200004	163.2933345766295	164.6072432455843
12.1	163.2933342200004	163.2933345766295	164.6072432455843
12.2	163.2932914015719	163.2932922864034	164.6072448351132
12.3	163.2932914015719	163.2932922864034	164.6072448351132
12.4	163.2932461866913	163.2932467184064	164.6072302077326
12.5	163.2932461866913	163.2932467184064	164.6072302077326
12.6	163.2932036559532	163.2932088245676	164.6072474152502
12.7	163.2931813311372	163.2931870927135	164.6072399161004
12.8	163.2931532469377	163.2931575237521	164.6072398383589
12.9	163.2931183832316	163.2931220862926	164.6072372878702
13.0	163.2930775318696	163.2930800831214	164.6072260369594
13.1	163.2930388385249	163.2930406724616	164.6072030071959
13.2	163.2929987442005	163.2930003216382	164.6071818600521
13.3	163.2929421786416	163.2929450845947	164.6071996522213
13.4	163.2928977437278	163.2928998566191	164.6071669764137
13.5	163.2928370308834	163.2928393922137	164.607165487813
13.6	163.2927842991841	163.2927861661575	164.6071321113041
13.7	163.2927143105669	163.2927167598326	164.6071326022285
13.8	163.2926512020339	163.2926531748263	164.607100372013
13.9	163.2925689508811	163.2925714812494	164.6071047231048
14.0	163.2924981240056	163.2925000461357	164.6070616013099
14.1	163.2924086356933	163.292408181754	164.6070559829203
14.2	163.2923167962369	163.2923239034901	164.6070071294808
14.3	163.2922285506165	163.2922295792791	164.6069817166114
14.4	163.2921310121455	163.2921302697455	164.6069514728037
14.5	163.2920147044644	163.2920148536301	164.6069246147804
14.6	163.2919009896639	163.2919002843152	164.6068826669901
14.7	163.2917775798252	163.2917760609772	164.6068437392427
14.8	163.29164660658	163.2916439583619	164.6068014721238
14.9	163.2915076018342	163.2915036392285	164.6067557502489
15.0	163.2913602433716	163.2913546992631	164.6067063012444
15.1	163.2911968610193	163.2912084334645	164.6066664304753
15.2	163.2910389746353	163.2910293769521	164.6065952906517
15.3	163.2908561936617	163.2908483133318	164.6065467413852
15.4	163.2906796601995	163.2906646651669	164.6064665814851
15.5	163.2904847509898	163.2904664397483	164.6063948729168
15.6	163.2902790923275	163.2902569846594	164.6063179619888
15.7	163.2900622657187	163.2900358470522	164.6062355165703
15.8	163.2898337983137	163.2898025385253	164.606147245308
15.9	163.289584016184	163.2895557900383	164.6060607157393
16.0	163.2893402474589	163.2892973147923	164.6059520303071
16.1	163.2890741721746	163.2890244037629	164.6058444359118
16.2	163.2887946206509	163.288737193459	164.6057297107184
16.3	163.2885010195889	163.2884352162156	164.6056075907614
16.4	163.2881929674574	163.2881177897755	164.6054776218728
16.5	163.2878731863676	163.28779141082	164.605337949928
16.6	163.2875311731962	163.2874344482548	164.605192906504
16.7	163.2871769131894	163.2870866837923	164.6050302791144
16.8	163.2868049531648	163.2866823839329	164.6048725100153
16.9	163.286405881945	163.2862896457526	164.604696214848
17.0	163.286011198067	163.2858682285041	164.6045144623298
17.1	163.2855849996768	163.2854144793108	164.6043180809747
17.2	163.2851484057431	163.2849467923342	164.6041102191585
17.3	163.2846783520588	163.2844600763316	164.6038987812595
17.4	163.2842008193692	163.2839617683171	164.6036592627107
17.5	163.283689686321	163.2834350594234	164.6034232110927
17.6	163.283163736602	163.2828839916676	164.6031687362056
17.7	163.2826156880794	163.2823090006917	164.6029009679595
17.8	163.2820375215933	163.2817163014359	164.6026230521486
17.9	163.2814542938516	163.2810841353759	164.6023256271091
18.0	163.2808320122907	163.2804330611618	164.6020134298989
18.1	163.280199020958	163.2797520773959	164.6016845699781
18.2	163.2795189943252	163.2790473722692	164.6013431543571
18.3	163.2788311677299	163.2783129768992	164.6009847723782
18.4	163.2781026505195	163.2775508137194	164.6006142489065
18.5	163.2773528631973	163.2767569193069	164.600222406669
18.6	163.276582227252	163.2759321882752	164.5998051366456
18.7	163.2757671855075	163.2750753949378	164.5993843902985
18.8	163.2749368405644	163.2741829613547	164.5989367399785
18.9	163.2740603454289	163.2732621464299	164.5984663543132
19.0	163.2731617709745	163.2723096726718	164.5979811959079
19.1	163.2722301333969	163.2713137356792	164.5974750612456
19.2	163.2712669086609	163.2702827401573	164.5969419898319
19.3	163.2702703216751	163.2692185266433	164.5963923434749
19.4	163.2692349757098	163.2681159536595	164.5958159222317
19.5	163.2681655034406	163.2669709526737	164.595219674957
19.6	163.2670622531236	163.2657894544285	164.5946022123822
19.7	163.2659126633192	163.2645711662602	164.5939566980832
19.8	163.2647293206087	163.26331011438	164.5932851851751
19.9	163.2635129268966	163.2620017193506	164.5925875513372
20.0	163.2622659922719	163.2606283393294	164.591836599243
20.1	163.2609676538532	163.2592338551981	164.5910853978394
20.2	163.2596183300112	163.2578102067202	164.5903357151438
20.3	163.2582344291867	163.2563257145212	164.5895282819295
20.4	163.2568023346917	163.25479849452	164.5886900582791
20.5	163.2553372779888	163.2532129718491	164.5878233038032
20.6	163.2538163173024	163.2515862379342	164.5869269026426
20.7	163.252256736377	163.2499006380937	164.5860003113449
20.8	163.2506460354367	163.2481701071322	164.5850384337844
20.9	163.2489886541877	163.246389245271	164.58404193889
21.0	163.2472871794699	163.2445433812747	164.5830189579647
21.1	163.2455323381146	163.2426531736686	164.5819572592412
21.2	163.2437254540279	163.2407067641535	164.5808589364545
21.3	163.2418692159453	163.2387046850943	164.5797289664756
21.4	163.2399633722008	163.2366419053183	164.5785586963852
21.5	163.2379981295122	163.2345266837115	164.5773536071692
21.6	163.2359816209286	163.2323490562268	164.5761078000577
21.7	163.2339094439102	163.2301091297457	164.5748222380857
21.8	163.2317814767757	163.2278102689577	164.5734977878143
21.9	163.2295981421717	163.2254449864429	164.5721385343406
22.0	163.2273542230016	163.2230231170496	164.5707315542906
22.1	163.225055109282	163.2205301440924	164.56928273025
22.2	163.2226921918119	163.2179752577075	164.567792317845
22.3	163.2202670082872	163.2153522112127	164.5662623124633
22.4	163.2177822773909	163.212663642912	164.5646841031446
22.5	163.2152381481073	163.2099026631417	164.5630586418765
22.6	163.2126252085945	163.2070736828823	164.5613910663338
22.7	163.2099503257241	163.2041732770752	164.5596725670596
22.8	163.207208790397	163.2012048071143	164.557906559128
22.9	163.2043992175156	163.1981591601488	164.5560939119518
23.0	163.2015228743363	163.1950393481418	164.5542325442818
23.1	163.1985768974544	163.1918503386865	164.5523171799357
23.2	163.1955617497111	163.1885781890082	164.550354267222
23.3	163.192475673727	163.185231911344	164.5483396333229
23.4	163.1893169705181	163.1818080208378	164.5462709533954
23.5	163.1860870858066	163.1783026808289	164.5441480889407
23.6	163.1827809569635	163.1747196095607	164.5419712494233
23.7	163.1794069151831	163.1710525658498	164.5397370900129
23.8	163.1759501403586	163.1673029591959	164.5374488450363
23.9	163.1724214665973	163.1634718377385	164.5351018797887
24.0	163.1688129120769	163.1595541518106	164.5326983375246
24.1	163.1651251189751	163.1555517387993	164.5302356804218
24.2	163.1613579343965	163.1514620060233	164.5277136723099
24.3	163.1575096929016	163.1472862181086	164.5251291169353
24.4	163.1535809929398	163.1430187534606	164.5224845096485
24.5	163.1495691769907	163.1386656573182	164.5197757109852
24.6	163.1454736257078	163.1342172641871	164.5170061951685
24.7	163.1412924230739	163.1296802379588	164.5141705194039
24.8	163.1370277952208	163.1250465960913	164.5112715038746
24.9	163.132674706213	163.1203208829913	164.5083055958789
25.0	163.1282344941533	163.1154999791476	164.5052732066844
25.1	163.123708326865	163.1105821387303	164.5021718400486
25.2	163.1190899742735	163.1055671692426	164.4990033222005
25.3	163.114382774426	163.1004533365924	164.495764229593
25.4	163.1095814801582	163.095240768882	164.4924561957343
25.5	163.1046907036423	163.0899268250053	164.4890757636771
25.6	163.0997046213737	163.0845126856295	164.4856234768841
25.7	163.0946252468893	163.0789960406353	164.4820981326721
25.8	163.089448485241	163.0733760403061	164.4784990303532
25.9	163.0841777711414	163.0676495032068	164.4748246524968
26.0	163.0788084437206	163.0618189960045	164.471075146993
26.1	163.0733402763728	163.0558823452634	164.4672484668465
26.2	163.0677749392227	163.049836028322	164.4633450087392
26.3	163.0621065279351	163.0436834438443	164.4593620039683
26.4	163.0563393581468	163.0374186597962	164.4553015649146
26.5	163.0504685541123	163.0310456847864	164.4511591464896
26.6	163.044495037916	163.024560367472	164.4469359353387
26.7	163.0384178310777	163.0179613154348	164.4426316069537
26.8	163.0322358552894	163.0112489859519	164.4382441177221
26.9	163.0259474892806	163.0044215781769	164.4337722771684
27.0	163.0195514270656	162.9974793763865	164.4292164990231
27.1	163.0130487611318	162.9904200213033	164.4245744094041
27.2	163.0064361137926	162.9832443809929	164.4198464381776
27.3	162.9997151142364	162.9759480373054	164.4150316648119
27.4	162.9928825478577	162.9685329223772	164.410127690262
27.5	162.9859380664673	162.9609978472779	164.4051345985255
27.6	162.978880747176	162.9533407659479	164.4000532315229
27.7	162.9717115935443	162.9455607658045	164.394879298371
27.8	162.9644279578676	162.9376561657392	164.3896152881738
27.9	162.9570280966891	162.929629900117	164.3842562315192
28.0	162.9495127712015	162.9214760971466	164.3788051435974
28.1	162.9418797510843	162.9131969938528	164.3732595848301
28.2	162.9341279403166	162.9047913452499	164.367619155338
28.3	162.9262583115471	162.8962559494705	164.3618819821189
28.4	162.9182685867181	162.887591905655	164.356048257283
28.5	162.9101594248753	162.8787970836478	164.3501168534377
28.6	162.90192746267	162.8698722851541	164.3440859091214
28.7	162.8935726102237	162.8608162169597	164.3379559648962
28.8	162.8850942873444	162.8516260710083	164.3317258916758
28.9	162.876491664131	162.8423025459485	164.3253945252716
29.0	162.8677653787914	162.8328450332068	164.3189600034825
29.1	162.8589115961157	162.823250594071	164.3124240337586
29.2	162.849931264798	162.8135199917169	164.3057833781715
29.3	162.8408227612815	162.8036529600811	164.2990386005614
29.4	162.8315868905855	162.7936472459261	164.292186793259
29.5	162.8222204893899	162.7835028682179	164.2852296853949
29.6	162.8127246798188	162.7732178248196	164.2781655863485
29.7	162.8030970146644	162.7627923248547	164.2709921714498
29.8	162.7933371227299	162.7522256426284	164.2637106756922
29.9	162.7834442921096	162.7415160114701	164.2563200188419
30.0	162.7734200274861	162.7306624539135	164.248817201796
30.1	162.7632572400718	162.7196651269642	164.2412047321774
30.2	162.7529622716486	162.7085228976219	164.2334791615697
30.3	162.7425299391217	162.6972340196878	164.2256394384216
30.4	162.7319597532446	162.6857987253063	164.2176875087866
30.5	162.721252865151	162.6742157480921	164.2096211174631
30.6	162.7104073124334	162.6624850873807	164.2014368929626
30.7	162.699421039826	162.6506052464993	164.1931378473758
30.8	162.6882961949566	162.6385728522917	164.1847212754682
30.9	162.6770291694767	162.6263919367858	164.1761874721776
31.0	162.6656203644937	162.6140589391873	164.1675347201957
31.1	162.6540705656781	162.6015729108696	164.1587617340249
31.2	162.6423757154317	162.5889348992026	164.1498677657357
31.3	162.6305365336932	162.5761415423368	164.1408543016566
31.4	162.6185511015195	162.5631943590878	164.1317178223121
31.5	162.606422131217	162.5500910075186	164.1224588007633
31.6	162.5941466054247	162.5368303214429	164.1130755675407
31.7	162.5817221882549	162.5234136539788	164.1035698718544
31.8	162.5691512081658	162.5098375026243	164.093937670234
31.9	162.5564304732364	162.4961053338372	164.0841792687226
32.0	162.5435599098954	162.4822124062867	164.0742945846957
32.1	162.5305388353043	162.4681585041512	164.0642834426669
32.2	162.5173679086606	162.4539442388026	164.0541431780334
32.3	162.5040444274447	162.4395679719294	164.0438732589973
32.4	162.4905673423642	162.4250298946946	164.0334746896738
32.5	162.4769385325399	162.4103280213943	164.0229458492035
32.6	162.4631546544334	162.3954628317576	164.01228528723
32.7	162.4492169351788	162.3804342041917	164.0014917798494
32.8	162.4351218878213	162.3652387326794	163.9905668046633
32.9	162.4208726676331	162.349876425884	163.9795083992876
33.0	162.4064652398196	162.33434892304	163.9683158519452
33.1	162.3919001680765	162.3186539539308	163.9569882005017
33.2	162.377176536697	162.3027909547841	163.9455250740845
33.3	162.3622950717382	162.2867586834069	163.9339239546245
33.4	162.3472527630805	162.2705562082022	163.9221889573761
33.5	162.3320497918344	162.2541840599017	163.9103135355425
33.6	162.316685368994	162.2376439266079	163.8982992978746
33.7	162.3011610123662	162.2209274042155	163.8861481480889
33.8	162.2854720492273	162.2040423601295	163.8738547582691
33.9	162.2696219289898	162.1869830951791	163.8614216257153
34.0	162.2536070140991	162.1697502327795	163.8488464191355
34.1	162.2374278202091	162.152342760374	163.8361305686425
34.2	162.221081437139	162.1347622795492	163.8232702081971
34.3	162.2045715600076	162.1170055430985	163.8102674816344
34.4	162.1878949051565	162.0990709464961	163.7971208406546
34.5	162.1710501928849	162.0809632099068	163.783828403229
34.6	162.1540385691765	162.0626744776749	163.7703910038869
34.7	162.1368565257547	162.0442097229017	163.7568075655473
34.8	162.1195068059825	162.0255662750577	163.7430777914424
34.9	162.1019878595478	162.0067436748361	163.7291990726548
35.0	162.0842982680927	161.9877408089972	163.7151730270886
35.1	162.0664375653581	161.9685577821844	163.7009981230791
35.2	162.0484041804514	161.949194251825	163.6866724377712
35.3	162.030197881869	161.9296506020031	163.6721977588751
35.4	162.0118210739963	161.9099218370358	163.6575720260426
35.5	161.9932709215386	161.8900103933254	163.6427949078792
35.6	161.9745439273386	161.8699174871474	163.6278644838333
35.7	161.9556438905292	161.8496400933501	163.6127833582027
35.8	161.9365674821986	161.8291770680305	163.5975486843657
35.9	161.9173179010852	161.8085293171252	163.5821582010955
36.0	161.8978875002852	161.7876976204917	163.5666141316445
36.1	161.8785756633704	161.7639485281235	163.5512354103805
36.2	161.8585026297646	161.7454714322716	163.5350568713969
36.3	161.8385398392815	161.7240783255307	163.5190466234748
36.4	161.8183995803945	161.7024975309384	163.5028777731117
36.5	161.7980800579726	161.6807277767273	163.4865509034121
36.6	161.7775810417351	161.6587699065361	163.4700635349788
36.7	161.7569008344473	161.6366211361381	163.4534204317834
36.8	161.7360396646135	161.6142826019315	163.4366149897076
36.9	161.714995413933	161.5917542796735	163.419651126252
37.0	161.6937711448448	161.5690333316917	163.4025256706824
37.1	161.6723626559401	161.5461231521737	163.3852406963595
37.2	161.6507716372631	161.5230182128593	163.3677910007212
37.3	161.628995553109	161.4997216993341	163.3501809264032
37.4	161.6070341737722	161.4762315714017	163.3324072247985
37.5	161.5848899379402	161.4525489053936	163.3144700750949
37.6	161.5625607030337	161.4286718333696	163.2963679433128
37.7	161.5400431108438	161.4045993765094	163.2780993558845
37.8	161.5173389022104	161.3803331953804	163.2596681961877
37.9	161.4944477319004	161.3558683097417	163.2410704115258
38.0	161.4713685195566	161.3312102865511	163.2223055405276
38.1	161.4481008184275	161.3063549222789	163.2033734176231
38.2	161.4246468471355	161.281299189221	163.1842737007805
38.3	161.40100103056	161.2560507696742	163.1650049182349
38.4	161.3771663201218	161.2306024478796	163.145569925256
38.5	161.3531412774294	161.2049542672379	163.1259643238439
38.6	161.3289249915697	161.1791079314128	163.1061876119795
38.7	161.3045176694322	161.1530617995307	163.0862422478287
38.8	161.279916929632	161.1268164774358	163.0661270017824
38.9	161.2551274488562	161.100370504946	163.0458366984971
39.0	161.2301428490806	161.0737232761373	163.0253772795128
39.1	161.2049657130587	161.0468727841937	163.0047443767081
39.2	161.1795944633593	161.0198222456285	162.9839381863079
39.3	161.1540301892684	160.9925666551046	162.9629587513048
39.4	161.1282664748495	160.9651120681146	162.9418075294633
39.5	161.1023095246879	160.937455208588	162.9204777437531
39.6	161.0761592978961	160.9095926752354	162.898977013774
39.7	161.0498107566844	160.8815262539381	162.8772976466209
39.8	161.0232678433895	160.8532546029763	162.8554435761586
39.9	160.9965241855292	160.8247791919773	162.8334138997517
40.0	160.9695842435256	160.7960990439085	162.8112057376046
40.1	160.9424466592898	160.7672122769256	162.7888202118835
40.2	160.9151093766478	160.7381187523274	162.7662569322312
40.3	160.8875759879082	160.7088188715853	162.7435154424584
40.4	160.8598413824942	160.679310781596	162.7205943611899
40.5	160.8319068656576	160.6495968832325	162.6974942095256
40.6	160.8037697114458	160.6196762150721	162.6742150579999
40.7	160.7754332473527	160.5895466450915	162.6507539578279
40.8	160.746896511554	160.5592059910001	162.627113530103
40.9	160.7181570963762	160.5286592257618	162.6032909296055
41.0	160.6892137739377	160.4979021022917	162.5792879407698
41.1	160.6600710931795	160.46693395409	162.5550983197633
41.2	160.6307224280215	160.4357564465195	162.5307309298944
41.3	160.601172939568	160.4043683835419	162.506178730706
41.4	160.5714166703475	160.3727702296166	162.4814424608917
41.5	160.541461022595	160.3409564457224	162.4565227402749
41.6	160.5112957522582	160.3089346819359	162.431417950712
41.7	160.480926362689	160.2767021891209	162.4061266574338
41.8	160.4503511628198	160.2442550057219	162.3806537639733
41.9	160.419569090831	160.2115946193755	162.3549929527458
42.0	160.3885822794707	160.1787217880561	162.3291453059434
42.1	160.3573849928535	160.1456347370317	162.3031142065405
42.2	160.3259844327049	160.1123330300275	162.2768913537637
42.3	160.2943753649157	160.0788179793364	162.2504837619573
42.4	160.262558804233	160.0450866389074	162.2238884681566
42.5	160.2305334520751	160.0111403671865	162.197102819187
42.6	160.1982952193666	159.9769797156393	162.1701319902556
42.7	160.1658529157025	159.9426014424263	162.142969984566
42.8	160.1331995228924	159.9080067901863	162.1156157096871
42.9	160.1003323893183	159.8731996094437	162.0880749262324
43.0	160.0672585287186	159.8381700149351	162.060342912321
43.1	160.0339727035297	159.8029261002479	162.0324184082477
43.2	160.0004732554085	159.7674637753536	162.0043060331338
43.3	159.9667658406089	159.7317845285657	161.9759990033972
43.4	159.9328437629509	159.6958857283182	161.94750219565
43.5	159.8987090618306	159.6597690238124	161.9188108362354
43.6	159.8643633832801	159.6234301521323	161.889928426262
43.7	159.8298023849312	159.5868780570684	161.8608523005648
43.8	159.7950305137597	159.550098439292	161.8315823695355
43.9	159.7600413197839	159.5131054198737	161.8021185721296
44.0	159.7248385828168	159.4758887046191	161.7724604064651
44.1	159.6894240715867	159.4384509915579	161.7426088050262
44.2	159.653791017249	159.4007922095458	161.7125602791208
44.3	159.6179430673895	159.3629136259572	161.6823171476703
44.4	159.5818781972567	159.3248131129942	161.6518790758277
44.5	159.5456001101125	159.2864875746531	161.6212447552166
44.6	159.5091035299102	159.2479427413961	161.5904108338488
44.7	159.472388432644	159.2091741804415	161.559383454409
44.8	159.4354568732724	159.1701820454918	161.5281563701467
44.9	159.3983088387897	159.1309656338886	161.4967343962915
45.0	159.3609435792077	159.091528546786	161.465111081373
45.1	159.3233573882495	159.0518645488319	161.4332928811409
45.2	159.2855523402453	159.011976816222	161.4012759179351
45.3	159.2475283101249	158.9718673735316	161.3690559015864
45.4	159.2092858039823	158.9315285160723	161.3366413076826
45.5	159.170825622285	158.8909646735066	161.3040253660212
45.6	159.1321404093531	158.850179112924	161.2712081250565
45.7	159.0932371681121	158.8091644456763	161.2381905890936
45.8	159.0541103226867	158.7679242909056	161.2049733568543
45.9	159.0147644339427	158.7264559579567	161.17155664718
46.0	158.9751987153968	158.6847652534102	161.1379338561064
46.1	158.935408404301	158.6428432559753	161.104112670394
46.2	158.8953957939072	158.6006961992153	161.0700885816364
46.3	158.855162330914	158.5583193232081	161.0358617507563
46.4	158.8147061931881	158.5157162048781	161.0014320987541
46.5	158.7740252223262	158.4728826027752	160.9667999438613
46.6	158.7331196513311	158.4298226491289	160.9319665228827
46.7	158.6919923580905	158.3865315600095	160.8969255007922
46.8	158.6506413049253	158.3430095147559	160.8616836544396
46.9	158.6090622928357	158.2992626227381	160.8262359322707
47.0	158.5672587574932	158.2552833181036	160.7905858083118
47.1	158.5252302905606	158.2110743375544	160.7547275600772
47.2	158.4829788150972	158.1666348368747	160.7186635910863
47.3	158.4404982381206	158.1219641745917	160.6823961504106
47.4	158.397793658776	158.0770626780241	160.6459235234843
47.5	158.3548617107965	158.0319292253597	160.609243182457
47.6	158.3117010035003	157.986566585168	160.5723558766761
47.7	158.2683148802033	157.9409708081285	160.5352608930648
47.8	158.2246991122556	157.8951407344838	160.4979636310656
47.9	158.1808578521735	157.8490816033581	160.4604554254977
48.0	158.1367889388666	157.8027845480108	160.4227420361499
48.1	158.0924923942218	157.7562572340064	160.3848156389951
48.2	158.0479637482971	157.7094951934654	160.3466866451553
48.3	158.0032053234256	157.6625022945073	160.308345985969
48.4	157.958217313443	157.6152753713387	160.2697964179669
48.5	157.913004071565	157.5678128168328	160.2310370018146
48.6	157.8675552472959	157.5201173493183	160.1920709603856
48.7	157.8218812555938	157.4721840355916	160.1528919575426
48.8	157.7759732052483	157.424017274487	160.1135060270861
48.9	157.7298365310143	157.3756144038698	160.0739071563269
49.0	157.683463645773	157.3269782276382	160.0340985352807
49.1	157.6368635835484	157.2781038454082	159.9940796998471
49.2	157.5900276714928	157.2289929232275	159.9538522231874
49.3	157.5429622150227	157.1796479618559	159.9134104553367
49.4	157.4956620779224	157.1300632116956	159.8727577654472
49.5	157.4481320905519	157.0802448426263	159.8318908679597
49.6	157.4003678169066	157.0301852523633	159.7908154924859
49.7	157.3523666222815	156.9798907860889	159.7495266299856
49.8	157.3041360084412	156.9293570181959	159.7080232560536
49.9	157.2556683844378	156.8785880922827	159.6663076264479
50.0	157.2069689185804	156.8275747938993	159.6243799432617
50.1	157.1580331704317	156.7763275708288	159.582236661395
50.2	157.1088580977874	156.7248400389119	159.539883717714
50.3	157.0594550105281	156.673114140302	159.4973119605322
50.4	157.0098160592446	156.6211470960724	159.4545267023921
50.5	156.9599369143716	156.5689408232234	159.4115285654712
50.6	156.9098247090693	156.5164913627069	159.3683152599892
50.7	156.8594741233763	156.4638085032739	159.3248842571741
50.8	156.8088871094124	156.4108797800423	159.2812404324184
50.9	156.7580606248046	156.3577150533917	159.2373800151078
51.0	156.7069984621011	156.3043070197232	159.193305209756
51.1	156.6556981854916	156.250655959449	159.1490128426729
51.2	156.6041593516628	156.1967615709187	159.1045067524771
51.3	156.5523863194625	156.1426258678007	159.0597812323667
51.4	156.5003699548207	156.0882507160416	159.0148393542424
51.5	156.4481163161567	156.0336315788219	158.9696822108141
51.6	156.3956248082655	155.9787677972422	158.9243048737698
51.7	156.3428907198386	155.9236643058417	158.8787098114288
51.8	156.2899188689082	155.8683131868	158.8328999038715
51.9	156.2367058690252	155.812722610401	158.7868716787563
52.0	156.1832538655981	155.7568862797441	158.7406225507254
52.1	156.1295643251181	155.7008050557189	158.6941552124073
52.2	156.0756251194805	155.6444846163235	158.6474681470791
52.3	156.0214491633076	155.5879143304602	158.6005661189765
52.4	155.9670340096706	155.5310988412301	158.5534427831771
52.5	155.9123719182082	155.4740395142412	158.5061005986936
52.6	155.857474131359	155.416734801122	158.4585331512891
52.7	155.8023310691816	155.3591832969137	158.4107520840627
52.8	155.7469455682543	155.3013851430536	158.3627485802025
52.9	155.6913112315048	155.2433448018578	158.3145257395331
53.0	155.6354407923789	155.18505111458	158.2660820529846
53.1	155.5793245848454	155.1265167705311	158.2174161660964
53.2	155.5229642453825	155.0677305115338	158.168529535096
53.3	155.4663582832389	155.0087022064557	158.1194220526954
53.4	155.4095120397977	154.9494212618778	158.0700903881604
53.5	155.3524150484482	154.8898922079143	158.020541927052
53.6	155.2950797792602	154.8301161315428	157.9707660705523
53.7	155.2374945739981	154.7700940048668	157.9207687009689
53.8	155.1796648654673	154.7098204262773	157.870552466732
53.9	155.1215920914474	154.6492968940957	157.8201083283543
54.0	155.0632672384316	154.5885266966826	157.7694463097523
54.1	155.004697710978	154.5275053102019	157.7185598111009
54.2	154.9458874092566	154.4662332048147	157.6674451039202
54.3	154.8868195579469	154.4047152513311	157.6161116205629
54.4	154.8275138024773	154.3429423566585	157.5645530774287
54.5	154.7679558205053	154.2809210779891	157.5127714260739
54.6	154.7081513310735	154.2186460680041	157.4607632183049
54.7	154.6480962771687	154.1561229075789	157.4085314846156
54.8	154.5877920006092	154.0933475454814	157.3560747155899
54.9	154.5272414181735	154.0303194557722	157.3033941615583
55.0	154.4664399127539	153.9670413141777	157.2504864669368
55.1	154.4053894119592	153.9035111715278	157.1973539972041
55.2	154.3440902905022	153.839721538182	157.1439986830522
55.3	154.2825460301952	153.7756846000924	157.0904127507033
55.4	154.2207438789252	153.7113918854741	157.0366043678846
55.5	154.1586929434688	153.6468506984327	156.9825653700339
55.6	154.0963975845129	153.5820483841511	156.9283011439407
55.7	154.0338413002044	153.5169965616001	156.8738118629019
55.8	153.9710366824873	153.4516887617129	156.8190997847561
55.9	153.9079813841639	153.3861275995109	156.7641525930061
56.0	153.8446738885653	153.3203110761618	156.7089829867467
56.1	153.7811187020345	153.2542381037388	156.6535810464686
56.2	153.7173022619575	153.1879119543334	156.5979561513496
56.3	153.6532393633607	153.1213253876601	156.5420995170968
56.4	153.5889202864642	153.0544878112336	156.48601625737
56.5	153.5243480026282	152.9873948832946	156.4297034015272
56.6	153.4595197427264	152.9200414641692	156.373163333433
56.7	153.3944406226905	152.8524323035743	156.3163919673472
56.8	153.3291059476412	152.7845654974922	156.2593958056796
56.9	153.2635186828706	152.7164422690694	156.2021657334739
57.0	153.1976745910802	152.6480605551633	156.144708852061
57.1	153.1315723076784	152.5794190574362	156.0870223019293
57.2	153.0652197977428	152.5105197854833	156.0291031106943
57.3	152.9986040429476	152.4413683173704	155.9709552875479
57.4	152.9317381458854	152.3719517072115	155.9125772269021
57.5	152.8646157447006	152.3022735182322	155.8539701369746
57.6	152.7972360808198	152.2323390289026	155.7951276897456
57.7	152.7295963103282	152.1621450675739	155.736056149357
57.8	152.6617010931525	152.0916911500446	155.6767539949106
57.9	152.5935480248352	152.0209789947473	155.6172205328798
58.0	152.5251390464009	151.9499992762846	155.5574555091523
58.1	152.4564728338342	151.8787590962029	155.4974560698066
58.2	152.387539847871	151.8072639380338	155.4372267962203
58.3	152.3183530989548	151.7355065632911	155.3767653801149
58.4	152.2489076342181	151.6634847396294	155.3160695297759
58.5	152.1792036494035	151.5911968635052	155.2551427530932
58.6	152.1092368880562	151.5186519928543	155.1939811337462
58.7	152.0390099895269	151.4458441388093	155.1325869637357
58.8	151.9685270493213	151.3727674652392	155.0709603109036
58.9	151.8977768236704	151.2994308024515	155.0091013593541
59.0	151.8267682854945	151.2258379265284	154.9470001023549
59.1	151.755501073587	151.1519665048843	154.884676751229
59.2	151.6839693983547	151.0778396639212	154.8221120518612
59.3	151.6121766625866	151.0034440421316	154.759316238404
59.4	151.5401180744491	150.9287870571571	154.696280128272
59.5	151.4678001289266	150.8538680308916	154.6330145211891
59.6	151.3952185582375	150.7786774998522	154.5695103309519
59.7	151.3223736330506	150.7032218502063	154.5057687742701
59.8	151.2492676461478	150.627500734097	154.4417964683105
59.9	151.1758960361321	150.5515119661073	154.3775877553367
60.0	151.1022588505203	150.4752569684624	154.3131410185528
60.1	151.0283572405783	150.398734581512	154.2484610690308
60.2	150.9541890656745	150.3219446884645	154.183540237569
60.3	150.8797587167576	150.24488812015	154.1183857617266
60.4	150.8050616903884	150.1675616301268	154.0529942242165
60.5	150.730099894199	150.0899642287124	153.9873652720008
60.6	150.6548658626543	150.0121081293631	153.9214986909332
60.7	150.5793719251844	149.9339693557205	153.8553931534368
60.8	150.5036112534359	149.8555678380622	153.7890493285155
60.9	150.4275787256104	149.776897946354	153.7224695369439
61.0	150.3512830662104	149.6979520581797	153.6556562881106
61.1	150.2747148582009	149.618742239916	153.5885968710506
61.2	150.1978865585884	149.5392512683559	153.5213002382938
61.3	150.1207814790179	149.4595009561542	153.4537666149276
61.4	150.0434102582981	149.3794759596972	153.3859939721798
61.5	149.9657676377057	149.2991791797662	153.3179789405248
61.6	149.8878612716784	149.2186053691387	153.2497278362733
61.7	149.8096812683312	149.1377611730995	153.1812356542103
61.8	149.7311919133128	149.0566036608479	153.1124834687138
61.9	149.6524706774842	148.975213730163	153.0435108945955
62.0	149.5735191846204	148.8935899474537	152.974319057995
62.1	149.4942520910791	148.8116573097498	152.9048655361714
62.2	149.4147130624401	148.7294475421543	152.8351692016214
62.3	149.3348725451114	148.6469141268344	152.7652136705861
62.4	149.2548286166893	148.5641975139566	152.6950582483661
62.5	149.1744775878007	148.4811602638825	152.624638695695
62.6	149.0938537856484	148.3978450995195	152.5539792857559
62.7	149.0129600221897	148.314257269517	152.4830741941822
62.8	148.9317842466301	148.2303922668884	152.4119327670248
62.9	148.8503351556046	148.1462506238801	152.3405464439095
63.0	148.7686164335022	148.0618309306311	152.2689164664841
63.1	148.6866196947049	147.9771365481168	152.19704239073
63.2	148.6043477670511	147.89216337578	152.1249260351014
63.3	148.5218050944488	147.8069082720394	152.0525649752931
63.4	148.4389841278487	147.7213750809653	151.979961477541
63.5	148.3558813655077	147.6355676755589	151.9071149139451
63.6	148.2725073641882	147.549474041046	151.8340248300561
63.7	148.1888528750341	147.4631038452962	151.7606909411294
63.8	148.1049262564343	147.37645489498	151.6871067625046
63.9	148.0207210845994	147.2895232924327	151.6132805903391
64.0	147.9362338560612	147.2023124129712	151.5392099849523
64.1	147.8514674597563	147.1148184827495	151.4648950058417
64.2	147.7664215038567	147.0270462537001	151.39033581411
64.3	147.6810997072631	146.9389893520909	151.3155252623791
64.4	147.5954968770188	146.8506478185186	151.2404736783675
64.5	147.5096119375433	146.7620277670227	151.1651751522117
64.6	147.4234477383327	146.6731212953956	151.08962936073
64.7	147.3370027873443	146.5839312339053	151.0138355706459
64.8	147.2502812500811	146.4944563397976	150.9377954436733
64.9	147.1632248290941	146.4046456302796	150.8614819085203
65.0	147.0759352103265	146.3146021774749	150.7849468867523
65.1	146.9883631354393	146.224273401938	150.708164077215
65.2	146.9005606224286	146.1337113928631	150.6311580593054
65.3	146.8123699666641	146.0427581933892	150.5538540413427
65.4	146.7239480653302	145.951570938484	150.476326325915
65.5	146.6352420946384	145.8600967102695	150.3985498067794
65.6	146.5463000247223	145.7683951493597	150.32055047559
65.7	146.4570309337087	145.6763392646272	150.2422776623437
65.8	146.3674156301981	145.5839479350996	150.1637248682813
65.9	146.2775692517692	145.4913215567778	150.0849505706132
66.0	146.1874852231298	145.3984665771204	150.0059572291926
66.1	146.0970661060827	145.3052607998702	149.9266817356067
66.2	146.0063116318646	145.2117061579275	149.8471261136125
66.3	145.91537358206	145.117980535616	149.7673793217783
66.4	145.8240917424215	145.0239080029565	149.6873502891311
66.5	145.7324673998807	144.9294771829487	149.6070437875963
66.6	145.6406657038373	144.8348783822588	149.5265433616441
66.7	145.548461918485	144.739866713947	149.4457310197599
66.8	145.4560815015525	144.6446854121021	149.3647270672645
66.9	145.3632982231364	144.5490858189599	149.2834094292132
67.0	145.2703349419338	144.45331945397	149.2018987462099
67.1	145.1769728584184	144.3571309107826	149.1200768698787
67.2	145.0833734421203	144.2607120554852	149.0380307839345
67.3	144.9894822750387	144.1639983290984	148.9557311498268
67.4	144.8952988951433	144.0669892516901	148.8731776599807
67.5	144.8008228887047	143.9696843825068	148.7903700629193
67.6	144.7060537561943	143.8720832219151	148.7073080622353
67.7	144.6109910848507	143.7741853329742	148.623991386913
67.8	144.5156916366741	143.6760564679303	148.5404548266299
67.9	144.4199831957915	143.5774974015672	148.4565928685093
68.0	144.324037073891	143.4787064172939	148.3725104594613
68.1	144.2277955414306	143.3796167769077	148.2881722317568
68.2	144.1312581332703	143.2802280048045	148.2035779051012
68.3	144.0344243653252	143.1805395870132	148.1187271909932
68.4	143.937293791768	143.0805510595781	148.0336197937014
68.5	143.8398658869041	142.9802619067529	147.9482554313379
68.6	143.7421402372117	142.8796716685898	147.8626337926929
68.7	143.6441163120996	142.7787797987156	147.7767545978688
68.8	143.5458563733309	142.6776594143108	147.6906534740742
68.9	143.4471716820742	142.5760892355096	147.6042223255261
69.0	143.348250058794	142.4742895248767	147.517568661364
69.1	143.2490281883771	142.3721861688812	147.430656241065
69.2	143.149505591389	142.2697786469404	147.3434847513585
69.3	143.0496817731398	142.1670664557325	147.2560539054074
69.4	142.949556262065	142.064049095655	147.1683633776756
69.5	142.8491284969778	141.9607260030397	147.0804128804016
69.6	142.7483980043015	141.857096668953	146.9922020847358
69.7	142.6473642695762	141.753160562327	146.9037306966721
69.8	142.546026762192	141.6489171326872	146.8149983887151
69.9	142.4443849768983	141.5443658651575	146.726004854613
70.0	142.3424383886438	141.4395062014684	146.6367497779532
70.1	142.2401864757843	141.3343375945774	146.5472328332904
70.2	142.1376287092229	141.2288595185466	146.4574536965784
70.3	142.0347645607671	141.1230714063565	146.3674120826227
70.4	141.9315934905208	141.0169727175343	146.277107618904
70.5	141.8281149643968	140.9105628697787	146.1865400047722
70.6	141.7243284459496	140.8038413195476	146.0957089123089
70.7	141.620233382401	140.6968074971526	146.0046139984945
70.8	141.5158292417869	140.5894608402345	145.913254950452
70.9	141.4111154671042	140.481800777335	145.821631428627
71.0	141.306091497357	140.3738266877566	145.729743090428
71.1	141.2007567861859	140.2655380526579	145.6375896149133
71.2	141.0951107606079	140.1569342751826	145.5451706565769
71.3	140.989152864925	140.0480147387198	145.4524858585845
71.4	140.8828825239974	139.9387788838418	145.3595348884915
71.5	140.7762991893177	139.8292261085117	145.2663174121765
71.6	140.6694022485261	139.7193557891717	145.1728330745495
71.7	140.5621911679201	139.6091673592192	145.0790815382566
71.8	140.4546653186861	139.4986601959295	144.9850624266571
71.9	140.3468241632994	139.3878336849124	144.8907753913163
72.0	140.2386670389244	139.2766872152197	144.7962200910361
72.1	140.1301934313013	139.1652201591899	144.7013961785721
72.2	140.0214027356556	139.0534319389554	144.6063032875659
72.3	139.9122942915755	138.9413218513623	144.5109410203079
72.4	139.802867545125	138.8288893347272	144.4153090665378
72.5	139.6931218672508	138.7161337136849	144.319407023193
72.6	139.5830566614227	138.6030543952702	144.2232345370731
72.7	139.4726712895578	138.4896506731635	144.1267912267248
72.8	139.3619651561789	138.3759219450165	144.030076744288
72.9	139.2509376118821	138.2618675348284	143.9330906926133
73.0	139.1395880363241	138.1474868138552	143.8358326967756
73.1	139.027915820546	138.032779098206	143.7383023805669
73.2	138.9159202945609	137.9177437427913	143.6404993581035
73.3	138.8036008466595	137.8023800575693	143.542423268049
73.4	138.6909567990413	137.6866873830295	143.4440737043749
73.5	138.5779875316224	137.5706650449579	143.3454502584415
73.6	138.4646923807568	137.454312324052	143.2465525745332
73.7	138.3510709466034	137.3376286373862	143.1473803281508
73.8	138.2371217536229	137.2206130782559	143.0479328680349
73.9	138.1228449683393	137.1032651862885	142.9482100619099
74.0	138.0082396654518	136.9855841414964	142.8482113899291
74.1	137.8933051195585	136.8675692577351	142.7479364868946
74.2	137.7780406817588	136.7492198258387	142.6473849399653
74.3	137.6624456738257	136.6305351366586	142.5465563143707
74.4	137.5465193852001	136.5115144676402	142.4454502244658
74.5	137.4302611293986	136.392157084504	142.3440662497645
74.6	137.3136702086561	136.2724622347587	142.2424039700952
74.7	137.1967459339782	136.1524292405023	142.1404629702793
74.8	137.0794875608214	136.0320573509307	142.0382428328485
74.9	136.9618944501502	135.9113457472836	141.9357431145358
75.0	136.843965809895	135.7902937649511	141.8329634067175
75.1	136.7257009345868	135.6689005983234	141.7299032639753
75.2	136.6070991210289	135.5471655185328	141.626562277616
75.3	136.4881596183606	135.4250877440787	141.5229399937992
75.4	136.3688816800342	135.3026664810386	141.4190359838994
75.5	136.2492645948619	135.1799009640015	141.314849796598
75.6	136.1293075834843	135.0567904499949	141.2103809661364
75.7	136.0090099292968	134.9333341092602	141.1056291037158
75.8	135.8883708299615	134.8095311539746	141.0005937017213
75.9	135.7673895817495	134.6853808010891	140.8952743533249
76.0	135.646065375318	134.5608822247468	140.7896705796992
76.1	135.5243974203412	134.4360346254266	140.6837819170388
76.2	135.4023849788874	134.3108372022189	140.5776079140946
76.3	135.2800272565486	134.1852890968984	140.4711481136679
76.4	135.157323446409	134.0593894966535	140.3644020143479
76.5	135.0342727638266	133.9331376045313	140.2573691964386
76.6	134.9108744456815	133.8065325423107	140.1500491527309
76.7	134.7871276212594	133.6795734571336	140.0424414070079
76.8	134.6630314937924	133.5522595439841	139.9345454886412
76.9	134.5385852868783	133.4245898718241	139.8263609157415
77.0	134.4137881522207	133.2965636534168	139.7178871923192
77.1	134.2886392334753	133.1681799534774	139.6091238115004
77.2	134.1631377300059	133.0394379361867	139.500070352633
77.3	134.0372828052512	132.9103367392079	139.3907262367833
77.4	133.911073606966	132.7808754231145	139.281090999166
77.5	133.7845092551989	132.6510531131242	139.1711641403156
77.6	133.657588915244	132.5208689080099	139.0609451514455
77.7	133.5303117223463	132.3903218777449	138.9504335165601
77.8	133.4026768050661	132.2594111935863	138.839628727623
77.9	133.2746832467736	132.1281357911926	138.7285302649649
78.0	133.1463302258875	131.9964948854231	138.6171376088002
78.1	133.0176168433978	131.8644874369197	138.5054502753727
78.2	132.8885421820322	131.7321125751356	138.3934676510956
78.3	132.7591053199717	131.5993692748493	138.2811892865382
78.4	132.629305399945	131.4662566551327	138.1686145881532
78.5	132.4991414386923	131.3327736976778	138.0557430698241
78.6	132.3686125623954	131.1989194657746	137.9425741743905
78.7	132.2377178532163	131.0646929961407	137.8291073396645
78.8	132.1064563050734	130.9300932655268	137.7153420386746
78.9	131.9748270804179	130.7951192668775	137.6012777154869
79.0	131.8428291386142	130.659770095195	137.4869137875727
79.1	131.7104615362238	130.5240446400673	137.3722497220481
79.2	131.5777233805422	130.3879419148835	137.2572849469816
79.3	131.4446136149799	130.2514609505031	137.1420188951606
79.4	131.3111312719937	130.1146006594826	137.0264510184516
79.5	131.1772754279878	129.9773600131225	136.9105807106164
79.6	131.0430450405763	129.8397379844242	136.7944073725498
79.7	130.9084390558169	129.7017335196744	136.6779304935114
79.8	130.77345664821	129.5633455329789	136.5611493990945
79.9	130.6380966483893	129.4245729687521	136.4440635902692
80.0	130.5023580410511	129.2854147566507	136.3266724012063
80.1	130.3662398273811	129.1458698033976	136.2089752570925
80.2	130.2297409744347	129.0059370582105	136.0909715516808
80.3	130.0928604520287	128.8656153689036	135.9726606570764
80.4	129.9555971579229	128.7249036183051	135.8540420362483
80.5	129.8179500444369	128.5838006756105	135.7351149602146
80.6	129.6799180458835	128.4423055034549	135.6158789363518
80.7	129.5415001209259	128.300416903865	135.4963332247364
80.8	129.4026951400801	128.158133699631	135.3764772761866
80.9	129.2635020536771	128.0154547992021	135.2563103788915
81.0	129.1239197441605	127.8723789887889	135.1358319521833
81.1	128.9839470368168	127.7289051213875	135.0150413604094
81.2	128.8435828572871	127.5850320613833	134.89393794479
81.3	128.702826123561	127.4407585012674	134.7725209943579
81.4	128.561675638902	127.296083357019	134.6507899693233
81.5	128.4201302786127	127.1510053976422	134.5287441282032
81.6	128.2781888966973	127.0055233433101	134.4063828080552
81.7	128.1358502887987	126.8596360123504	134.2837053579684
81.8	127.9931133093625	126.7133421556983	134.1607111630226
81.9	127.8499768283756	126.5666405458141	134.0373994003183
82.0	127.7064395641716	126.4195299165764	133.9137694822497
82.1	127.56250041682	126.2720089451879	133.7898207278375
82.2	127.4181580750423	126.1240764266287	133.6655523786466
82.3	127.2734113385322	125.975731046547	133.5409638075621
82.4	127.1282590843962	125.8269715367065	133.4160542607253
82.5	126.982699957485	125.6777964820477	133.2908230564816
82.6	126.8367327756746	125.5282047104609	133.1652694657883
82.7	126.6903562069652	125.3781948760027	133.0393928052407
82.8	126.5435690448093	125.2277654744288	132.9131922718376
82.9	126.3963699927602	125.0769153491814	132.7866672027745
83.0	126.2487578256555	124.9256430075264	132.6598168494142
83.1	126.1007311378905	124.7739471786303	132.5326404778903
83.2	125.9522887157428	124.6218264182216	132.4051373192044
83.3	125.8034291333178	124.4692792679466	132.2773066493643
83.4	125.654151152156	124.3163044505628	132.1491476719053
83.5	125.5044534453147	124.1629004462421	132.020659661159
83.6	125.354334564316	124.009065867045	131.8918418481945
83.7	125.2037932869982	123.8547993478534	131.7626934636336
83.8	125.0528281102611	123.7000993220686	131.6332137248569
83.9	124.901437646182	123.5449642955288	131.5034018043185
84.0	124.7496205906538	123.3893928863205	131.3732569694271
84.1	124.5973755329991	123.2333835635853	131.2427783611253
84.2	124.4447009299032	123.0769348539439	131.1119652922975
84.3	124.2915955353019	122.9200452121655	130.9808168208112
84.4	124.1380577582667	122.7627131012463	130.8493322432283
84.5	123.9840861973919	122.6049369955175	130.7175106380017
84.6	123.8296794439744	122.4467153632634	130.5853513052226
84.7	123.6748358764178	122.2880465213868	130.4528533295536
84.8	123.5195541715902	122.1289291036152	130.3200158833472
84.9	123.3638327981085	121.969361399803	130.1868380922254
85.0	123.2076700680328	121.8093416873354	130.0533191472172
85.1	123.0510646613884	121.6488685481417	129.9194582485478
85.2	122.8940149248404	121.4879401781029	129.7852543891975
85.3	122.7365193384245	121.3265550652275	129.650706814701
85.4	122.5785763858899	121.1647114187725	129.5158146139936
85.5	122.4201843197663	121.0024077714557	129.3805769532102
85.6	122.2613416525427	120.8396421197754	129.2449928857893
85.7	122.102046940176	120.6764129683621	129.1090614984782
85.8	121.9422983160247	120.5127185836982	128.9727819088477
85.9	121.7820942934307	120.3485572094695	128.836153236949
86.0	121.6214330955479	120.1839270331943	128.6991745441657
86.1	121.460313171567	120.0188263439919	128.5618449153564
86.2	121.2987327974558	119.8532533217984	128.4241634148451
86.3	121.1366902835239	119.6872063336778	128.2861291483752
86.4	120.97418396919	119.5206832998556	128.1477411021389
86.5	120.8112121132052	119.3536824934599	128.0089983706639
86.6	120.6477729159325	119.1862021849521	127.8698999818428
86.7	120.483864722689	119.018240384475	127.7304450046398
86.8	120.3194856867798	118.8497952419039	127.5906323639733
86.9	120.1546340948634	118.6808648297275	127.4504611781916
87.0	119.9893081239798	118.5114472775322	127.3099304566302
87.1	119.8235059448398	118.341540641828	127.169039113368
87.2	119.6572256847829	118.1711430274096	127.0277862455225
87.3	119.490465555433	118.0002524073197	126.8861708014132
87.4	119.3232236159372	117.8288667965442	126.7441918306403
87.5	119.1554982855937	117.6569842352356	126.6018481523354
87.6	118.9872873571404	117.4846025764497	126.4591388884676
87.7	118.8185889838324	117.3117199856244	126.3160629449661
87.8	118.6494013488685	117.1383342263048	126.1726191754538
87.9	118.4797222543332	116.9644433362988	126.0288067008655
88.0	118.3095500983714	116.7900451766467	125.8846242801553
88.1	118.1388825708206	116.6151374801566	125.7400709518549
88.2	117.9677179447209	116.4397184869548	125.5951455637084
88.3	117.7960539534644	116.2637856213723	125.4498471181257
88.4	117.623888701366	116.087337032275	125.3041744073806
88.5	117.4512201198359	115.910370383441	125.1581263462211
88.6	117.2780460595387	115.7328834901107	125.0117019682091
88.7	117.104364498973	115.5548739952932	124.864899909827
88.8	116.930173455553	115.3763397741151	124.7177191409456
88.9	116.7554704986781	115.1972786350069	124.570158590227
89.0	116.5802537077704	115.0176880167507	124.4222169204004
89.1	116.4045207630221	114.8375658024364	124.2738931196183
89.2	116.2282696069374	114.6569095693233	124.1251860002882
89.3	116.0514980447524	114.4757169546076	123.9760943781299
89.4	115.8742036122986	114.2939855388988	123.8266169676463
89.5	115.6963844260473	114.1117129651715	123.6767526742201
89.6	115.5180378419551	113.9288968585212	123.5265003308164
89.7	115.3391617013267	113.7455345444995	123.3758585467656
89.8	115.1597537843652	113.56162368481	123.2248261349789
89.9	114.9798115812571	113.377161608647	123.0734020563792
90.0	114.7993328160889	113.1921461283067	122.921584758361
90.1	114.6183151557152	113.0065744278448	122.7693732663727
90.2	114.436756036446	112.8204438815708	122.6167661471069
90.3	114.2546532181721	112.6337521210191	122.4637620992489
90.4	114.0720041422661	112.4464961367767	122.3103598588534
90.5	113.8888063235992	112.2586736544979	122.1565581927651
90.6	113.7050572367973	112.0702815551623	122.0023557982405
90.7	113.5207545520991	111.8813177001471	121.847751137515
90.8	113.3358951578005	111.6917788970688	121.6927431463779
90.9	113.1504772061283	111.5016623545089	121.5373302927344
91.0	112.9644975505256	111.3109656424647	121.3815113272264
91.1	112.7779538940567	111.1196854462135	121.2252848416009
91.2	112.5908433737932	110.9278193056719	121.0686494530039
91.3	112.4031632565	110.7353642033819	120.9116038059889
91.4	112.2149111812041	110.5423171276889	120.7541464527352
91.5	112.026084022806	110.3486752460758	120.5962760421933
91.6	111.8366791201341	110.1544354960483	120.437991084916
91.7	111.6466939071683	109.9595949335913	120.2792901753137
91.8	111.4561251255892	109.764150507166	120.1201717281852
91.9	111.2649703984967	109.5680989560559	119.9606345176055
92.0	111.0732265769193	109.3714374947306	119.8006770019904
92.1	110.8808906711293	109.1741628515652	119.6402975165557
92.2	110.6879600095982	108.9762717524162	119.4794947353879
92.3	110.4944314116132	108.7777611400712	119.3182671181169
92.4	110.3003018682324	108.5786276754762	119.156613160264
92.5	110.1055687537832	108.3788681775196	118.9945312257443
92.6	109.9102282565207	108.1784790219886	118.8320198118782
92.7	109.7142777752323	107.9774573925185	118.6690773886766
92.8	109.517714066515	107.7757995305585	118.5057021701787
92.9	109.3205342166102	107.5735018322155	118.3418930768842
93.0	109.1227346555032	107.3705614582212	118.1776479455547
93.1	108.9243122840087	107.1669744950924	118.0129653833506
93.2	108.7252637178079	106.9627373009146	117.8478436708088
93.3	108.5255859695128	106.7578465775047	117.6822812766385
93.4	108.325275621233	106.5522985016365	117.5162766874747
93.5	108.1243290710998	106.3460896389474	117.3498280145309
93.6	107.9227430999518	106.1392160954284	117.1829334614965
93.7	107.7205140726917	105.9316741872146	117.015591243521
93.8	107.5176387919366	105.7234603490162	116.8478000964066
93.9	107.3141135051735	105.5145702773921	116.6795579605917
94.0	107.1099345318074	105.3050007503866	116.5108631169639
94.1	106.905098615165	105.0947471044773	116.3417137708539
94.2	106.6996019295751	104.8838060267396	116.1721083861272
94.3	106.4934407365404	104.6721732357128	116.0020446464951
94.4	106.2866115544973	104.4598444788673	115.8315211963783
94.5	106.0791101458991	104.2468162571086	115.6605360828102
94.6	105.8709333855532	104.0330838712473	115.4890873782011
94.7	105.6620770152471	103.8186430581189	115.3171732506619
94.8	105.4525370982256	103.6034900997035	115.1447916740606
94.9	105.2423095823531	103.3876205723465	114.9719412128481
95.0	105.0313908962543	103.1710293600168	114.798619275438
95.1	104.819776553472	102.9537135190208	114.6248246391704
95.2	104.6074627417961	102.7356671486995	114.4505546916002
95.3	104.3944455070659	102.5168866368859	114.2758079034348
95.4	104.1807198471631	102.2973669252783	114.1005820626727
95.5	103.9662827956356	102.0771038710323	113.9248752623349
95.6	103.7511291772936	101.8560924835437	113.7486853556532
95.7	103.5352548802855	101.6343282322895	113.5720103823112
95.8	103.3186552422082	101.4118058290343	113.3948484034794
95.9	103.1013265405839	101.1885212516947	113.2171971259466
96.0	102.8832634964238	100.9644690668073	113.0390544589771
96.1	102.6644624274693	100.7396440827856	112.8604182434786
96.2	102.4449179652187	100.5140418830354	112.6812862635795
96.3	102.2246259504997	100.2876568992773	112.5016569662777
96.4	102.0035812805792	100.0604843322398	112.321527418794
96.5	101.7817797444876	99.83251843451882	112.1408955974789
96.6	101.5592160373703	99.6037543579411	111.9597596870502
96.7	101.3358854661099	99.3741868213604	111.7781169354801
96.8	101.1117827354682	99.14380983121352	111.595965192931
96.9	100.8869036080351	98.91261802769588	111.4133025119522
97.0	100.6612422528032	98.68060691416308	111.2301257171749
97.1	100.4347935751359	98.44776949966148	111.0464334318341
97.2	100.2075528237216	98.21410050445768	110.8622227958667
97.3	99.97951483454104	97.97959410748048	110.67749137415
97.4	99.75067399117728	97.74424460612592	110.4922372253283
97.5	99.5210244235026	97.50804547166116	110.3064572311046
97.6	99.29056206077811	97.270991650755	110.1201492880743
97.7	99.05927901019228	97.033076600836	109.9333112807427
97.8	98.82717184842689	96.79429360746546	109.7459400113181
97.9	98.59423437060624	96.55463727307728	109.5580333032896
98.0	98.36045994291943	96.3141008483944	109.3695886687961
98.1	98.12584388529602	96.07267665228062	109.1806033428263
98.2	97.89037901577274	95.83036072191426	108.9910748043939
98.3	97.65406071156916	95.58714373417	108.8010002452341
98.4	97.4168814102638	95.34302048266562	108.6103771483837
98.5	97.17883615181748	95.09798405173872	108.4192031437532
98.6	96.93991836970912	94.85202728108526	108.2274750273485
98.7	96.70012128959668	94.60514319877744	108.0351901246947
98.8	96.45944015900136	94.35732384220928	107.8423456627244
98.9	96.21786608661156	94.10856351529392	107.6489389609044
99.0	95.97539325224912	93.85885441828428	107.4549672223839
99.1	95.73201580513104	93.60818796141012	107.2604272876939
99.2	95.48772554337968	93.35655842855653	107.0653168001263
99.3	95.24251790997796	93.10395598187934	106.8696324518542
99.4	94.99638299715136	92.85037470672356	106.6733714240353
99.5	94.74931586208685	92.59580571487878	106.4765303805811
99.6	94.50130858689404	92.34024176373072	106.2791066475636
99.7	94.2523543751474	92.0836731009504	106.0810971955911
99.8	94.00244422861122	91.8260933115478	105.8824986000491
99.9	93.7515728738182	91.56749281608728	105.6833077706008
100.0	93.49973022972247	91.30786475484766	105.483522195403
100.1	93.24691202161034	91.04719734447374	105.2831381339409
100.2	92.9931069133174	90.78548565692796	105.0821528305422
100.3	92.73830851597778	90.52271760546924	104.8805620411545
100.4	92.4825086655824	90.25888563968336	104.6783637520636
100.5	92.22569962011166	89.99397949883458	104.4755535020648
100.6	91.96787150341004	89.72799230423045	104.2721284145539
100.7	91.7090176507344	89.460911307678	104.0680851771747
100.8	91.4491283013037	89.19272860662657	103.8634208014002
100.9	91.18819500045528	88.92343448568778	103.658131049424
101.0	90.92621033337204	88.6530182096772	103.4522120204162
101.1	90.66316203668922	88.38147122889043	103.2456612388577
101.2	90.399044895428	88.10878078506008	103.0384739924678
101.3	90.13384718207884	87.83493733482611	102.8306482340679
101.4	89.8675587417451	87.55993088300114	102.622178961592
101.5	89.60017113824642	87.2837509649009	102.4130625574935
101.6	89.331675548277	87.00638505638327	102.203296348113
101.7	89.06206239123325	86.72782201526962	101.9928743340171
101.8	88.79131833604038	86.44805216271716	101.7817954272472
101.9	88.51943619931934	86.16706225504477	101.5700528906052
102.0	88.24640379631988	85.88484073348165	101.3576444506255
102.1	87.97221256224147	85.60137608640915	101.1445675205595
102.2	87.69685040366026	85.3166545406424	100.9308147645343
102.3	87.42030604911949	85.03066663758646	100.7163839941329
102.4	87.14256892890008	84.7433964213173	100.5012704466385
102.5	86.86362735823435	84.45483373788745	100.2854708885028
102.6	86.58347071070781	84.16496416360103	100.0689804479521
102.7	86.30208483329918	83.87377372398365	99.85179520846472
102.8	86.01946190038744	83.581248069879	99.6339095284604
102.9	85.73558767611883	83.287375029731	99.41532101941476
103.0	85.45045035541932	82.99214073365904	99.19602346871044
103.1	85.16403476072168	82.69552957614079	98.9760131991062
103.2	84.87632943886098	82.39752748590303	98.75528538782396
103.3	84.58732227534783	82.09811694341609	98.53383659251388
103.4	84.29699967167761	81.79728965746529	98.3116602084204
103.5	84.00535023108982	81.49502059604146	98.08875375623838
103.6	83.71235731952501	81.19130173588816	97.86510821001296
103.7	83.4180084040031	80.8861117117282	97.64072424159096
103.8	83.12228523773027	80.57943736253337	97.4155927417023
103.9	82.82517908958735	80.27125655175963	97.18971151502951
104.0	82.52666892529778	79.96156054025482	96.96307422450828
104.1	82.22674808158152	79.65032447673319	96.7356738706485
104.2	81.92539512901337	79.33753231276462	96.50750986095797
104.3	81.62259322158968	79.02316602555167	96.27857392655268
104.4	81.31833104907388	78.7072099854324	96.04885939734064
104.5	81.01258897368679	78.38963843442693	95.81836392634968
104.6	80.7053516897245	78.07043815350717	95.58708117248264
104.7	80.3965962414451	77.74958658343294	95.3550053049578
104.8	80.08631427372931	77.42706749658306	95.12212993100462
104.9	79.77448961340326	77.10285032073521	94.8884491759717
105.0	79.46109286542786	76.77691681467658	94.65396122710276
105.1	79.14611162360066	76.44925589120864	94.41865425399158
105.2	78.82953004356511	76.11983576291712	94.18252576863058
105.3	78.51132592009264	75.78863040419185	93.94557101425548
105.4	78.19147713425444	75.45562122205094	93.70778166120802
105.5	77.8699679321266	75.12078750560094	93.46915223550842
105.6	77.546771166472	74.78410155681797	93.22967541404228
105.7	77.22187455091729	74.44553808645689	92.98934748440176
105.8	76.89525145222825	74.10507809381636	92.74815856022256
105.9	76.56687662934786	73.76268021750194	92.5061079875135
106.0	76.23674098271286	73.41832613029217	92.26318022945524
106.1	75.90480479404282	73.0719939577639	92.0193756066577
106.2	75.57106042346898	72.723654364655	91.77468184042624
106.3	75.2354631556141	72.37326301543516	91.52910018615285
106.4	74.89801404400099	72.02080605041269	91.28261997649491
106.5	74.55866437552413	71.66626023653068	91.0352306259657
106.6	74.21740071580287	71.30956887754746	90.7869282490702
106.7	73.87420050989296	70.95072384937652	90.53769846223804
106.8	73.52902273276338	70.58966779498513	90.28755326895411
106.9	73.18185515539975	70.22639348393353	90.03645847087272
107.0	72.83264084340011	69.86086575057327	89.78442886963681
107.1	72.48140693024175	69.49301798226888	89.5314429122811
107.2	72.12806323764119	69.1228411822035	89.27749925550594
107.3	71.77261356207754	68.75027868920938	89.02258529659379
107.4	71.41501724373423	68.37532048014043	88.76669593509855
107.5	71.0552390994115	67.99789804284835	88.50982706826797
107.6	70.69324830892116	67.61798143244161	88.25196277000477
107.7	70.32901686358369	67.23552652373972	87.99309833520046
107.8	69.96247293650318	66.85052867083935	87.73322629208603
107.9	69.59364137521275	66.46287710005417	87.47233462756044
108.0	69.22245408656059	66.07254373926833	87.21041360094205
108.1	68.8488607686499	65.67949943458828	86.94747354256648
108.2	68.47285979570992	65.2836972530252	86.68346472977814
108.3	68.09434009442663	64.8851054509062	86.4184097264594
108.4	67.71333686682064	64.48362137817594	86.15228751870498
108.5	67.32980451017661	64.07916324059795	85.88511031892335
108.6	66.94366510462146	63.67177635529091	85.61682412321463
108.7	66.55486809393018	63.26132799462449	85.34744437633599
108.8	66.16336122321142	62.84782277172894	85.07699641532523
108.9	65.76915298866346	62.43115058185003	84.80539523047618
109.0	65.37215875060993	62.01122886231746	84.53267454987146
109.1	64.97224566111838	61.58805377730997	84.25882520270859
109.2	64.56951268567077	61.1614815062855	83.98383317863855
109.3	64.16377846023649	60.73145185295095	83.70774893609496
109.4	63.75509648584493	60.29801403783829	83.4304112048963
109.5	63.34335579752626	59.86092498533196	83.15192449158548
109.6	62.92845093095922	59.42025997715464	82.87223922454261
109.7	62.5103919242439	58.97585864727239	82.59133415065455
109.8	62.08907348824062	58.52759110256211	82.30923873123669
109.9	61.66450476575149	58.07542330567978	82.02589037968423
110.0	61.23645333245705	57.61926132305505	81.7413383176737
110.1	60.80500974781457	57.15905704127978	81.455485358949
110.2	60.37008027482145	56.69478152034511	81.1683149329915
110.3	59.93156152415688	56.22604403799832	80.87986232404711
110.4	59.48919736835111	55.75297778537168	80.59022871872557
110.5	59.04319201383387	55.275185780812	80.29931153484434
110.6	58.59330975757369	54.79293685793456	80.0069724089684
110.7	58.13950437349694	54.30599641886145	79.71332194471469
110.8	57.68164451074055	53.81399705590211	79.41833364565463
110.9	57.21966440996022	53.31696389383682	79.12201310527244
111.0	56.75346829835782	52.81487508551525	78.82424855936918
111.1	56.2829099072021	52.3074557431995	78.52512394347913
111.2	55.80785240943418	51.79458434748287	78.22458439749876
111.3	55.3283465387163	51.27595825304317	77.92262143802087
111.4	54.84406049687199	50.7516636863077	77.61921211145383
111.5	54.35501490483365	50.22132593651641	77.31433306843685
111.6	53.86104119220657	49.68485403579662	77.00798181550776
111.7	53.36201638147037	49.14193630838872	76.70011950931423
111.8	52.85774742494387	48.59240224240015	76.39077549063421
111.9	52.34809834228695	48.03608765777038	76.07988322945313
112.0	51.83290447817774	47.47270135578604	75.76744813478169
112.1	51.3120755097686	46.90195158622911	75.45344339766605
112.2	50.7853283268872	46.32375216956573	75.13783018726846
112.3	50.25259385411668	45.73759346862971	74.82060939121585
112.4	49.71351908251999	45.14327264961418	74.5017985399052
112.5	49.16811520498248	44.54038345228953	74.18131130701575
112.6	48.61600054233647	43.92873683261649	73.85913309101764
112.7	48.05695754217996	43.30777753488164	73.53529172892122
112.8	47.49077105979855	42.67724788632093	73.20972937205775
112.9	46.91722316029679	42.03664393514423	72.88240622160318
113.0	46.33597224667529	41.38545735094997	72.55335777822346
113.1	45.74677815124127	40.72331621114811	72.22249037128242
113.2	45.14925045105181	40.04959187396198	71.88982664952968
113.3	44.54322130246964	39.3636146547952	71.55531435424045
113.4	43.92802357207779	38.66492511407073	71.2189657443491
113.5	43.30376053678182	37.95254739597362	70.88070465875465
113.6	42.66952088954338	37.22595754229772	70.54056120803713
113.7	42.02521847409096	36.48420566013203	70.19843481295983
113.8	41.37014189176181	35.72636698028588	69.8543545171427
113.9	40.7035752547178	34.94923235171558	69.50894021965584
114.0	40.02556668050994	34.15567353546197	69.16088267712824
114.1	39.33519503053385	33.34246883238177	68.81076681958365
114.2	38.63180190665059	32.5081381898123	68.45856330926784
114.3	37.91466031358807	31.65101978320525	68.10423967113466
114.4	37.18296820706078	30.76918855369617	67.74776637031441
114.5	36.43586439359924	29.86051593954483	67.38909403250197
114.6	35.67235709419237	28.92241723342932	67.0282058113979
114.7	34.89138046030784	27.95194355376066	66.66506120411955
114.8	34.09171662995971	26.94559870686744	66.29962463153001
114.9	33.27202842273857	25.89924970422892	65.93184881469986
115.0	32.43081296313176	24.80781040580238	65.5616959817647
115.1	31.56630397500057	23.66506349247016	65.18913524300459
115.2	30.67649576604565	22.46338052403719	64.81410124867348
115.3	29.75919265188681	21.19245474935883	64.43657045645173
115.4	28.81159914831647	19.83967652842056	64.05646294415268
115.5	27.8305727484364	18.38689669675314	63.67373776891159
115.6	26.81529050484948	16.79987250898694	63.28871939020727
115.7	25.75675720892239	15.05160342202779	62.90075020375229
115.8	24.65130583385659	13.07163854611809	62.50996484901886
115.9	23.49499120968135	10.7202191177918	62.11667870573192
116.0	22.27590086604193	7.689511337268712	61.72024264132904
116.1	20.97543875912946	2.163120409433646	61.31681561423259
116.2	19.22646385061977	0.0019008816564358	60.76745923855889
116.3	17.26064934052485	0.0020547477860085	60.19887950333011
116.4	15.03903433496105	0.0005763343330806	59.62374608970638
116.5	12.41919512737332	0.0008319172777194	59.04266928500867
116.6	9.068448172963189	0.0002133756029678	58.45480664829044
116.7	3.165008043788183	0.0002716441930936	57.8608025231732
116.8	0.0410155665257643	0.0059426373248761	56.9963410236185
116.9	0.0147915357207848	0.0048024710510098	56.07355696743242
117.0	0.0042346582265335	3.998023501110431e-05	55.13401957591166
117.1	0.0287487414444574	0.0001310659383932	54.17730597914695
117.2	0.0002867413413261	0.0001969538619753	53.20153276306967
117.3	0.0004014917311802	0.000158441215711	52.20604734937837
117.4	0.0003408731263459	0.0002554865667174	51.18983668304612
117.5	0.0005828038393742	0.0030832645492362	50.15156092759853
117.6	0.0021525363861952	3.767935454542258e-05	49.08907226038529
117.7	7.771600689783064e-05	0.0001015071520024	48.00203050121431
117.8	7.840539372938592e-05	0.0001013230808797	46.88819553476521
117.9	7.352586098074195e-05	3.402567479253356e-06	45.74550885152316
118.0	6.089291381862274e-05	4.607831765609662e-06	44.57160716864004
118.1	0.0	0.0	0.0
118.2	0.0	0.0	0.0
118.3	0.0957208150292219	0.0125355966666659	0.0001086703294188
118.4	0.0042502979204563	0.0022865576169903	2.610015892342118e-06
118.5	0.0044775261483395	0.0073692019723304	5.290528681222798e-06
118.6	0.0044361508168529	0.000262899770293	8.507428857465958e-07
118.7	0.0027495995279471	1.857783081762055e-05	0.0007844080342791
118.8	0.0027907460409905	0.0003589508174836	1.405193766405831e-06
118.9	3.080592801794018e-05	1.350720869711321e-06	1.372603282218605e-09
119.0	0.0001846732624791	4.10779522448261e-06	5.874240775902599e-05
119.1	0.0001420455286647	2.900610912521137e-05	0.0046680554787601
119.2	0.0009161793942198	5.645704298410527e-05	0.0005001459691617
119.3	3.309281476957087e-05	0.0001594349459881	0.001228736346531
119.4	0.0001058579904393	1.297101534049238e-05	0.0017751804572968
119.5	1.191215892371962e-05	8.640884997480798e-06	8.846346178435579e-05
119.6	0.0007677660666243	0.0005648573464255	0.0143781598857997
119.7	0.0	0.0	0.0
119.8	0.0	0.0	0.0
119.9	7.397350061823192e-05	1.080952651543868e-05	0.0005207282865207
120.0	0.001825815374652	0.0004600132997546	0.0064679268861177
120.1	0.0005799695917436	2.864677876916424e-05	0.0055564015018945
120.2	2.345586406664048e-05	2.948952810333187e-05	0.0029042644953333
120.3	7.251075169651574e-05	6.641963425638416e-06	8.701245569912114e-05
120.4	9.028416829190165e-05	1.558054654168652e-05	4.394480676273893e-05
120.5	7.84474779205177e-06	0.0015410829143339	0.0007910006988964
120.6	0.0004663438167399	0.0023304038757971	0.0016452135181776
120.7	0.0003780521206835	6.542962395570009e-06	1.450523051477571e-05
120.8	0.000107140006167	3.419526894747496e-06	3.664330582716661e-05
120.9	7.917400976466778e-05	0.0014985523546119	0.0032438437651243
121.0	9.067995101134893e-08	4.533647097544039e-06	4.047960654286159e-05
121.1	0.0004620823335443	0.0008614367960131	0.0011026067803795
121.2	2.552464118705771e-05	8.943784632976514e-06	6.740207082785623e-06
121.3	0.0004757975407513	1.68532909784019e-05	3.131160737114518e-05
121.4	2.248636646976674e-07	1.830045599300279e-06	2.14503157315471e-06
121.5	2.527528968514127e-05	0.0004507063740317	0.0002324142115432
121.6	4.151061205347786e-06	1.71366712363943e-06	6.122979282067746e-07
121.7	2.51475743487775e-05	0.0021909538417902	0.0014299232562945
121.8	2.803471131804789e-06	3.018075452342564e-08	1.132182827090669e-07
121.9	2.053214481558667e-05	0.002108031120999	0.0006237435344099
122.0	7.74668926751435e-06	9.24161957870102e-07	8.707676804190099e-07
122.1	0.0001388691036734	0.0014165816345169	0.0009805280363774
122.2	0.0001556902903294	0.0005754773800705	0.0007525090267099
122.3	3.101304674119761e-05	2.775734384329433e-07	3.702044512656527e-07
122.4	5.617239728308074e-05	4.074281432176166e-06	1.240325570627372e-05
122.5	4.188594280863093e-05	0.0010350958021519	0.0007877839010465
122.6	2.108193967058131e-05	6.211956335895553e-06	1.525053086929497e-05
122.7	5.728700402360707e-05	0.0023637486752264	0.001066157355636
122.8	8.230735235658321e-06	0.0017639852463711	0.0006879220999539
122.9	2.56912420527141e-05	0.0013346273752996	0.0008869157978521
123.0	4.567855894184212e-05	0.0016641519678039	0.0004532902999741
123.1	7.62348572776039e-05	0.0006610370805049	0.0012339498480672
123.2	3.72556808196622e-05	1.635100806636811e-05	3.711894639253405e-05
123.3	0.0004524696374105	0.0002825150832501	4.788531277769596e-06
123.4	0.0006445756888368	0.0001061706118356	2.355416195551858e-06
123.5	5.732539557451231e-05	7.375917835394335e-06	6.881048251689646e-05
123.6	2.620875749853626e-05	0.0008323272169275	5.110217548869493e-05
123.7	2.248604472948005e-05	0.0008684708457676	0.0015319576337352
123.8	9.212936776195896e-05	0.0009031612629503	0.0014786878826037
123.9	3.967641252781645e-06	5.823432979762706e-06	4.127057447510448e-06
124.0	3.997703402767506e-06	5.921294016680575e-06	4.041354672116325e-06
124.1	5.908648058222856e-06	3.3858008094757e-05	7.535536143970172e-05
124.2	2.476831309942048e-05	0.000233446064923	0.0012123316445112
124.3	5.445816414728138e-06	0.0002603428029381	0.0007885632128941
124.4	1.035471525074434e-05	0.0008591652936061	0.0003877043477691
124.5	5.666978828979126e-05	2.292155349289881e-05	1.708116377446177e-05
124.6	0.000151986667891	7.112972530719098e-06	9.530464610560796e-05
124.7	8.275364388041115e-06	1.495505340867225e-05	6.116576712820597e-05
124.8	1.216128963741081e-05	2.814726410119185e-05	4.297140409718622e-05
124.9	4.231307082341235e-06	1.93773434636566e-06	6.651496750217676e-07
125.0	4.397088223813084e-06	2.029346435808361e-06	6.852648705116787e-07
125.1	5.003692402221143e-06	4.219097904407474e-07	9.610389891468108e-07
125.2	9.036201960677964e-07	4.590132289863421e-07	5.783252935093609e-07
125.3	3.41644171025239e-05	5.597569215408722e-05	0.000144423898392
125.4	1.810414632789915e-05	0.0005296503599362	0.0005868377888915
125.5	6.572911503200316e-05	0.0001895651343403	4.34931628960578e-05
125.6	4.222610088476898e-05	1.32637776729839e-05	9.506448653134854e-05
125.7	7.101158560188602e-05	0.0002098706645312	0.0005062755370186
125.8	6.461338292671307e-05	1.169370590942798e-06	6.716174613863685e-07
125.9	4.688917050782383e-05	1.695899086549595e-06	1.164908731379638e-07
126.0	1.684219693808888e-06	5.361441213257808e-06	4.806540995540514e-06
126.1	1.658192666906538e-05	7.307316345395366e-05	0.0002441020119318
126.2	3.333920495439278e-07	1.664725456411503e-06	3.657337223879411e-06
126.3	4.889584427117371e-05	7.70968269106549e-05	8.637861989313737e-05
126.4	8.697215708654274e-05	0.0005909691484061	0.0005213717523085
126.5	1.602350639681139e-08	1.059350973127078e-08	9.235655571039893e-08
126.6	0.0002108873105369	0.0003970140972339	0.0002970990985968
126.7	1.038638205650884e-06	2.90763847863385e-07	1.638905322941275e-06
126.8	1.390678555966176e-05	1.520519632365474e-06	0.0001255705565547
126.9	4.378079586527158e-06	0.0001799602901299	1.273446374200789e-05
127.0	7.224561293002284e-05	4.734611202592143e-05	7.979710557897296e-07
127.1	2.147400843716985e-05	1.076164793143372e-06	7.72015989009965e-06
127.2	4.886122398358268e-05	9.362029646436624e-05	0.0004453150369332
127.3	2.008655299381995e-06	7.764471035055688e-07	4.875902386887629e-07
127.4	0.0001883429239876	0.0001646068408134	0.0004673799850075
127.5	9.80613502440895e-06	0.0001098734538927	0.0003476764269458
127.6	1.1631169962997e-06	0.0002325939011987	0.0002132186011656
127.7	1.003677221722364e-06	2.12963268453039e-06	1.711750510577041e-06
127.8	2.104965311872107e-06	1.473741289678586e-06	6.445769571240224e-06
127.9	3.098250433428351e-06	2.982108922569599e-07	7.863780247587433e-07
128.0	1.293523791901343e-06	6.045940944477706e-07	5.777466974275672e-07
128.1	6.45141098639635e-05	5.266790467522456e-05	1.092866731527758e-05
128.2	3.953528306238676e-06	1.416924485702632e-07	5.346368251090649e-07
128.3	3.441316292998703e-05	0.0003380722917508	5.925161012637954e-07
128.4	2.743727163687447e-05	0.0002781788665099	0.0002875960142092
128.5	7.31176636754998e-05	6.309808751570602e-05	5.411205928220362e-05
128.6	2.555588601727048e-05	3.113898807120471e-06	5.493500484498307e-06
128.7	2.906798144405359e-05	0.0001229299656802	0.0001472981051334
128.8	2.274974196345853e-05	6.441886543297209e-05	0.0002713651653821
128.9	9.691697944328672e-05	0.000305584097905	0.0001117654322301
129.0	4.603432545210721e-05	9.163451970651971e-07	2.015088163629838e-05
129.1	6.285034357924216e-05	0.0002743369828569	0.0004791731721842
129.2	1.341501822966465e-05	1.287454539989981e-05	1.871990452975784e-06
129.3	2.559860487357225e-05	8.023262466830711e-05	0.0001011620509368
129.4	8.183331318702033e-06	0.0004240133645119	0.0007274962914471
129.5	1.440881724393195e-06	4.975305955877768e-06	1.258738825273224e-05
129.6	2.200403077018512e-06	1.4544989769892233e-08	2.5404780018255533e-08
129.7	0.0001355715381126	6.679204658772246e-05	0.000109351455608
129.8	5.264920983645938e-05	2.985980694680051e-07	5.279454338592915e-05
129.9	5.095878312581474e-05	2.951358976696068e-07	5.178590338523409e-05
130.1	6.140330643757622e-05	0.0002864679398606	0.0003903337818436
130.2	0.0002045195345096	5.178542247341287e-05	0.0001815696000541
130.3	9.090938948101156e-05	0.0001035770270823	0.0002132255513668
130.4	7.155245697228244e-05	0.0002712469300481	0.0002791680737259
130.5	1.595729863855792e-05	1.686063063178916e-06	2.732524459232504e-06
130.6	9.351376108434512e-05	7.84711062258528e-05	0.0001395083859378
130.7	6.704990335218256e-05	2.028276039053937e-05	0.0001623618700702
130.8	1.083861693037387e-06	7.119722683027225e-07	1.039359075424297e-06
130.9	1.007014445982093e-06	0.0004805489206207	0.0005700061476653
131.0	2.573753027548366e-05	8.19300462795459e-05	0.0001029865931967
131.1	5.018378228445572e-05	0.0002757169465224	0.0003067974611145
131.2	3.203696535283423e-05	0.0002888872587876	0.0003828815741692
131.3	5.545187726505133e-05	9.450686710611512e-06	4.282793584080369e-05
131.4	1.409545538690782e-05	2.671939056620008e-05	7.06025526541701e-05
131.5	9.064830277404268e-05	4.089412448069984e-05	7.90587539161066e-06
131.6	7.339224432097866e-05	2.113898853854516e-05	7.523970419425295e-06
131.7	1.685983588043035e-05	0.0001988350704269	0.0001865621777998
131.8	0.0001622533390704	2.478995526712131e-06	8.560388213536216e-06
131.9	1.740670142593717e-05	0.0001940931622012	0.0002201270828207
132.0	0.0001271508969415	2.485282626758138e-05	4.921177016869753e-05
132.1	9.271753401225394e-06	1.070795746256178e-06	5.746040919978456e-06
132.2	1.030790265593455e-05	0.000146182518504	0.0001553126096631
132.3	8.207243583272986e-05	8.92781253905392e-05	0.0001017865275204
132.4	3.3792374946246e-06	3.420298603529284e-06	8.94204901092632e-07
132.5	0.0001205391252923	0.0001420576302476	9.701814404246308e-05
132.6	1.723082666742434e-06	6.778975421868596e-07	3.708543696883921e-07
132.7	3.292255246689219e-05	5.162546866652812e-05	0.0001340738730953
132.8	4.821331376973039e-06	0.0002282447978751	0.0001544895528684
132.9	8.530937402608167e-07	1.051529389942996e-05	9.917961530133094e-06
133.0	6.503724042027416e-05	0.0001597250714057	0.000156729979007
133.1	1.088026868774845e-05	0.000440556130744	0.0002709203924247
133.2	2.993610095515229e-05	3.258305883906324e-05	1.975609790835588e-05
133.3	2.291772302230372e-05	0.0001970630447776	0.0001365578120301
133.4	0.0001179954554559	6.82329666305499e-06	4.509358152515908e-05
133.5	9.582314409234832e-05	0.000132101896084	1.67159798664654e-05
133.6	2.196857134470538e-05	1.915073478327902e-06	1.655400717310959e-05
133.7	5.207568114519136e-06	0.0001101830961418	3.437997452659669e-05
133.8	7.777309138621545e-05	3.519270298929472e-05	0.0001690377028104
133.9	3.465350811660757e-05	4.527177359863745e-05	0.000205254127801
134.0	8.96847997692525e-05	6.750295030264353e-05	0.0001232512550637
134.1	3.620814244992622e-07	6.430451080188447e-07	1.825828436120649e-06
134.2	1.422772344307191e-06	4.064677623152899e-07	3.834645731808482e-06
134.3	0.0001354010068539	0.0001431108854088	0.0001083212469481
134.4	3.342494185265888e-06	3.74884945801046e-07	5.465180182157409e-07
134.5	3.999323759078234e-05	0.0002835760288022	0.0001537827011758
134.6	4.430575655668043e-05	7.966936459172404e-06	9.487503672348206e-06
134.7	7.171121174380159e-05	0.0001186559379427	0.0001208129713021
134.8	2.678598503695773e-05	7.226139912884328e-05	6.144476400830194e-05
134.9	3.337014453258183e-05	9.718434850394953e-07	1.330115416311686e-05
135.0	2.638696316623465e-06	1.908295683354882e-06	5.880878182148995e-06
135.1	0.0001135103793951	0.0002959934345394	0.0001601857883026
135.2	4.716049804087889e-06	1.302832258340355e-05	7.005452640198915e-06
135.3	3.599525308344884e-06	0.0002550134180537	0.0001239709779531
135.4	7.535924459556333e-06	7.322739325869236e-05	4.286517490811732e-05
135.5	2.995135073375199e-05	1.892795167364815e-06	4.493137679428612e-06
135.6	9.704646998760703e-07	2.286003702392153e-07	3.160074975414003e-07
135.7	5.46234666326899e-05	3.264294772683407e-05	1.133466006678886e-05
135.8	0.0002890240655887	2.242598533375392e-05	0.00010219706128
135.9	3.129055952339069e-05	6.65576895741904e-06	4.92889643196005e-07
136.0	1.415908427779236e-05	7.683382582912831e-07	1.142524158938626e-05
136.1	1.015169046611734e-05	5.595472149384498e-06	6.151133726476801e-07
136.2	5.227824753530852e-06	4.322351099657279e-07	1.863140596798309e-05
136.3	0.0001126274631819	2.44931021538844e-05	3.768386725409911e-05
136.4	0.0001320228995585	3.271596146867559e-05	9.14732577638574e-05
136.5	6.802897449982442e-05	5.708186817058921e-05	0.0001117966466863
136.6	1.640176054278254e-05	1.702191619360187e-07	1.188033942457794e-05
136.7	2.307984559307845e-05	2.161342290185789e-05	1.161194641345784e-05
136.8	3.305725701612137e-05	0.0002390353200186	7.577982038252981e-07
136.9	7.465806907068267e-05	1.882993910435725e-05	9.252214633977916e-07
137.0	0.0001269689637505	9.448488510749953e-05	2.667760015254167e-05
137.1	1.035752710626351e-05	6.562286479583505e-06	4.267973647019336e-05
137.2	1.346674373845789e-05	5.587984329435545e-05	2.311970352327429e-05
137.3	0.0001277183828421	3.504889377119905e-05	1.403078054172575e-05
137.4	3.175126701133035e-06	3.436564096836077e-05	8.81658631239816e-06
137.5	1.410235408847439e-05	6.498212847213989e-05	2.23523699614631e-05
137.6	6.248589176991684e-05	0.0001523145040577	6.589000961738678e-05
137.7	6.43725264654243e-05	0.0001466931784615	7.87448123925864e-05
137.8	6.096865764439914e-05	0.0001288321666702	7.720808325234483e-05
137.9	3.303605543628883e-07	7.668363484912621e-07	1.134582661428877e-06
138.0	0.0001379193078117	7.249537837326985e-05	1.865151684520992e-05
138.1	5.140343880330726e-06	9.635844562214406e-07	1.020328037436143e-06
138.2	4.486911785767045e-05	0.0001036922385492	2.307281416319296e-05
138.3	0.0001454271593638	7.421411013398444e-05	8.887933226997237e-06
138.4	1.558818718273648e-07	1.703510448401609e-05	2.634962293906372e-05
138.5	9.849048621187792e-05	7.20579322792631e-05	1.553504706071027e-07
138.6	2.223394405935601e-05	4.159746148025847e-06	4.739706672026414e-07
138.7	0.000137838233114	7.728451138637811e-05	2.639196103134948e-05
138.8	9.33409940284376e-07	4.74898092790484e-07	1.362686874970186e-06
138.9	4.658220715560622e-05	6.689401426257593e-05	7.619576573850553e-06
139.0	8.256877476956334e-05	2.31649445377804e-05	1.587065425125673e-05
139.1	2.728857763163375e-06	8.344852552817956e-08	4.8006686606386334e-08
139.2	1.892248398829733e-05	7.001396133592564e-05	2.505627493308778e-05
139.3	5.955820472234207e-05	8.284576980807484e-05	7.27140715283434e-05
139.4	0.0001016103498427	0.0001156484541535	0.0001018912109907
139.5	1.783942682372978e-05	1.723210909508154e-06	4.349919096481849e-07
139.6	3.536654644139529e-06	2.605528098814583e-05	9.632480925142151e-06
139.7	1.90451648472146e-05	2.369520005774202e-05	2.944533468340037e-05
139.8	1.199785928580068e-05	1.091396909562111e-05	4.544259880750545e-06
139.9	5.112175390797561e-05	1.963906612900787e-05	3.308947745796037e-06
140.0	5.912188887327274e-07	6.425640244796464e-07	4.817450936374035e-07
140.1	0.0002073669258573	2.189560894983063e-05	5.276433293915001e-05
140.2	3.904296027795372e-05	3.025979395161214e-05	2.032838586195145e-05
140.3	3.51067568789054e-05	1.576151503993788e-06	1.431904518281281e-05
140.4	6.114960819007692e-05	1.215195432557432e-06	6.415253580622272e-07
140.5	1.876081408465206e-05	9.679041425379304e-05	4.597253962255134e-05
140.6	1.595791765817531e-05	2.305431251560519e-05	1.430010347715156e-05
140.7	0.0001243059091544	6.934628048074038e-05	2.764557144839977e-05
140.8	1.311431038278507e-05	1.833297329318081e-07	1.524344925786045e-05
140.9	1.424449954076162e-05	5.544379920526762e-07	1.802233778602835e-05
141.0	0.0002232048391592	1.409787838763186e-05	0.0001303558788762
141.1	8.711733477541233e-07	4.85867012393907e-07	2.26399739830145e-06
141.2	1.927863104297917e-05	3.109106485550596e-05	1.236367317669901e-05
141.3	2.19237094599818e-05	0.0001455495380458	0.0001175220254987
141.4	3.259247046553913e-06	3.774541307304648e-05	8.422683417403647e-06
141.5	4.349278729042184e-06	6.08727161770317e-07	4.288192411752079e-06
141.6	5.392595836376658e-06	4.967983462354232e-06	4.651677335567159e-06
141.7	0.0001204595305527	1.590759898455422e-05	3.543142776532025e-05
141.8	9.128688256166e-05	0.000134741953468	1.308132783410139e-05
141.9	1.99320838800284e-06	1.849445823523927e-06	4.466410377082508e-06
142.0	2.835074197793481e-05	4.392295820272464e-05	3.635446524983675e-06
142.1	5.681626681899345e-06	1.091156494945758e-05	2.232228011415815e-06
142.2	3.381037193173519e-05	1.157824824716614e-05	1.353545579074538e-05
142.3	0.000115228651682	5.207057068279995e-06	2.416455427917686e-05
142.4	0.0001122749605239	7.410819866865591e-05	4.3859367254384816e-08
142.5	0.0001320693842103	0.000220620977959	4.232946998837942e-05
142.6	2.871615470552283e-05	5.39638498628862e-05	5.414518217448508e-05
142.7	0.0001047896861647	7.497947293009171e-05	5.545440732092586e-05
142.8	5.057479719964332e-05	5.175297223192948e-05	4.664598660919006e-05
142.9	2.326596515921286e-06	7.406065563812236e-07	5.681612439284984e-06
143.0	2.471318095002126e-06	7.824435911758421e-07	5.818721533930319e-06
143.1	2.863185658020018e-06	1.189523912752855e-06	3.238754979460797e-06
143.2	0.0001603037112581	3.761541976939626e-05	5.051745500129729e-07
143.3	1.922367231809121e-05	5.025971186545634e-07	4.758388622742964e-06
143.4	5.702700836235708e-07	6.985012094206929e-07	7.936009199590259e-07
143.5	8.525250338688883e-06	5.528424199103793e-06	7.965986631467243e-06
143.6	2.666240738173371e-05	9.759230560954988e-07	7.99930302857405e-06
143.7	3.056813614905263e-05	6.171264985919167e-07	1.125397495466715e-05
143.8	8.03559985584026e-05	5.60281757675613e-08	2.987661362433195e-05
143.9	5.606344141668671e-05	1.226056098962952e-06	1.631279039728071e-05
144.0	4.72550329942907e-06	3.86747031087352e-06	5.325340629532538e-06
144.1	0.0001210082047451	6.711711606703757e-06	2.511851370233464e-05
144.2	7.349916927146911e-05	2.552782669899693e-06	2.144885651318045e-05
144.3	7.831266158910675e-05	2.40170046679201e-05	3.464961648863971e-05
144.4	3.867913938763936e-05	2.325409062180229e-06	9.632929639865736e-06
144.5	2.333889209254129e-05	1.094297015047983e-06	9.560236485333472e-06
144.6	1.628066961480975e-05	2.600225616518784e-05	8.992905841408283e-05
144.7	1.66244884628105e-05	2.499821549684801e-05	4.821955220312657e-05
144.8	2.635231784206102e-05	1.399070661030073e-06	3.366468777261197e-07
144.9	4.077128632715692e-05	4.751739737696918e-06	9.785247125505876e-06
145.0	0.0001065450593867	9.422380561983836e-06	2.618350354470804e-05
145.1	9.518650185980049e-06	2.17022850498499e-07	4.763129962987947e-06
145.2	4.921561657409673e-05	2.93961952065113e-06	1.526534472454111e-05
145.3	4.646262162673581e-05	1.837628638208688e-05	2.308101822786636e-05
145.4	7.068787274969531e-07	1.2439471243348373e-08	1.645865255617667e-06
145.5	0.0001130273131507	7.892351325020523e-06	3.008938263667081e-05
145.6	0.0001564204541672	1.587087016024895e-05	1.683296114900963e-05
145.7	3.810407326023215e-06	4.360899023360034e-06	7.186427003376891e-06
145.8	9.070257429731354e-06	3.227309807704867e-06	2.22513614220822e-07
145.9	5.23410425287481e-07	2.243600005663988e-08	4.4097492452877474e-08
146.0	0.0001574449423008	1.245228567972007e-05	3.472845220711253e-05
146.1	8.070131778445219e-07	1.186603518994978e-07	1.972980286019897e-07
146.2	0.0001347309152425	1.192636285814904e-05	3.115667592306034e-05
146.3	0.0001040617596101	9.602748070918372e-06	3.009457440824307e-05
146.4	5.754624259176034e-05	5.542469018716412e-06	1.287408035334489e-05
146.5	8.754828549658987e-05	8.56948846707967e-06	2.284954296629636e-05
146.6	5.457299219822596e-05	4.597546752205651e-05	0.0001460111160288
146.7	0.0001231423788836	4.487691137917435e-05	1.686668751586269e-05
146.8	0.0001780799594158	0.0001320087541092	2.504550120341535e-05
146.9	8.79529432182458e-05	4.263482681573323e-05	2.176111974201032e-05
147.0	9.13064314373494e-06	6.480661353182713e-06	4.399706287116408e-06
147.1	3.449248026288113e-05	3.516214832040665e-06	7.785824006440047e-06
147.2	2.458270915124268e-05	1.547172984105979e-05	1.963997160272222e-05
147.3	6.778183846511757e-05	8.249400054802472e-06	1.536161272973124e-05
147.4	4.634709218459334e-05	2.731297712966876e-05	1.099706432440376e-05
147.5	4.104746440444793e-05	4.301999097881375e-05	1.884058488094003e-05
147.6	1.17709693445383e-05	2.832424393018091e-06	3.366177113059687e-06
147.7	3.95489278682661e-05	4.762309616838809e-05	4.883273423995874e-05
147.8	4.322134836925163e-05	1.158644639109159e-05	3.232429398624329e-05
147.9	2.601213419204224e-06	2.75058471138851e-07	1.985255363434061e-06
148.0	3.232992752834949e-07	2.025116532152445e-07	2.8286861956418682e-08
148.1	4.364190463255707e-05	4.934412025636194e-06	9.59915059919502e-06
148.2	2.570764381998799e-05	3.061137590228036e-05	3.479784703352486e-05
148.3	7.111240931026637e-07	6.437064641382066e-08	1.154110593638167e-07
148.4	8.635915872064536e-05	9.106833625452068e-06	1.817591730228639e-05
148.5	9.825091122908232e-05	9.809299715141003e-06	1.787898542553083e-05
148.6	1.568639772092962e-06	1.735155695637408e-05	1.729208598849604e-05
148.7	8.587160722759147e-06	2.249357277064586e-06	4.076087050149506e-06
148.8	0.0001022781377018	1.497509993100687e-05	1.98043051801917e-05
148.9	7.826186567722211e-05	9.159772604716918e-06	1.562817049274516e-05
149.0	4.890497564216181e-06	1.749103507443259e-06	2.382027236316981e-05
149.1	4.845694213254309e-05	5.127156932288465e-06	6.681815551346721e-06
149.2	9.801738701207928e-05	1.244099717479918e-05	1.217513495264676e-05
149.3	6.703581797351356e-05	7.26504467788289e-06	1.121313346597468e-05
149.4	8.085625114885333e-05	4.932455335344855e-06	4.39679583417259e-05
149.5	7.01312666486654e-05	5.987753241422982e-07	1.749776433143939e-05
149.6	1.074959626665221e-07	6.189966283417981e-07	2.54615673338494e-07
149.7	1.58224665586155e-05	1.740364387636699e-06	2.874502583414134e-06
149.8	8.687724005014772e-05	1.128425078725728e-05	1.697634286747083e-05
149.9	4.936743574807403e-05	5.293586384903974e-06	5.3648471352138e-06
150.0	4.394891321014832e-05	5.590845623084789e-06	8.291971710107907e-06


==> anc/data/Fig_7/Fig8_phaseDiagram.dat <==
delta1bound_mu(lambda=10)	delta1bound_T(lambda=10)	delta2bound_mu(lambda=10)	delta2bound_T(lambda=10)	delta3bound_mu(lambda=10)	delta3bound_T(lambda=10)	FistOrderdelta1bound_mu(lambda=10)	FistOrderdelta1bound_mu(lambda=10)	FistOrderdelta2bound_mu(lambda=10)	FistOrderdelta2bound_T(lambda=10)	FistOrderdelta3bound_mu(lambda=10)	FistOrderdelta3bound_T(lambda=10)	2ndorderdelta3bound(part1)_mu(lambda=1)	2ndorderdelta3bound(part1)_T(lambda=1)	2ndorderdelta3bound(part2)_mu(lambda=1)	2ndorderdelta3bound(part2)_T(lambda=1)	delta1bound(part1)_mu(lambda=1)	delta1bound(part1)_T(lambda=1)	delta1bound(part2)_mu(lambda=1)	oldAlldelta1bound2_y	delta2bound(part1)_mu(lambda=1)	delta2bound(part1)_T(lambda=1)	delta2bound(part2)_mu(lambda=1)	delta2bound(part2)_T(lambda=1)	FirstOrderdelta1bound_mu(lambda=1)	FirstOrderddelta1bound_T(lambda=1)	FirstOrderddelta3bound_mu(lambda=1)	FirstOrderddelta3bound_T(lambda=1)
403.25	0.0	403.25	0.0	354.5	0.0	354.5	0.0	403.25	0.0	403.25	0.0	500.0	77.5	500.0	77.55992961570368	500.0	65.8	500.0	66.00930413995536	500.0	70.38927953912935	500.0	70.3	414.5	0.0	358.6	0.0
403.25	2.0	403.25	2.0	354.5	2.0	354.5	2.0	403.25	2.0	403.25	2.0	499.5	77.5	501.02525252525254	77.5217534842088	499.5	65.8	501.02525252525254	66.15099734304738	501.02525252525254	70.53367323665248	499.5	70.2	414.2	1.0	358.6	0.5
403.5	4.0	403.5	4.0	354.5	4.0	354.5	4.0	403.5	4.0	403.5	4.0	499.0	77.6	502.050505050505	77.4819956453183	499.0	65.7	502.050505050505	66.2885331884313	502.050505050505	70.67380165332634	499.0	70.1	414.3	2.0	358.6	1.0
403.75	6.0	403.75	6.0	354.25	6.0	354.25	6.0	403.75	6.0	403.75	6.0	498.5	77.6	503.07575757575756	77.44063457163264	498.5	65.6	503.07575757575756	66.42192680060657	503.07575757575756	70.8096739384049	498.5	70.0	414.3	3.0	358.6	1.5
404.0	8.0	404.0	8.0	354.25	8.0	354.25	8.0	404.0	8.0	404.0	8.0	498.0	77.6	504.1010101010101	77.39764873575248	498.0	65.5	504.1010101010101	66.55119330407331	504.1010101010101	70.94129924114304	498.0	70.0	414.4	4.0	358.6	2.0
404.5	10.0	404.5	10.0	354.0	10.0	354.0	10.0	404.5	10.0	404.5	10.0	497.5	77.6	505.12626262626264	77.35301661027822	497.5	65.4	505.12626262626264	66.67634782333153	505.12626262626264	71.06868671079508	497.5	69.9	414.5	5.0	358.6	2.5
405.0	12.0	405.0	12.0	353.5	12.0	353.5	12.0	405.0	12.0	405.0	12.0	497.0	77.6	506.1515151515151	77.30671666781015	497.0	65.3	506.1515151515151	66.79740548288044	506.1515151515151	71.19184549661531	497.0	69.8	414.7	6.0	358.6	3.0
405.5	14.0	405.5	14.0	353.25	14.0	353.25	14.0	405.5	14.0	405.5	14.0	496.5	77.7	507.17676767676767	77.25872738094898	496.5	65.2	507.17676767676767	66.91438140722119	507.17676767676767	71.3107847478584	496.5	69.7	414.8	7.0	358.6	3.5
406.25	16.0	406.25	16.0	352.75	16.0	352.75	16.0	406.25	16.0	406.25	16.0	496.0	77.7	508.2020202020202	77.20902722229499	496.0	65.1	508.2020202020202	67.0272907208523	508.2020202020202	71.42551361377889	496.0	69.6	415.0	8.0	358.5	4.0
407.25	18.0	407.25	18.0	352.0	18.0	352.0	18.0	407.25	18.0	407.25	18.0	495.5	77.7	509.22727272727275	77.1575946644488	495.5	65.0	509.22727272727275	67.13614854827449	509.22727272727275	71.53604124363096	495.5	69.5	415.2	9.0	358.5	4.5
408.25	20.0	408.25	20.0	351.5	20.0	351.5	20.0	408.25	20.0	408.25	20.0	495.0	77.7	510.25252525252523	77.10440818001095	495.0	65.0	510.25252525252523	67.24097001398752	510.25252525252523	71.64237678666927	495.0	69.4	415.4	10.0	358.5	5.0
409.25	22.0	409.25	22.0	350.75	22.0	350.75	22.0	409.25	22.0	409.25	22.0	494.5	77.7	511.27777777777777	77.04944624158148	494.5	64.9	511.27777777777777	67.34177024249107	511.27777777777777	71.74452939214814	494.5	69.4	415.7	11.0	358.4	5.5
410.5	24.0	410.5	24.0	350.25	24.0	350.25	24.0	410.5	24.0	410.5	24.0	494.0	77.7	512.3030303030303	76.99268732176145	494.0	64.8	512.3030303030303	67.43856435828513	512.3030303030303	71.8425082093222	494.0	69.3	416.0	12.0	358.4	6.0
411.75	26.0	411.75	26.0	349.5	26.0	349.5	26.0	411.75	26.0	411.75	26.0	493.5	77.7	513.3282828282828	76.93410989315095	493.5	64.7	513.3282828282828	67.53136748586928	513.3282828282828	71.9363223874459	493.5	69.2	416.4	13.0	358.3	6.5
413.25	28.0	413.25	28.0	348.5	28.0	348.5	28.0	413.25	28.0	413.25	28.0	493.0	77.8	514.3535353535353	76.87369242835044	493.0	64.6	514.3535353535353	67.62019474974409	514.3535353535353	72.02598107577364	493.0	69.1	416.8	14.0	358.3	7.0
414.5	30.0	414.5	30.0	347.75	30.0	347.75	30.0	414.5	30.0	414.5	30.0	492.5	77.8	515.3787878787879	76.81141339996051	492.5	64.5	515.3787878787879	67.70506127440876	515.3787878787879	72.11149342355998	492.5	69.0	417.3	15.0	358.2	7.5
416.25	32.0	416.25	32.0	347.0	32.0	347.0	32.0	416.25	32.0	416.25	32.0	492.0	77.8	516.4040404040404	76.74725128058168	492.0	64.4	516.4040404040404	67.78598218436343	516.4040404040404	72.19286858005898	492.0	68.9	417.8	16.0	358.2	8.0
417.75	34.0	417.75	34.0	346.0	34.0	346.0	34.0	417.75	34.0	417.75	34.0	491.5	77.8	517.429292929293	76.68118454281449	491.5	64.3	517.429292929293	67.86297260410811	517.429292929293	72.27011569452554	491.5	68.8	418.3	17.0	358.1	8.5
419.5	36.0	419.5	36.0	345.0	36.0	345.0	36.0	419.5	36.0	419.5	36.0	491.0	77.8	518.4545454545455	76.613191659259	491.0	64.2	518.4545454545455	67.9360476581428	518.4545454545455	72.34324391621408	491.0	68.7	418.9	18.0	358.0	9.0
421.25	38.0	421.25	38.0	344.0	38.0	344.0	38.0	421.25	38.0	421.25	38.0	490.5	77.8	519.4797979797979	76.54325110251625	490.5	64.0	519.4797979797979	68.0052224709666	519.4797979797979	72.4122623943789	490.5	68.6	419.5	19.0	357.9	9.5
423.0	40.0	423.0	40.0	343.0	40.0	343.0	40.0	423.0	40.0	423.0	40.0	490.0	77.8	520.5050505050505	76.47134134518615	490.0	63.9	520.5050505050505	68.07051216708055	520.5050505050505	72.47718027827443	490.0	68.5	420.1	20.0	357.8	10.0
425.0	42.0	425.0	42.0	342.0	42.0	342.0	42.0	425.0	42.0	425.0	42.0	489.5	77.8	521.530303030303	76.3974408598695	489.5	63.8	521.530303030303	68.13193187098341	521.530303030303	72.53800671715521	489.5	68.4	420.8	21.0	357.7	10.5
427.0	44.0	427.0	44.0	341.0	44.0	341.0	44.0	427.0	44.0	427.0	44.0	489.0	77.8	522.5555555555555	76.32152811916686	489.0	63.7	522.5555555555555	68.18949670717598	522.5555555555555	72.5947508602759	489.0	68.2	421.5	22.0	357.6	11.0
429.0	46.0	429.0	46.0	339.75	46.0	339.75	46.0	429.0	46.0	429.0	46.0	488.5	77.9	523.5808080808081	76.24358159567856	488.5	63.6	523.5808080808081	68.24322180015736	523.5808080808081	72.64742185689067	488.5	68.1	422.3	23.0	357.5	11.5
431.25	48.0	431.25	48.0	338.75	48.0	338.75	48.0	431.25	48.0	431.25	48.0	488.0	77.9	524.6060606060606	76.16357976200487	488.0	63.5	524.6060606060606	68.2931222744279	524.6060606060606	72.6960288562542	488.0	68.0	423.1	24.0	357.4	12.0
433.25	50.0	433.25	50.0	337.5	50.0	337.5	50.0	433.25	50.0	433.25	50.0	487.5	77.9	525.6313131313132	76.08150109074651	487.5	63.4	525.6313131313132	68.3392132544875	525.6313131313132	72.74058100762056	487.5	67.9	424.0	25.0	357.3	12.5
435.5	52.0	435.5	52.0	336.25	52.0	336.25	52.0	435.5	52.0	435.5	52.0	487.0	77.9	526.6565656565657	75.99732405450402	487.0	63.2	526.6565656565657	68.38150986483572	526.6565656565657	72.78108746024486	487.0	67.8	424.9	26.0	357.2	13.0
438.0	54.0	438.0	54.0	335.0	54.0	335.0	54.0	438.0	54.0	438.0	54.0	486.5	77.9	527.6818181818181	75.91102712587761	486.5	63.1	527.6818181818181	68.4200272299729	527.6818181818181	72.81755736338096	486.5	67.7	425.9	27.0	357.1	13.5
440.25	56.0	440.25	56.0	333.75	56.0	333.75	56.0	440.25	56.0	440.25	56.0	486.0	77.9	528.7070707070707	75.82258877746798	486.0	63.0	528.7070707070707	68.45478047439838	528.7070707070707	72.84999986628372	486.0	67.5	426.8	28.0	356.9	14.0
442.75	58.0	442.75	58.0	332.25	58.0	332.25	58.0	442.75	58.0	442.75	58.0	485.5	77.9	529.7323232323232	75.73198748187554	485.5	62.9	529.7323232323232	68.48578472261238	529.7323232323232	72.87842411820736	485.5	67.4	427.8	29.0	356.8	14.5
445.25	60.0	445.25	60.0	331.0	60.0	331.0	60.0	445.25	60.0			485.0	77.9	530.7575757575758	75.63920171170051	485.0	62.7	530.7575757575758	68.51305509911492	530.7575757575758	72.90283926840641	485.0	67.3	428.8	30.0	356.7	15.0
447.125	62.0	447.125	62.0	329.0	64.0	329.0	64.0	447.125	62.0			484.5	77.9	531.7828282828283	75.5442099395436	484.5	62.6	531.7828282828283	68.53660672840567	531.7828282828283	72.92325446613529	484.5	67.2	429.8	31.0	356.5	15.5
448.375	64.0	450.125	64.0	329.25	66.0			450.125	64.0			484.0	77.9	532.8080808080808	75.44699063800545	484.0	62.5	532.8080808080808	68.5564547349843	532.8080808080808	72.93967886064854	484.0	67.0	430.9	32.0	356.4	16.0
450.5	66.0	453.5	66.0	330.25	68.0			453.5	66.0			483.5	77.9	533.8333333333334	75.34752227968636	483.5	62.3	533.8333333333334	68.57261424335093	533.8333333333334	72.9521216012007	483.5	66.9	431.9	33.0	356.2	16.5
453.25	68.0	456.5	68.0	332.5	70.0			456.5	68.0			483.0	77.9	534.8585858585859	75.24578333718657	483.0	62.2	534.8585858585859	68.58510037800545	534.8585858585859	72.96059183704608	483.0	66.8	433.0	34.0	356.1	17.0
455.75	70.0	459.75	70.0	340.75	74.0			459.75	70.0			482.5	77.9	535.8838383838383	75.14175228310694	482.5	62.0	535.8838383838383	68.59392826344799	535.8838383838383	72.96509871743922	482.5	66.6	434.2	35.0	356.0	17.5
458.25	72.0	463.0	72.0	353.0	78.0			463.0	72.0			482.0	77.9	536.9090909090909	75.03540759004764	482.0	61.9	536.9090909090909	68.59911302417765	536.9090909090909	72.96565139163442	482.0	66.5	434.7	35.5	355.8	18.0
461.5	74.0	466.25	74.0	359.5	80.0			466.25	74.0			481.5	77.9	537.9343434343434	74.92672773060931	481.5	61.8	537.9343434343434	68.60066978469513	537.9343434343434	72.96225900888658	481.5	66.4	435.3	36.0	355.6	18.5
464.5	76.0	470.0	76.0	366.75	82.0							481.0	77.9	538.959595959596	74.81569117739252	481.0	61.6	538.959595959596	68.59861366949997	538.959595959596	72.95493071844953	481.0	66.2	435.9	36.5	355.4	19.0
467.75	78.0	474.0	78.0	374.0	84.0							480.5	77.9	539.9848484848485	74.70227640299737	480.5	61.5	539.9848484848485	68.59295980309184	539.9848484848485	72.94367566957828	480.5	66.1	436.5	37.0	355.3	19.5
471.5	80.0	478.25	80.0	381.0	86.0							480.0	77.9	541.010101010101	74.58646188002447	480.0	61.3	541.010101010101	68.58372330997122	541.010101010101	72.92850301152703	480.0	65.9	437.1	37.5	355.1	20.0
475.5	82.0	482.75	82.0	389.0	88.0							479.5	77.9	542.0353535353536	74.46822608107468	479.5	61.2	542.0353535353536	68.5709193146372	542.0353535353536	72.90942189355019	479.5	65.8	437.7	38.0	354.9	20.5
480.0	84.0	487.5	84.0	397.0	90.0							479.0	77.9	543.060606060606	74.34754747874797	479.0	61.0	543.060606060606	68.55456294159046	543.060606060606	72.8864414649023	479.0	65.6	438.4	38.5	354.8	21.0
484.75	86.0	493.0	86.0	405.0	92.0							478.5	77.9	544.0858585858585	74.224404545645	478.5	60.8	544.0858585858585	68.53466931533023	544.0858585858585	72.85957087483791	478.5	65.5	439.1	39.0	354.6	21.5
490.5	88.0	498.5	88.0	412.5	94.0							478.0	77.9	545.1111111111111	74.09877575436641	478.0	60.7	545.1111111111111	68.51125356035709	545.1111111111111	72.82881927261133	478.0	65.3	439.7	39.5	354.4	22.0
496.75	90.0	505.25	90.0	422.5	96.0							477.5	77.9	546.1363636363636	73.97063957751232	477.5	60.5	546.1363636363636	68.48433080117024	546.1363636363636	72.79419580747708	477.5	65.2	440.4	40.0	354.2	22.5
502.5	92.0	512.0	92.0	432.0	98.0							477.0	77.9	547.1616161616162	73.83997448768338	477.0	60.4	547.1616161616162	68.45391616226959	547.1616161616162	72.75570962868983	477.0	65.0	441.0	40.5	354.0	23.0
509.75	94.0	519.0	94.0	442.0	100.0							476.5	77.9	548.1868686868687	73.70675895748025	476.5	60.2	548.1868686868687	68.4200247681556	548.1868686868687	72.71336988550365	476.5	64.8	441.6	41.0	353.8	23.5
517.25	96.0	527.25	96.0	453.0	102.0							476.0	77.9	549.2121212121212	73.57097145950311	476.0	60.0	549.2121212121212	68.38267174332736	549.2121212121212	72.66718572717343	476.0	64.7	442.2	41.5	353.6	24.0
525.75	98.0	545.5	100.0	465.0	104.0							475.5	77.9	550.2373737373738	73.43259046635245	475.5	59.8	550.2373737373738	68.34187221228535	550.2373737373738	72.61716630295325	475.5	64.5	443.0	42.0	353.4	24.5
535.75	100.0	556.5	102.0	477.5	106.0							475.0	77.9	551.2626262626262	73.29159445062908	475.0	59.7	551.2626262626262	68.29764129952957	551.2626262626262	72.56332076209776	475.0	64.3	443.6	42.5	353.2	25.0
545.5	102.0	569.0	104.0	507.5	110.0							474.5	77.9	552.2878787878788	73.14796188493293	474.5	59.5	552.2878787878788	68.24999412955947	552.2878787878788	72.50565825386116	474.5	64.2	444.3	43.0	353.0	25.5
557.75	104.0	583.0	106.0	581.25	118.0							474.0	77.9	553.3131313131313	73.00167124186478	474.0	59.3	553.3131313131313	68.19894582687505	553.3131313131313	72.44418792749843	474.0	64.0	445.0	43.5	352.8	26.0
571.5	106.0	599.0	108.0	602.0	120.0							473.5	77.9	554.3383838383838	72.85270099402527	473.5	59.1	554.3383838383838	68.14451151597609	554.3383838383838	72.37891893226367	473.5	63.8	445.7	44.0	352.6	26.5
587.5	108.0	599.0	108.0									473.0	77.9	555.3636363636364	72.70102961401469	473.0	58.9	555.3636363636364	68.08670632136261	555.3636363636364	72.30986041741141	473.0	63.6	446.6	44.5	352.4	27.0
602.0	110.0											472.5	77.9	556.3888888888889	72.54663557443331	472.5	58.7	556.3888888888889	68.02554536753485	556.3888888888889	72.23702153219608	472.5	63.4	447.5	45.0	352.2	27.5
												472.0	77.9	557.4141414141415	72.38949734788184	472.0	58.6	557.4141414141415	67.961043778992	557.4141414141415	72.16041142587233	472.0	63.3	448.2	45.5	352.0	28.0
												471.5	77.9	558.439393939394	72.22959340696084	471.5	58.4	558.439393939394	67.89321668023433	558.439393939394	72.08003924769423	471.5	63.1	448.9	46.0	351.8	28.5
												471.0	77.9	559.4646464646464	72.06690222427062	471.0	58.2	559.4646464646464	67.82207919576149	559.4646464646464	71.99591414691668	471.0	62.9	449.5	46.5	351.6	29.0
												470.5	77.9	560.489898989899	71.90140227241164	470.5	58.0	560.489898989899	67.74764645007372	560.489898989899	71.90804527279386	470.5	62.7	450.4	47.0	351.4	29.5
												470.0	77.8	561.5151515151515	71.73307202398448	470.0	57.8	561.5151515151515	67.66993356767068	561.5151515151515	71.8164417745802	470.0	62.5	451.1	47.5	351.1	30.0
												469.5	77.8	562.540404040404	71.56188995158931	469.5	57.6	562.540404040404	67.58895567305217	562.540404040404	71.72111280153058	469.5	62.3	451.9	48.0	350.9	30.5
												469.0	77.8	563.5656565656566	71.3878345278271	469.0	57.3	563.5656565656566	67.50472789071807	563.5656565656566	71.62206750289897	469.0	62.1	452.6	48.5	350.7	31.0
												468.5	77.8	564.5909090909091	71.21088422529795	468.5	57.1	564.5909090909091	67.4172653451684	564.5909090909091	71.51931502793991	468.5	61.9	453.5	49.0	350.4	31.5
												468.0	77.8	565.6161616161617	71.03101751660236	468.0	56.9	565.6161616161617	67.3265831609034	565.6161616161617	71.41286452590805	468.0	61.6	454.3	49.5	350.2	32.0
												467.5	77.8	566.6414141414141	70.84821287434096	467.5	56.7	566.6414141414141	67.23269646242193	566.6414141414141	71.30272514605792	467.5	61.4	455.1	50.0	350.0	32.5
												467.0	77.8	567.6666666666666	70.66244877111399	467.0	56.5	567.6666666666666	67.1356203742248	567.6666666666666	71.18890603764362	467.0	61.2			349.8	33.0
												466.5	77.8	568.6919191919192	70.47370367952209	466.5	56.2	568.6919191919192	67.0353700208118	568.6919191919192	71.0714163499199	466.5	61.0			349.5	33.5
												466.0	77.8	569.7171717171717	70.28195607216588	466.0	56.0	569.7171717171717	66.93196052668259	569.7171717171717	70.95026523214119	466.0	60.8			349.2	34.0
												465.5	77.7	570.7424242424242	70.08718442164553	465.5	55.8	570.7424242424242	66.82540701633661	570.7424242424242	70.8254618335618	465.5	60.5			349.0	34.5
												465.0	77.7	571.7676767676768	69.88936720056154	465.0	55.5	571.7676767676768	66.71572461427434	571.7676767676768	70.69701530343661	465.0	60.3			348.8	35.0
												464.5	77.7	572.7929292929293	69.68848288151452	464.5	55.3	572.7929292929293	66.60292844499565	572.7929292929293	70.56493479101937	464.5	60.1			348.5	35.5
												464.0	77.7	573.8181818181819	69.48450993710509	464.0	55.1	573.8181818181819	66.48703363300012	573.8181818181819	70.42922944556517	464.0	59.8			348.3	36.0
												463.5	77.7	574.8434343434344	69.27742683993341	463.5	54.8	574.8434343434344	66.36805530278787	574.8434343434344	70.2899084163281	463.5	59.6			348.0	36.5
												463.0	77.7	575.8686868686868	69.06721206260005	463.0	54.6	575.8686868686868	66.24600857885889	575.8686868686868	70.14698085256293	463.0	59.3			347.8	37.0
												462.5	77.6	576.8939393939394	68.85384407770545	462.5	54.3	576.8939393939394	66.12090858571264	576.8939393939394	70.00045590352386	462.5	59.1			347.5	37.5
												462.0	77.6	577.9191919191919	68.63730135785016	462.0	54.0	577.9191919191919	65.99277044784913	577.9191919191919	69.85034271846564	462.0	58.8			347.3	38.0
												461.5	77.6	578.9444444444445	68.41756237563453	461.5	53.8	578.9444444444445	65.8616092897687	578.9444444444445	69.69665044664225	461.5	58.5			347.0	38.5
												461.0	77.6	579.969696969697	68.19460560365934	461.0	53.5	579.969696969697	65.72744023597033	579.969696969697	69.53938823730869	461.0	58.3			346.8	39.0
												460.5	77.6	580.9949494949495	67.9684095145247	460.5	53.2	580.9949494949495	65.59027841095497	580.9949494949495	69.37856523971891	460.5	58.0			346.5	39.5
												460.0	77.5	582.0202020202021	67.7389525808311	460.0	53.0	582.0202020202021	65.45013893922169	582.0202020202021	69.2141906031278	460.0	57.7			346.2	40.0
												459.0	77.5	583.0454545454545	67.50621327517939	459.5	52.5	583.0454545454545	65.30703694527062	583.0454545454545	69.04627347678968	458.7	57.0			346.0	40.5
												459.0	77.4	584.070707070707	67.27017007016963	458.4	52.0	584.070707070707	65.16098755360179	584.070707070707	68.87482300995896	458.0	56.5			345.7	41.0
												458.5	77.4	585.0959595959596	67.03080143840236	457.6	51.5	585.0959595959596	65.01200588871495	585.0959595959596	68.6998483518903	457.1	56.0			345.4	41.5
												458.0	77.4	586.1212121212121	66.78808585247828	456.7	51.0	586.1212121212121	64.86010707510991	586.1212121212121	68.52135865183766	456.3	55.5			345.1	42.0
												457.5	77.4	587.1464646464647	66.54200178499775	456.0	50.5	587.1464646464647	64.70530623728644	587.1464646464647	68.33936305905604	455.5	55.0			344.8	42.5
												457.0	77.3	588.1717171717172	66.29252770856112	455.1	50.0	588.1717171717172	64.547618499745	588.1717171717172	68.15387072279975	454.7	54.5			344.5	43.0
												456.5	77.3	589.1969696969697	66.03964209576901			589.1969696969697	64.3870589869847	589.1969696969697	67.9648907923231	453.9	54.0			344.3	43.5
												456.0	77.3	590.2222222222222	65.78332341922174			590.2222222222222	64.22364282350622	590.2222222222222	67.77243241688063	453.2	53.5			344.0	44.0
												455.5	77.3	591.2474747474747	65.52355015151988			591.2474747474747	64.0573851338088	591.2474747474747	67.57650474572688	452.5	53.0			343.7	44.5
												455.0	77.2	592.2727272727273	65.26030076526393			592.2727272727273	63.88830104239264	592.2727272727273	67.37711692811627	451.8	52.5			343.4	45.0
												454.5	77.2	593.2979797979798	64.99355373305434			593.2979797979798	63.716405673757095	593.2979797979798	67.1742781133031	451.1	52.0			343.1	45.5
												454.0	77.2	594.3232323232323	64.72328752749144			594.3232323232323	63.54171415240319	594.3232323232323	66.96799745054204	450.5	51.5			342.8	46.0
												453.5	77.1	595.3484848484849	64.4494806211759			595.3484848484849	63.364241602829566	595.3484848484849	66.75828408908751	449.8	51.0			342.5	46.5
												453.0	77.1	596.3737373737374	64.17211148670799			596.3737373737374	63.18400314953681	596.3737373737374	66.54514717819404	449.2	50.5			342.2	47.0
												452.5	77.1	597.39898989899	63.891158596688456			597.39898989899	63.001013917024466	597.39898989899	66.32859586711606	448.5	50.0			341.9	47.5
												452.0	77.1	598.4242424242425	63.606600423717566			598.4242424242425	62.815289029792666	598.4242424242425	66.10863930510777	447.9	49.5			341.6	48.0
												451.5	77.0	599.4494949494949	63.31841544039588			599.4494949494949	62.62684361234108	599.4494949494949	65.88528664142382	447.3	49.0			341.3	48.5
												451.0	77.0	600.4747474747475	63.02658211932368			600.4747474747475	62.43569278916982	600.4747474747475	65.65854702531885	446.7	48.5			341.0	49.0
												450.5	77.0	601.5	62.7310789331018			601.5	62.24185168477868	601.5	65.42842960604719	446.2	48.0			340.7	49.5
												450.0	76.9									445.6	47.5			340.3	50.0
												449.5	76.9									445.0	47.0			340.0	50.5
												449.0	76.9									444.5	46.5			339.6	51.0
												448.5	76.9									444.0	46.0			339.3	51.5
												448.0	76.8									443.5	45.5			339.0	52.0
												447.5	76.8									442.9	45.0			338.6	52.5
												447.0	76.8									442.4	44.5			338.3	53.0
												446.5	76.7									441.9	44.0			338.0	53.5
												446.0	76.7									441.4	43.5			337.6	54.0
												445.5	76.7									441.0	43.0			337.2	54.5
												445.0	76.6									440.5	42.5			336.8	55.0
												444.5	76.6									440.1	42.0			336.5	55.5
												444.0	76.5									439.6	41.5			336.1	56.0
												443.5	76.5									439.1	41.0				
												443.0	76.5									438.6	40.5				
												442.5	76.4									438.2	40.0				
												442.0	76.4									437.9	39.5				
												441.5	76.4									437.4	39.0				
												441.0	76.3									436.9	38.5				
												440.5	76.3									436.5	38.0				
												440.0	76.2									436.1	37.5				
												439.5	76.2									435.7	37.0				
												439.0	76.2														
												438.5	76.1														
												438.0	76.1														
												437.5	76.0														
												437.0	76.0														
												436.5	75.9														
												436.0	75.9														
												435.5	75.9														
												435.0	75.8														
												434.5	75.8														
												434.0	75.7														
												433.5	75.7														
												433.0	75.6														
												432.5	75.6														
												432.0	75.5														
												431.5	75.5														
												431.0	75.4														
												430.5	75.4														
												430.0	75.3														
												429.5	75.3														
												429.0	75.2														
												428.5	75.2														
												428.0	75.1														
												427.5	75.1														
												427.0	75.0														
												426.5	75.0														
												426.0	74.9														
												425.5	74.9														
												425.0	74.8														
												424.5	74.8														
												424.0	74.7														
												423.5	74.7														
												423.0	74.6														
												422.5	74.6														
												422.0	74.5														
												421.5	74.5														
												421.0	74.4														
												420.5	74.4														
												420.0	74.3														
												419.5	74.2														
												419.0	74.2														
												418.5	74.1														
												418.0	74.1														
												417.5	74.0														
												417.0	74.0														
												416.5	73.9														
												416.0	73.9														
												415.5	73.8														
												415.0	73.8														
												414.5	73.8														
												414.0	73.7														
												413.5	73.7														
												413.0	73.6														
												412.5	73.6														
												412.0	73.5														
												411.5	73.4														
												411.0	73.4														
												410.5	73.3														
												410.0	73.3														
												409.5	73.2														
												409.0	73.1														
												408.5	73.1														
												408.0	73.0														
												407.5	73.0														
												407.0	72.9														
												406.5	72.9														
												406.0	72.8														
												405.5	72.7														
												405.0	72.7														
												404.5	72.6														
												404.0	72.5														
												403.5	72.5														
												403.0	72.4														
												402.5	72.4														
												402.0	72.3														
												401.5	72.2														
												401.0	72.2														
												400.5	72.1														
												400.0	72.1														
												399.5	72.0														
												399.0	71.9														
												398.5	71.9														
												398.0	71.8														
												397.5	71.7														
												397.0	71.7														
												396.5	71.6														
												396.0	71.6														
												395.5	71.5														
												395.0	71.4														
												394.5	71.4														
												394.0	71.3														
												393.5	71.2														
												393.0	71.2														
												392.5	71.1														
												392.0	71.0														
												391.5	71.0														
												391.0	70.9														
												390.5	70.8														
												390.0	70.8														
												389.5	70.7														
												389.0	70.6														
												388.5	70.6														
												388.0	70.5														
												387.5	70.4														
												387.0	70.4														
												386.5	70.3														
												386.0	70.2														
												385.5	70.2														
												385.0	70.1														
												384.5	70.0														
												384.0	70.0														
												383.5	69.9														
												383.0	69.8														
												382.5	69.8														
												382.0	69.7														
												381.5	69.6														
												381.0	69.5														
												380.5	69.5														
												380.0	69.4														
												379.5	69.3														
												379.0	69.3														
												378.5	69.2														
												378.0	69.1														
												377.5	69.0														
												377.0	69.0														
												376.5	68.9														
												376.0	68.8														
												375.5	68.8														
												375.0	68.7														
												374.5	68.6														
												374.0	68.5														
												373.5	68.5														
												373.0	68.4														
												372.5	68.3														
												372.0	68.2														
												371.5	68.2														
												371.0	68.1														
												370.5	68.0														
												370.0	67.9														
												369.5	67.9														
												369.0	67.8														
												368.5	67.7														
												368.0	67.6														
												367.5	67.5														
												367.0	67.5														
												366.5	67.4														
												366.0	67.3														
												365.5	67.2														
												365.0	67.1														
												364.5	67.1														
												364.0	67.0														
												363.5	66.9														
												363.0	66.8														
												362.5	66.7														
												362.0	66.6														
												361.0	66.5														
												360.5	66.4														
												360.0	66.3														
												359.5	66.2														
												359.0	66.1														
												358.5	66.0														
												358.0	65.9														
												357.5	65.9														
												357.0	65.8														
												356.5	65.7														
												356.0	65.6														
												355.5	65.5														
												355.0	65.4														
												354.5	65.3														
												354.0	65.2														
												353.5	65.1														
												353.0	65.0														
												352.5	64.9														
												352.0	64.8														
												351.5	64.7														
												351.0	64.6														
												350.5	64.5														
												350.0	64.4														
												349.5	64.3														
												349.0	64.2														
												348.5	64.1														
												348.0	64.0														
												347.5	63.8														
												347.0	63.7														
												346.5	63.6														
												346.0	63.5														
												345.5	63.4														
												345.0	63.2														
												344.5	63.1														
												344.0	63.0														
												343.5	62.9														
												343.0	62.7														
												342.5	62.6														
												342.0	62.4														
												341.5	62.3														
												341.0	62.0														
												340.5	61.8														
												340.0	61.6														
												338.4	61.0														
												337.4	60.5														
												336.6	60.0														
												336.1	59.5														
												335.7	59.0														
												335.4	58.5														
												335.3	58.0														
												335.4	57.5														
												335.5	57.0														
												335.8	56.5														
												336.1	56.0														


==> anc/data/Fig_8/Fig_8_bottom_M_s_crit.dat <==
#mu	M_s_max
408	354.88589715569145
410	355.4096228297709
418	359.07937841095804
424	360.60643366418185
426	361.1080170807621
442	366.67287873525635
444	367.1539186771673
446	367.63160908714036
450	368.5783498796423
452	369.04742242698296
454	369.5145463983793
456	369.9783777465921
462	371.35562470494506
464	371.80909079795236
468	372.70900176947697
472	373.6000535331867
476	374.48097414955544
478	374.91732421962047
480	375.3518349495577
484	376.21403482592194
486	376.6417395881662
496	377.0
508	377.6638717166364
524	375.3531670307312
530	374.6331538985838
544	371.5642609293849
558	368.2485573630941
568	364.08103493590545
586	352.9929177759803
594	346.0462396848144
598	342.50255473499755
602	336.85456802602516


==> anc/data/Fig_8/Fig_8_bottom_M_s_max.dat <==
#mu	M_s_max
406.0	463.1749129648539
416.0	434.3351240689613
417.0	432.1863024206112
418.0	430.0267433544105
419.0	427.79434311360404
420.0	425.4891302959454
421.0	423.1122782430214
422.0	420.6649498116048
423.0	418.2272109750871
424.0	415.6488902908319
425.0	413.08594747340413
426.0	410.4631530356897
427.0	407.7106817339963
428.0	404.9814810580849
429.0	402.20641466789164
430.0	399.3870303352376
431.0	396.52994842760614
432.0	393.639428919411
433.0	390.71856879344756
434.0	387.84146245598856
435.0	384.8779027172124
436.0	381.900510604529
437.0	378.8469347902923
438.0	375.7831821675898
439.0	372.6472863177726
440.0	369.5821965409048
441.0	366.44099115683
442.0	363.38959808998385
443.0	360.35121756419807
444.0	357.4171232607638
445.0	354.41924326988794
446.0	351.44416341717783
447.0	348.58571399298626
448.0	345.6689167397034
449.0	342.870237845165
450.0	340.10733599850505
451.0	337.3781261433527
452.0	334.68492646069376
453.0	332.0316249997882
454.0	329.45409391901626
455.0	326.91436187478826
456.0	324.37786607597013
457.0	321.95185975546093
458.0	319.49491388752966
459.0	317.1450772123067
460.0	314.8324951462285
461.0	312.55591499762085
462.0	310.2872862364812
463.0	308.0637920950789
464.0	305.9097906246219
465.0	303.8218227843418
466.0	301.73084031964646
467.0	299.67515746220937
468.0	297.6553375970268
469.0	295.6707628427268
470.0	293.75329785382837
471.0	291.8357414711228
472.0	289.97844747498044
473.0	288.1263611681514
474.0	286.32778419147525
475.0	284.53927672643016
476.0	282.79798443411863
477.0	281.0832616859282
478.0	279.3853968982631
479.0	277.72558398534335
480.0	276.0909270512162
481.0	274.48151121705814
482.0	272.8974166239028
483.0	271.3497742766704
484.0	269.84384373188874
485.0	268.3812586601382
486.0	266.9632933569707
487.0	265.58859162245653
488.0	264.2334195365908
489.0	262.8929439905149
490.0	261.5668174673538
491.0	260.25449083541287
492.0	258.9534707239893
493.0	257.66567485794457
494.0	256.391692533124
495.0	255.1315347031801
496.0	253.8852102821273
497.0	252.6521323875973
498.0	251.7868145872615
501.0	248.02096685562694
501.25	247.76016628990223
501.5	247.5001010100804
501.75	247.24057110433958
502.0	246.98157826040386
502.25	246.7233268258192
502.75	246.20865135084102
503.25	245.69635731935466
503.5	245.4410316145204
504.0	244.93243966449197
504.5	244.42606244015795
505.0	243.9221187182499
505.5	243.4206236127087
506.0	242.92159228854072
506.5	242.4248337114001
507.0	241.93036188126533
507.5	241.4383979403442
507.75	241.19328348857476
508.25	240.70479845653264
508.75	240.21865040000537
509.0	239.97645717861576
509.5	239.493632483204
510.0	239.0131795529276
510.5	238.53511271928082
511.0	238.05944635741722
511.5	237.5857739848916
512.0	237.11452928911802
512.5	236.6455154867719
513.0	236.17895757243065
513.5	235.71444588739146
514.0	235.25220509062183
514.25	235.02191387187708
514.75	234.5627847720094
515.25	234.1061724944475
515.75	233.65166380747218
516.25	233.19927101086745
516.75	232.7492212661516
517.25	232.3010977158739
517.75	231.85534283255151
518.25	231.41175423906193
518.75	230.9701279386579
519.25	230.53069209977227
519.75	230.09345927253125
520.25	229.6584420394774
520.75	229.22521676290327
521.25	228.7942306964929
521.75	228.3654965181912
522.25	227.93858822059946
522.75	227.5139556159138
523.25	227.091171118562
523.75	226.67046565443854
524.25	226.25185082115902
524.75	225.8353382444829
525.25	225.42071777012868
525.75	225.0082220719945
526.25	224.5976402369357
526.75	224.18898278015357
527.25	223.78226024419362
527.75	223.37770703452034
528.25	222.97488647827586
528.75	222.57425727159014
529.25	222.17538117442265
529.75	221.77849309615212
530.25	221.38360372891214
530.75	220.990497533265
531.25	220.59941069730897
531.75	220.21012692426297
532.25	219.8226557932553
532.75	219.43723476201572
533.25	219.0536463974065
533.75	218.67167169068793
534.25	218.29177721572566
534.75	217.9137444036057
535.25	217.53735311435597
535.75	217.1628421254428
536.25	216.790221181676
536.75	216.41926901271984
537.25	216.0502256420946
537.75	215.6828690461994
538.25	215.3174400739522
538.75	214.95371594834083
539.25	214.59170533830053
539.75	214.23141693038394
540.25	213.87285942821262
540.75	213.5160415519171
541.25	213.160972037566
541.75	212.80765963658357
542.25	212.45587777230358
542.75	212.10586979147936
543.25	211.75764449011044
543.75	211.41097417116265
544.25	211.0661033894358
544.75	210.72280370192496
545.25	210.38108279976126
545.75	210.0411864373271
546.25	209.70288505406882
546.75	209.36594756550073
547.25	209.03085896584744
547.75	208.69738857973283
548.25	208.36554417657445
548.75	208.03509319343215
549.25	207.70652372999746
549.75	207.379362521925
550.25	207.0536162446819
550.75	206.72977531066974
551.25	206.4071219701491
551.75	206.086389652495
552.25	205.7668583615933
552.75	205.44902044059495
553.25	205.13264001616125
553.75	204.81796796179773
554.25	204.50452317736153
554.75	204.1928010484209
555.0	204.03749655394228
555.5	203.72775952235867
556.0	203.41976305167597
556.5	203.11302272380271
557.0	202.80803731607878
557.5	202.50432094155423
558.0	202.20187931866508
558.5	201.90121346836924
559.0	201.60183530910626
559.25	201.45272398257612
559.75	201.15541255457185
560.25	200.859652493974
560.75	200.5652013685325
561.25	200.2723146118804
561.75	199.98074907350457
562.25	199.69051054068643
562.75	199.40160480798542
563.25	199.11428878912733
563.75	198.82806642926445
564.25	198.5434461270379
564.75	198.26018258843604
565.0	198.11890369169723
565.5	197.8375596291058
566.0	197.5575865412412
566.5	197.27899026505585
567.0	197.00152283675374
567.5	196.72569735548024
568.0	196.45101170520857
568.5	196.17747067387734
569.0	195.90533428163715
569.5	195.63460839023347
570.0	195.36504293245503
570.5	195.09689900149618
571.0	194.82992583276317
571.5	194.56438523018545
572.0	194.29976839924436
572.5	194.03659448671016
573.0	193.77486937164994
573.5	193.51408217491561
574.0	193.25475414592006
574.5	192.99663209496688
575.0	192.7394614499065
575.5	192.48376554920156
576.0	192.22929017191942
576.5	191.97604017168393
577.0	191.723759612626
577.5	191.47297459432755
578.0	191.2231680524094
578.5	190.9746056416926
579.0	190.72729222636178
579.5	190.48097017812566
580.0	190.23590617966946
580.5	189.992105099133
581.0	189.74930829913453
581.5	189.50778348131243
582.0	189.26727133870767
582.5	189.0280402480013
583.0	188.79009507916456
583.5	188.5529103461413
584.0	188.31701994243645
584.5	188.08216289696372
585.0	187.84860925756144
585.5	187.6160973903892
586.0	187.3846311734236
586.5	187.15421448634277
587.0	186.92485121031928
587.5	186.6968130418942
588.0	186.46956856280866
588.5	186.24365761013178
589.0	186.0188162525501
589.5	185.79477925926767
590.0	185.57208841849035
590.5	185.35020906381519
591.0	185.12941419450343
591.5	184.90970769540468
592.0	184.69109345065885
592.5	184.47357534346213
593.0	184.25688589575154
593.5	184.04157139081377
594.0	183.82682067641818
594.5	183.6134526661922
595.0	183.40092693331732
595.5	183.18951935086244
596.0	182.9789605391833
596.5	182.76952700053693
597.0	182.56094872671974
597.5	182.3535028454348
598.0	182.1469187222227
598.5	181.9411992925187
599.0	181.73662261635656
599.5	181.53319255717398
600.0	181.33036149525537
600.5	181.1286835374232
601.0	180.92816253972182
601.5	180.72824903705563


==> anc/data/Fig_8/Fig_8_top.dat <==
#mu	M_s_max	M_s_crit
405.0	443.7206960084629	406.0261923642463
405.5	442.155355740556	406.19952583945235
406.0	440.7054214296527	406.37257192144995
406.5	439.2344038176618	406.54533150244265
407.0	437.7404861247151	406.71780547057546
407.5	436.3579299644563	406.88999470995907
408.0	434.951437962855	408.4567160244962
408.5	433.5204315066872	408.62954789245316
409.0	432.2039098067181	408.8020954100217
409.5	430.7243187551853	408.9743594531538
410.0	429.3614842621064	409.1463408938477
410.5	427.8330410740903	410.7137457619236
411.0	426.4244174729604	410.88636612468025
411.5	424.9937905759433	411.05870425640705
412.0	423.5415064800354	411.23076102111094
412.5	422.0679536912916	411.40253727892303
413.0	420.7218977839549	411.5740338861217
413.5	419.2082179569255	413.14302941208734
414.0	417.6746578368975	413.31516078519576
414.5	416.1217367942903	413.4870128683422
415.0	414.7013930186133	413.65858651002986
415.5	413.1124961490126	413.8298825549846
416.0	411.6581124174829	415.39954048292884
416.5	410.0355715203997	415.5714676755371
417.0	408.5494879628859	415.74311762553145
417.5	406.8957539576882	415.91449117001946
418.0	405.3804338866814	416.08558914240535
418.5	403.8512352620044	416.25641237241143
419.0	402.156022644017	417.8276275440175
419.5	400.6014251958885	417.99907786199714
420.0	399.0348880209683	418.17025378155824
420.5	397.3040189612131	418.341156125008
421.0	395.7160085229327	418.5117857110426
421.5	394.1180314009501	418.6821433547683
422.0	392.5107463301293	420.25489608747364
422.5	390.8948100404257	420.425876808873
423.0	389.1181416661937	420.5965859221045
423.5	387.4871968295904	420.7670242350554
424.0	385.8495165894481	420.9371925520917
424.5	384.2057289918352	422.5105747538316
425.0	382.5564522293545	422.6813626594358
425.5	380.9022931986645	422.8518808973456
426.0	379.243845235343	423.02213026485043
426.5	377.5816889406579	423.1921115557859
427.0	375.9163894865062	423.36182556055337
427.5	374.2484972496577	424.9367136855907
428.0	372.5785459788901	425.1070433603144
428.5	370.9070522475532	425.277106067806
429.0	369.2345163170613	425.4469025915747
429.5	367.5614208492451	425.61643371176024
430.0	365.8882313071364	425.78570020515224
430.5	364.3669928722889	427.36207556806613
431.0	362.6952222128479	427.53195385978603
431.5	361.024693741753	427.7015678346667
432.0	359.3558013119164	427.8709182627838
432.5	357.6889224720495	428.0400059109256
433.0	356.0244170439346	428.2088315426115
433.5	354.5146115930376	429.78667580659635
434.0	352.8564107574716	429.9561094111818
434.5	351.2016052452313	430.1252813005747
435.0	349.550490376735	430.2941922317527
435.5	347.9033462537653	430.4628429584854
436.0	346.4135211128919	430.63123423135255
436.5	344.7758229231856	430.79936679776137
437.0	343.1428815794487	432.3795248653007
437.5	341.5149211487731	432.54826117005763
438.0	340.0463250417154	432.7167390580051
438.5	338.4297825705985	432.8849592702163
439.0	336.8188437193564	433.05292254465076
439.5	335.368470878969	433.22062961617115
440.0	333.7701546033973	434.80221468367387
440.5	332.1779560585028	434.97052176262775
441.0	330.7476256580944	435.1385729202594
441.5	329.1690345759777	435.3063688852571
442.0	327.5969803954703	435.4739103832694
442.5	326.1881661016251	435.6411981369218
443.0	324.6305112594076	437.22419295130436
443.5	323.2364163789778	437.39207702536885
444.0	321.6935996903597	437.5597076288637
444.5	320.1578422524108	437.7270854783943
445.0	318.7870751953677	437.89421128759784
445.5	317.2666776643468	438.0610857671594
446.0	315.911624066494	439.6454733889082
446.5	314.4068615202612	439.8129405450303
447.0	312.9094990271106	439.98015663774555
447.5	311.5788949564258	440.14712237186865
448.0	310.097480301587	440.31383844931537
448.5	308.7831677452929	440.4803055691182
449.0	307.3178500721239	440.64652442744193
449.5	306.0199698890169	442.2331255596507
450.0	304.5708562420503	442.3999330558962
450.5	303.2895020316471	442.56649254672186
451.0	301.8566616263565	442.73280472260285
451.5	300.5918848874146	442.8988702711979
452.0	299.3350755296707	443.0646898773644
452.5	298.0862422668231	444.65264496973236
453.0	296.6869507719756	444.81904965841244
453.5	295.4547002451295	444.98520865370716
454.0	294.2304121263071	445.1511226349232
454.5	291.3657875526973	445.3167922786156
455.0	291.6481721628887	445.4822182586025
455.5	290.4483002322872	445.6474012459794
456.0	289.2563249792345	447.23751889711394
456.5	286.2645101639297	447.40328302378055
457.0	286.7393425270551	447.568804397388
457.5	285.5714866268896	447.7340836836495
458.0	282.6098954565277	447.8991215456033
458.5	281.2935151893998	448.0639186436273
459.0	280.1565684535215	449.65535291075685
459.5	278.8562869991146	449.8207276781939
460.0	279.6936274789034	449.9858619147314
460.5	276.5183831386703	450.150756275494
461.0	275.345496807611	450.3154114129923
461.5	274.2475616401775	450.4798279771365
462.0	273.1089015815648	450.64400661525
462.5	272.0738036894782	452.23755433820605
463.0	270.8294460002156	452.4023067949062
463.5	269.929238019364	452.56682154974357
464.0	269.0337195127257	452.73109924494514
464.5	267.4796207835045	452.8951405201956
465.0	266.6006177478774	453.058946012651
465.5	265.395017346446	453.22251635695164
466.0	264.3632971395235	454.8181503583206
466.5	263.5032675068178	454.9822907175203
467.0	262.2309335034284	455.14619614420775
467.5	261.7967517417014	455.30986726807726
468.0	260.1415296426281	455.47330471635064
468.5	259.1446692190872	455.63650911379
469.0	258.3170107600186	455.79948108271026
469.5	257.4936998309039	457.397174714262
470.0	256.1941244151527	457.56071294078146
470.5	255.2236687983724	457.7240189462208
471.0	254.2598631897796	457.8870933480939
471.5	253.4616571609955	458.04993676150934
472.0	252.1917919000952	458.21254979918217
472.5	251.4034640240634	458.3749330714466
473.0	250.3098371877618	459.97466020028685
473.5	249.5353284591696	460.13760601849856
474.0	248.4527826412886	460.3003222708454
474.5	247.6893009423647	460.4628095630004
475.0	246.620137250426	460.62506849829543
475.5	245.8678203832432	460.7870996777332
476.0	244.8114961950169	460.9489036999995
476.5	244.070030582753	461.1104811614746
477.0	243.0265294454207	462.71300159665896
477.5	242.2955142650596	462.87513753291154
478.0	241.3678825605038	463.03704709809466
478.5	240.5439423317321	463.1987308840883
479.0	239.7498633416743	463.36018948050565
479.5	238.81508547767	463.521423474704
480.0	238.1062935288312	463.68243345179684
480.5	237.1084147513974	465.28693044514404
481.0	236.411184219092	465.4484952784331
481.5	235.4829930106868	465.6098362770884
482.0	234.7360600747461	465.77095402185154
482.5	233.9910533712682	465.9318490912569
483.0	233.0821293756129	466.09252206164257
483.5	232.4074349071745	466.2529735071616
484.0	231.4559140099345	467.859422488112
484.5	230.7835867872139	468.02042521470645
485.0	230.0422435919683	468.1812065919242
485.5	229.1800929336866	468.3417671896703
486.0	228.5270314527423	468.5021075757005
486.5	227.6416200066456	468.66222831563175
487.0	226.952279620169	468.8221299729528
487.5	226.2915627313674	468.9818131090349
488.0	225.1185217910262	469.1412782831421
488.5	224.4882154398214	470.75118673135313
489.0	223.8609924411763	470.9111988690631
489.5	223.2368349295876	471.07099320955416
490.0	222.6157253668056	471.2305703080096
490.5	221.7998019856707	471.3899307175395
491.0	220.8770669305517	471.54907498919147
491.5	219.9693165637628	471.70800367196006
492.0	219.0935831741523	473.3198046083332
492.5	218.4958922165409	472.02521645662324
493.0	217.9010531413307	473.638533505432
493.5	217.3090490196724	473.79757535327815
494.0	216.7198634143662	473.95640285867205
494.5	216.1334795784305	474.11501656261123
495.0	215.5498813040728	474.273417004093
495.5	214.9690512311673	474.4316047201244
496.0	214.3909743305618	476.04602786756584
496.5	213.8156329085232	476.2047552386375
497.0	212.7232056655688	476.363270034659
497.5	211.9124894996105	476.52157278880134
498.0	211.112525649158	476.67966403227655
498.5	210.5421154601108	476.8375442943475
499.0	209.9876909287928	476.9952141023372
499.5	209.4358303153011	477.1526739816379
500.0	208.8865107306234	478.76968447190904
500.5	208.3397365679107	478.927680228611
501.0	207.7954702056808	479.0854661993716
501.5	207.2537007654432	479.24304290587327
502.0	206.7144347546684	479.40041086789796
502.5	206.1063670668194	479.5575706033369
503.0	205.361864286332	479.7145226281989
503.5	204.6263626154818	479.87126745662005
504.0	203.8997409465666	481.490831128362
504.5	203.1816317216029	481.6481081041376
505.0	202.5919050538526	481.8051780188945
505.5	202.0762741823075	481.96204138317944
506.0	201.5629437248013	482.1186987056952
506.5	201.0518993011046	482.2751504933094
507.0	200.5431276722046	482.43139725106334
507.5	200.0366149787959	482.5874394821807
508.0	199.5323474178305	484.2095228615482
508.5	199.0303116476182	484.36609355682117
509.0	198.5304940818388	484.52245985386605
509.5	198.0328812796662	484.6786222524328
510.0	197.3052386984341	484.8345812504817
510.5	196.644819580327	484.99033734419197
511.0	195.9915768909332	485.14589102796975
511.5	195.3448908115586	485.3012427944569
512.0	194.7047246387666	486.9258130764239
512.5	194.221230893248	487.0816896699802
513.0	193.7445606072381	487.2373644679374
513.5	193.2699350195812	487.3928379595748
514.0	192.7973421427218	487.54811063243386
514.5	192.3267700344128	487.703182972327
515.0	191.8582062588178	487.85805546334495
515.5	191.391639308152	488.0127285878653
516.0	190.9270567845228	488.1672028265603
516.5	190.4644470628513	489.794947978061
517.0	190.003798388872	489.9499430867096
517.5	189.4165614216957	490.1047394232399
518.0	188.8214907728867	490.25933746508605
518.5	188.2312934992989	490.4137376880025
519.0	187.6480061854624	490.5679405660722
519.5	187.0691346767651	490.7219465717138
520.0	186.4954473622273	490.87575617568973
520.5	186.0256031228853	491.0293698471136
521.0	185.5853574453352	492.6602454540502
521.5	185.1469911073257	492.8143760906232
522.0	184.7103611845131	492.96831090075284
522.5	184.2755328214204	493.12205035043326
523.0	183.8424959648577	493.27559490403473
523.5	183.411266136773	493.428945024311
524.0	182.9818035404797	493.5821011724064
524.5	182.5540120709833	493.7350638078635
525.0	182.1280352326198	493.88783338863044
525.5	181.7037394779088	495.52179599088936
526.0	181.2811395737227	495.67507868351504
526.5	180.8603073515946	495.8281684203263
527.0	180.1236497706365	495.98106565626506
527.5	179.6001363272484	496.13377084470255
528.0	179.0793786006198	496.286284437446
528.5	178.562764490385	496.4386068847459
529.0	178.0502020884369	496.5907386353033
529.5	177.6282298429802	498.22704578624683
530.0	177.223560970169	498.37968719989146
530.5	176.8204849337238	498.53213801015403
531.0	176.4189936126753	498.684398662822
531.5	176.0190785216095	498.8364696021558
532.0	175.6207297276988	498.9883512708958
532.5	175.223939206222	499.14004411026934
533.0	174.8286974815057	499.2915485599971
533.5	174.4349963220949	499.44286505830036
534.0	174.0428275370166	499.5939940419073
534.5	173.652180221802	501.234003932252
535.0	173.2630475620423	501.38563847251174
535.5	172.8754216491681	501.5370855835073
536.0	172.3244383797079	501.6883456991724
536.5	171.8506029036547	501.8394192519693
537.0	171.3801736873923	501.990306672896
537.5	170.9130725887189	502.1410083914919
538.0	170.4492482428768	502.2915248358449
538.5	169.988654979165	502.4418564325976
539.0	169.5312461486088	504.0848283885626
539.5	169.1498863452543	504.23566183848203
540.0	168.7793122350404	504.38631051998715
540.5	168.4101254779135	504.53677485702485
541.0	168.0423160686283	504.68705527211733
541.5	167.6759219180406	504.8371521863687
542.0	167.3108531388117	504.987066019471
542.5	166.9471809712906	505.1367971897105
543.0	166.584863965857	505.286346113974
543.5	166.223867711473	506.93224022308374
544.0	165.8642263990044	507.0822873454024
544.5	165.5058974873754	507.2321522949808
545.0	165.1489260511546	507.3818354861041
545.5	164.7931679080338	507.5313373316782
546.0	164.4014461026478	507.68065824323486
546.5	163.9748765682187	507.8297986309385
547.0	163.550955402675	507.9787589035919
547.5	163.1297898798048	508.127539468642
548.0	162.7112727782202	508.276140732186
548.5	162.2954030131206	509.92559179866987
549.0	161.8820260919145	510.0746873142321
549.5	161.4713223470425	510.2236035946927
550.0	161.0631206881415	510.37234104365075
550.5	160.6923057413618	510.5209000633744
551.0	160.354008943618	510.6692810548071
551.5	160.0169233029821	510.8174844175722
552.0	159.6810413698607	510.96551054998
552.5	159.3463591664057	511.1133598490327
553.0	159.0128701067616	511.26103271043024
553.5	158.6805655169897	512.9139896598238
554.0	158.3494423511475	513.0621528816166
554.5	158.0194912859837	513.2101397256898
555.0	157.6907070738834	513.3579505853434
555.5	157.3630886500945	513.505585852593
556.0	157.0366245637178	513.6530459181757
556.5	156.7113055730321	513.8003311715554
557.0	156.3871364340672	513.9474420009279
557.5	156.0640997642637	514.0943787932271
558.0	155.7421967147451	514.2411419341292
558.5	155.4214213249771	515.8975548245878
559.0	155.1017595808219	516.0448044878254
559.5	154.7832292149226	516.1918805534748
560.0	154.211295549238	516.3387834049059
560.5	153.8405908105324	516.4855134242497
561.0	153.4719400401712	516.632070992402
561.5	153.1053322273427	516.7784564890297
562.0	152.7407441974491	516.9246702925756
562.5	152.3781549259604	517.0707127802636
563.0	152.0309346552395	517.2165843281044
563.5	151.7239224985797	517.3622853108997
564.0	151.4179522356037	519.022758600972
564.5	151.1130401107037	519.1689419939602
565.0	150.8091248749684	519.3149548688982
565.5	150.506258004528	519.460797598382
566.0	150.2044147668334	519.606470553815
566.5	149.9035884988628	519.7519741054139
567.0	149.6037784066158	519.8973086222127
567.5	149.3049701030388	520.0424744720685
568.0	149.0071798466999	520.1874720216665
568.5	148.7103768254747	520.3323016365242
569.0	148.4145641255153	521.9961278823218
569.5	148.1197429259223	522.1414361776838
570.0	147.8259093987192	522.2865765798448
570.5	147.5330446363654	522.4315494522006
571.0	147.2411740965818	522.5763551569953
571.5	146.9490611116136	522.7209940553256
572.0	146.6177451392898	522.8654665071466
572.5	146.283488769662	523.0097728712758
573.0	145.9508204714588	523.1539135053979
573.5	145.6198815630879	523.2978887660697
574.0	145.2906071585662	523.4416990087252
574.5	144.9629637238529	525.1094716057771
575.0	144.6369524559641	525.2537565311816
575.5	144.3125513611824	525.3978764740207
576.0	143.9897412345616	525.5418317876967
576.5	143.6685475622069	525.6856228245032
577.0	143.3488805901894	525.8292499356302
577.5	143.0421510551037	525.9727134711682
578.0	142.7657733609524	526.1160137801129
578.5	142.490279210993	526.2591512103699
579.0	142.2156760784324	526.4021261087587
579.5	141.9419197845666	526.544938821018
580.0	141.6690904457714	528.2165992545015
580.5	141.3971363752086	528.359882709549
581.0	141.1260208553843	528.5030040081832
581.5	140.8557836838738	528.6459634941968
582.0	140.5864206532312	528.7887615103152
582.5	140.3179209698895	528.9313983982009
583.0	140.0502333074567	529.0738744984578
583.5	139.7834261265136	529.2161901506357
584.0	139.5174697839216	529.3583456932345
584.5	139.2523090870785	529.5003414637083
585.0	138.9880195726143	529.6421777984699
585.5	138.7245623258927	531.3176689009708
586.0	138.4619457271028	531.4599720954182
586.5	138.2001611008006	531.6021158784672
587.0	137.939154842872	531.7441005846663
587.5	137.6788794538003	531.8859265475359
588.0	137.3953451774576	532.0275940995722
588.5	137.1020641568596	532.1691035722523
589.0	136.8100987204877	532.3104552960372
589.5	136.5195397950299	532.4516496003766
590.0	136.23024106325	532.592686813713
590.5	135.9422288699568	532.7335672634853
591.0	135.6555582702931	532.8742912761331
591.5	135.370077229305	534.5541766547982
592.0	135.0858849306356	534.6953633927378
592.5	134.8028679438393	534.8363937119886
593.0	134.5212290002613	534.977267937212
593.5	134.2406932985632	535.1179863920821
594.0	133.9615136078675	535.2585493992907
594.5	133.6911081660928	535.3989572805508
595.0	133.4446871016424	535.5392103566005
595.5	133.1990321350979	535.6793089472068
596.0	132.9541261402889	535.8192533711698
596.5	132.709948612704	535.9590439463266
597.0	132.4665452002417	536.0986809895544
597.5	132.2238211815525	537.7828927047643
598.0	131.9818755619748	537.9229884017059
598.5	131.7406311026037	538.062930579649
599.0	131.5001266424913	538.2027195537735
599.5	131.2603308754044	538.3423556383117
600.0	131.0212876293529	538.4818391465525
600.5	130.7828992272888	538.6211703908448
601.0	130.5452752986959	538.7603496826011
601.5	130.3083577545094	538.8993773323019
602.0	130.0721089641602	539.0382536494984


==> anc/data/Fig_8/README <==
location of dashed lines at

- mu=447.4 and 465.9 (top)
- mu=436.0 and 455.0 (bottom)

